Multiple polylogarithms with algebraic arguments and the two-loop EW-QCD Drell-Yan master integrals

We consider Feynman integrals with algebraic leading singularities and total differentials in $\epsilon\,\mathrm{d}\ln$ form. We show for the first time that it is possible to evaluate integrals with singularities involving unrationalizable roots in terms of conventional multiple polylogarithms, by either parametric integration or matching the symbol. As our main application, we evaluate the two-loop master integrals relevant to the $\alpha \alpha_s$ corrections to Drell-Yan lepton pair production at hadron colliders. We optimize our functional basis to allow for fast and stable numerical evaluations in the physical region of phase space.

==> anc/sol-m32.m <==
(*
* "Multiple polylogarithms with algebraic arguments
* and the two-loop EW-QCD Drell-Yan master integrals"
* Matthias Heller, Robert M. Schabinger, Andreas von Manteuffel
*
* This Mathematica-readable file contains solutions for the canonical
* master integral mi[32] with two internal lines with mass squared m2
* defined in (3.6).
*
* The solutions are given through to weight four in the physical domain above the two-mass threshold with
*
*      s > 4 m2,  -s < t < 0,  m2 > 0
*
* and expressed in terms of Li_{3,1}, Li_{2,2}, and Li_{2,1} functions,
*
*      Li[3, 1, x1_, x2_] :> G[{0, 0, 1/x1, 1/(x1 x2)}, 1],
*      Li[2, 2, x1_, x2_] :> G[{0, 1/x1, 0, 1/(x1 x2)}, 1],
*      Li[2, 1, x1_, x2_] :> G[{0, 1/x1, 1/(x1 x2)}, 1],
*
* classical polylogarithms, and standard logarithms.
* The arguments of these functions are built from letters l[1]...l[16], which are
* kinematic functions of s, t, and m2.
*
* The integration measure is defined in Eq. (3.7). In particular, it
* contains the factor
*
*      ( s^e Gamma[1-e]/(i Pi^(2-e)) )^2
*
* where e = (4-d)/2 and d is the number of spacetime dimensions.
*
* The file contains a list { name, sol, ldef, wzdef }, where name describes
* the integral, sol contains the solution for the integral, ldef defines the
* letters l[1]...l[16], and wzdef defines w and z in terms of s, t and m2.
*
*)

{{m[32]}, {e^3*(((-3*I)/2)*Pi^3 - 2*Li[2, 1, l[2]^2, l[6]/l[2]^2] + 
    (5*Pi^2*Log[l[1]])/2 + (I/2)*Pi*Log[l[1]]^2 + Log[l[1]]^3 - 
    (53*Pi^2*Log[l[2]])/12 - I*Pi*Log[l[1]]*Log[l[2]] - 
    2*Log[l[1]]^2*Log[l[2]] - ((9*I)/2)*Pi*Log[l[2]]^2 - 
    (5*Log[l[1]]*Log[l[2]]^2)/2 - (67*Log[l[2]]^3)/12 + 
    (4*Pi^2*Log[l[3]])/3 + I*Pi*Log[l[1]]*Log[l[3]] + 
    3*Log[l[1]]^2*Log[l[3]] + (3*I)*Pi*Log[l[2]]*Log[l[3]] - 
    12*Log[l[1]]*Log[l[2]]*Log[l[3]] + 8*Log[l[2]]^2*Log[l[3]] + 
    (I/2)*Pi*Log[l[3]]^2 + 4*Log[l[1]]*Log[l[3]]^2 - 
    7*Log[l[2]]*Log[l[3]]^2 + (8*Log[l[3]]^3)/3 + (2*Pi^2*Log[l[4]])/3 + 
    Log[l[1]]^2*Log[l[4]] + Log[l[1]]*Log[l[2]]*Log[l[4]] + 
    (29*Log[l[2]]^2*Log[l[4]])/4 + 4*Log[l[1]]*Log[l[3]]*Log[l[4]] - 
    8*Log[l[2]]*Log[l[3]]*Log[l[4]] + Log[l[3]]^2*Log[l[4]] + 
    2*Log[l[1]]*Log[l[4]]^2 - Log[l[2]]*Log[l[4]]^2 + 
    (5*I)*Pi*Log[l[1]]*Log[l[6]] + (9*Log[l[1]]^2*Log[l[6]])/2 + 
    (3*I)*Pi*Log[l[2]]*Log[l[6]] - 12*Log[l[1]]*Log[l[2]]*Log[l[6]] + 
    10*Log[l[2]]^2*Log[l[6]] + (5*I)*Pi*Log[l[3]]*Log[l[6]] + 
    3*Log[l[1]]*Log[l[3]]*Log[l[6]] - 17*Log[l[2]]*Log[l[3]]*Log[l[6]] + 
    (Log[l[3]]^2*Log[l[6]])/2 - 7*Log[l[2]]*Log[l[4]]*Log[l[6]] - 
    6*Log[l[3]]*Log[l[4]]*Log[l[6]] + ((7*I)/2)*Pi*Log[l[6]]^2 - 
    6*Log[l[2]]*Log[l[6]]^2 - 2*Log[l[3]]*Log[l[6]]^2 - 
    4*Log[l[4]]*Log[l[6]]^2 - (4*Log[l[6]]^3)/3 - (Pi^2*Log[l[7]])/3 + 
    (5*I)*Pi*Log[l[1]]*Log[l[7]] - (6*I)*Pi*Log[l[2]]*Log[l[7]] + 
    8*Log[l[1]]*Log[l[2]]*Log[l[7]] + 12*Log[l[2]]^2*Log[l[7]] + 
    (3*I)*Pi*Log[l[3]]*Log[l[7]] - 6*Log[l[1]]*Log[l[3]]*Log[l[7]] - 
    2*Log[l[2]]*Log[l[3]]*Log[l[7]] - 6*Log[l[3]]^2*Log[l[7]] - 
    2*Log[l[1]]*Log[l[4]]*Log[l[7]] + 10*Log[l[2]]*Log[l[4]]*Log[l[7]] - 
    8*Log[l[3]]*Log[l[4]]*Log[l[7]] + I*Pi*Log[l[6]]*Log[l[7]] - 
    3*Log[l[1]]*Log[l[6]]*Log[l[7]] + 14*Log[l[2]]*Log[l[6]]*Log[l[7]] - 
    15*Log[l[3]]*Log[l[6]]*Log[l[7]] - 2*Log[l[4]]*Log[l[6]]*Log[l[7]] - 
    4*Log[l[6]]^2*Log[l[7]] - (2*I)*Pi*Log[l[7]]^2 + 
    7*Log[l[1]]*Log[l[7]]^2 + 27*Log[l[2]]*Log[l[7]]^2 - 
    3*Log[l[3]]*Log[l[7]]^2 + 6*Log[l[4]]*Log[l[7]]^2 + 
    6*Log[l[6]]*Log[l[7]]^2 + (31*Log[l[7]]^3)/3 + (Pi^2*Log[l[8]])/3 + 
    I*Pi*Log[l[2]]*Log[l[8]] - 2*Log[l[2]]^2*Log[l[8]] + 
    I*Pi*Log[l[3]]*Log[l[8]] - 8*Log[l[2]]*Log[l[3]]*Log[l[8]] - 
    4*Log[l[3]]^2*Log[l[8]] - 2*Log[l[2]]*Log[l[4]]*Log[l[8]] - 
    2*Log[l[3]]*Log[l[4]]*Log[l[8]] + I*Pi*Log[l[6]]*Log[l[8]] - 
    3*Log[l[2]]*Log[l[6]]*Log[l[8]] + Log[l[3]]*Log[l[6]]*Log[l[8]] - 
    2*Log[l[4]]*Log[l[6]]*Log[l[8]] + Log[l[6]]^2*Log[l[8]] + 
    2*Log[l[3]]*Log[l[7]]*Log[l[8]] + 2*Log[l[6]]*Log[l[7]]*Log[l[8]] + 
    4*Log[l[7]]^2*Log[l[8]] - Log[l[2]]*Log[l[8]]^2 + 
    4*Log[l[3]]*Log[l[8]]^2 - 2*Log[l[6]]*Log[l[8]]^2 - 
    10*Log[l[7]]*Log[l[8]]^2 + (4*Log[l[8]]^3)/3 + (4*Pi^2*Log[l[9]])/3 + 
    (8*I)*Pi*Log[l[1]]*Log[l[9]] - Log[l[1]]^2*Log[l[9]] - 
    (2*I)*Pi*Log[l[2]]*Log[l[9]] + 10*Log[l[1]]*Log[l[2]]*Log[l[9]] - 
    10*Log[l[2]]^2*Log[l[9]] + (3*I)*Pi*Log[l[3]]*Log[l[9]] - 
    14*Log[l[1]]*Log[l[3]]*Log[l[9]] + 4*Log[l[2]]*Log[l[3]]*Log[l[9]] - 
    6*Log[l[3]]^2*Log[l[9]] - 8*Log[l[1]]*Log[l[4]]*Log[l[9]] - 
    4*Log[l[3]]*Log[l[4]]*Log[l[9]] + I*Pi*Log[l[6]]*Log[l[9]] - 
    4*Log[l[1]]*Log[l[6]]*Log[l[9]] - 4*Log[l[2]]*Log[l[6]]*Log[l[9]] - 
    Log[l[3]]*Log[l[6]]*Log[l[9]] - 2*Log[l[4]]*Log[l[6]]*Log[l[9]] + 
    4*Log[l[6]]^2*Log[l[9]] - I*Pi*Log[l[7]]*Log[l[9]] + 
    12*Log[l[1]]*Log[l[7]]*Log[l[9]] - 32*Log[l[2]]*Log[l[7]]*Log[l[9]] + 
    8*Log[l[3]]*Log[l[7]]*Log[l[9]] + Log[l[6]]*Log[l[7]]*Log[l[9]] - 
    20*Log[l[7]]^2*Log[l[9]] - I*Pi*Log[l[8]]*Log[l[9]] + 
    10*Log[l[2]]*Log[l[8]]*Log[l[9]] + 6*Log[l[3]]*Log[l[8]]*Log[l[9]] + 
    2*Log[l[4]]*Log[l[8]]*Log[l[9]] + 3*Log[l[6]]*Log[l[8]]*Log[l[9]] + 
    8*Log[l[7]]*Log[l[8]]*Log[l[9]] - 3*Log[l[8]]^2*Log[l[9]] + 
    (I/2)*Pi*Log[l[9]]^2 + 5*Log[l[1]]*Log[l[9]]^2 - 
    3*Log[l[2]]*Log[l[9]]^2 + 2*Log[l[3]]*Log[l[9]]^2 - 
    Log[l[4]]*Log[l[9]]^2 + (19*Log[l[6]]*Log[l[9]]^2)/2 + 
    7*Log[l[7]]*Log[l[9]]^2 - 4*Log[l[8]]*Log[l[9]]^2 + (13*Log[l[9]]^3)/3 - 
    (17*Pi^2*Log[l[13]])/3 + (2*I)*Pi*Log[l[1]]*Log[l[13]] - 
    2*Log[l[1]]^2*Log[l[13]] + (2*I)*Pi*Log[l[2]]*Log[l[13]] + 
    10*Log[l[1]]*Log[l[2]]*Log[l[13]] + Log[l[2]]^2*Log[l[13]] + 
    (4*I)*Pi*Log[l[3]]*Log[l[13]] + 12*Log[l[2]]*Log[l[3]]*Log[l[13]] + 
    Log[l[3]]^2*Log[l[13]] - 2*Log[l[1]]*Log[l[4]]*Log[l[13]] - 
    2*Log[l[3]]*Log[l[4]]*Log[l[13]] + (2*I)*Pi*Log[l[6]]*Log[l[13]] - 
    12*Log[l[1]]*Log[l[6]]*Log[l[13]] + 16*Log[l[2]]*Log[l[6]]*Log[l[13]] - 
    4*Log[l[3]]*Log[l[6]]*Log[l[13]] - 4*Log[l[6]]^2*Log[l[13]] - 
    (4*I)*Pi*Log[l[7]]*Log[l[13]] - 2*Log[l[1]]*Log[l[7]]*Log[l[13]] + 
    20*Log[l[2]]*Log[l[7]]*Log[l[13]] + 2*Log[l[4]]*Log[l[7]]*Log[l[13]] + 
    2*Log[l[6]]*Log[l[7]]*Log[l[13]] + 12*Log[l[7]]^2*Log[l[13]] - 
    6*Log[l[2]]*Log[l[8]]*Log[l[13]] - 8*Log[l[3]]*Log[l[8]]*Log[l[13]] - 
    4*Log[l[6]]*Log[l[8]]*Log[l[13]] - 6*Log[l[7]]*Log[l[8]]*Log[l[13]] + 
    7*Log[l[8]]^2*Log[l[13]] - (2*I)*Pi*Log[l[9]]*Log[l[13]] - 
    4*Log[l[1]]*Log[l[9]]*Log[l[13]] + 2*Log[l[4]]*Log[l[9]]*Log[l[13]] - 
    10*Log[l[6]]*Log[l[9]]*Log[l[13]] - 10*Log[l[7]]*Log[l[9]]*Log[l[13]] - 
    9*Log[l[9]]^2*Log[l[13]] + I*Pi*Log[l[13]]^2 + 2*Log[l[1]]*Log[l[13]]^2 - 
    Log[l[2]]*Log[l[13]]^2 + Log[l[3]]*Log[l[13]]^2 + 
    11*Log[l[6]]*Log[l[13]]^2 + Log[l[7]]*Log[l[13]]^2 + 
    8*Log[l[9]]*Log[l[13]]^2 - (2*Log[l[13]]^3)/3 - (Pi^2*Log[l[14]])/3 - 
    (4*I)*Pi*Log[l[1]]*Log[l[14]] + 5*Log[l[1]]^2*Log[l[14]] + 
    (4*I)*Pi*Log[l[2]]*Log[l[14]] - 18*Log[l[1]]*Log[l[2]]*Log[l[14]] + 
    4*Log[l[2]]^2*Log[l[14]] - (4*I)*Pi*Log[l[3]]*Log[l[14]] + 
    4*Log[l[1]]*Log[l[3]]*Log[l[14]] - 8*Log[l[2]]*Log[l[3]]*Log[l[14]] - 
    Log[l[3]]^2*Log[l[14]] + 2*Log[l[1]]*Log[l[4]]*Log[l[14]] - 
    4*Log[l[2]]*Log[l[4]]*Log[l[14]] + 2*Log[l[3]]*Log[l[4]]*Log[l[14]] - 
    (2*I)*Pi*Log[l[6]]*Log[l[14]] + 4*Log[l[1]]*Log[l[6]]*Log[l[14]] - 
    2*Log[l[2]]*Log[l[6]]*Log[l[14]] + 4*Log[l[3]]*Log[l[6]]*Log[l[14]] + 
    2*Log[l[4]]*Log[l[6]]*Log[l[14]] + 4*Log[l[6]]^2*Log[l[14]] + 
    (2*I)*Pi*Log[l[7]]*Log[l[14]] - 6*Log[l[1]]*Log[l[7]]*Log[l[14]] - 
    14*Log[l[2]]*Log[l[7]]*Log[l[14]] - 2*Log[l[4]]*Log[l[7]]*Log[l[14]] - 
    2*Log[l[6]]*Log[l[7]]*Log[l[14]] - 9*Log[l[7]]^2*Log[l[14]] - 
    2*Log[l[2]]*Log[l[8]]*Log[l[14]] + 12*Log[l[3]]*Log[l[8]]*Log[l[14]] + 
    6*Log[l[6]]*Log[l[8]]*Log[l[14]] - 10*Log[l[7]]*Log[l[8]]*Log[l[14]] - 
    Log[l[8]]^2*Log[l[14]] - (2*I)*Pi*Log[l[9]]*Log[l[14]] + 
    8*Log[l[2]]*Log[l[9]]*Log[l[14]] + 2*Log[l[3]]*Log[l[9]]*Log[l[14]] + 
    2*Log[l[4]]*Log[l[9]]*Log[l[14]] + 6*Log[l[6]]*Log[l[9]]*Log[l[14]] + 
    14*Log[l[7]]*Log[l[9]]*Log[l[14]] - 6*Log[l[8]]*Log[l[9]]*Log[l[14]] + 
    2*Log[l[9]]^2*Log[l[14]] + (4*I)*Pi*Log[l[13]]*Log[l[14]] - 
    2*Log[l[1]]*Log[l[13]]*Log[l[14]] + 4*Log[l[2]]*Log[l[13]]*Log[l[14]] - 
    10*Log[l[3]]*Log[l[13]]*Log[l[14]] - 2*Log[l[4]]*Log[l[13]]*Log[l[14]] - 
    12*Log[l[6]]*Log[l[13]]*Log[l[14]] - 2*Log[l[7]]*Log[l[13]]*Log[l[14]] + 
    6*Log[l[8]]*Log[l[13]]*Log[l[14]] - 2*Log[l[9]]*Log[l[13]]*Log[l[14]] + 
    2*Log[l[13]]^2*Log[l[14]] - 3*Log[l[1]]*Log[l[14]]^2 + 
    3*Log[l[2]]*Log[l[14]]^2 + 3*Log[l[3]]*Log[l[14]]^2 + 
    4*Log[l[6]]*Log[l[14]]^2 - Log[l[9]]*Log[l[14]]^2 - 
    Log[l[13]]*Log[l[14]]^2 + (8*Log[l[14]]^3)/3 + 3*Pi^2*Log[l[15]] - 
    (4*I)*Pi*Log[l[1]]*Log[l[15]] - 5*Log[l[1]]^2*Log[l[15]] - 
    (4*I)*Pi*Log[l[2]]*Log[l[15]] + 4*Log[l[1]]*Log[l[2]]*Log[l[15]] - 
    12*Log[l[2]]^2*Log[l[15]] - (4*I)*Pi*Log[l[3]]*Log[l[15]] - 
    2*Log[l[1]]*Log[l[3]]*Log[l[15]] + 10*Log[l[2]]*Log[l[3]]*Log[l[15]] + 
    6*Log[l[3]]^2*Log[l[15]] + 2*Log[l[1]]*Log[l[4]]*Log[l[15]] + 
    2*Log[l[2]]*Log[l[4]]*Log[l[15]] + 6*Log[l[3]]*Log[l[4]]*Log[l[15]] - 
    (2*I)*Pi*Log[l[5]]*Log[l[15]] - 4*Log[l[2]]*Log[l[5]]*Log[l[15]] + 
    4*Log[l[3]]*Log[l[5]]*Log[l[15]] - (4*I)*Pi*Log[l[6]]*Log[l[15]] + 
    6*Log[l[1]]*Log[l[6]]*Log[l[15]] + 12*Log[l[3]]*Log[l[6]]*Log[l[15]] + 
    6*Log[l[4]]*Log[l[6]]*Log[l[15]] + 2*Log[l[5]]*Log[l[6]]*Log[l[15]] + 
    4*Log[l[6]]^2*Log[l[15]] + (2*I)*Pi*Log[l[7]]*Log[l[15]] + 
    2*Log[l[1]]*Log[l[7]]*Log[l[15]] - 24*Log[l[2]]*Log[l[7]]*Log[l[15]] + 
    8*Log[l[3]]*Log[l[7]]*Log[l[15]] - 2*Log[l[4]]*Log[l[7]]*Log[l[15]] - 
    4*Log[l[5]]*Log[l[7]]*Log[l[15]] - 13*Log[l[7]]^2*Log[l[15]] + 
    8*Log[l[2]]*Log[l[8]]*Log[l[15]] - 12*Log[l[3]]*Log[l[8]]*Log[l[15]] - 
    4*Log[l[6]]*Log[l[8]]*Log[l[15]] + 18*Log[l[7]]*Log[l[8]]*Log[l[15]] - 
    Log[l[8]]^2*Log[l[15]] + 2*Log[l[1]]*Log[l[9]]*Log[l[15]] - 
    2*Log[l[2]]*Log[l[9]]*Log[l[15]] + 2*Log[l[4]]*Log[l[9]]*Log[l[15]] - 
    4*Log[l[6]]*Log[l[9]]*Log[l[15]] - 6*Log[l[7]]*Log[l[9]]*Log[l[15]] + 
    6*Log[l[8]]*Log[l[9]]*Log[l[15]] - Log[l[9]]^2*Log[l[15]] - 
    (6*I)*Pi*Log[l[13]]*Log[l[15]] - 14*Log[l[2]]*Log[l[13]]*Log[l[15]] + 
    14*Log[l[3]]*Log[l[13]]*Log[l[15]] + 2*Log[l[4]]*Log[l[13]]*Log[l[15]] + 
    8*Log[l[6]]*Log[l[13]]*Log[l[15]] - 10*Log[l[7]]*Log[l[13]]*Log[l[15]] - 
    6*Log[l[8]]*Log[l[13]]*Log[l[15]] + 2*Log[l[9]]*Log[l[13]]*Log[l[15]] - 
    6*Log[l[13]]^2*Log[l[15]] + 10*Log[l[1]]*Log[l[14]]*Log[l[15]] + 
    4*Log[l[2]]*Log[l[14]]*Log[l[15]] - 6*Log[l[3]]*Log[l[14]]*Log[l[15]] - 
    10*Log[l[6]]*Log[l[14]]*Log[l[15]] + 14*Log[l[7]]*Log[l[14]]*Log[l[15]] - 
    4*Log[l[9]]*Log[l[14]]*Log[l[15]] + 8*Log[l[13]]*Log[l[14]]*Log[l[15]] - 
    11*Log[l[14]]^2*Log[l[15]] + (3*I)*Pi*Log[l[15]]^2 - 
    6*Log[l[1]]*Log[l[15]]^2 + 7*Log[l[2]]*Log[l[15]]^2 - 
    6*Log[l[3]]*Log[l[15]]^2 - 2*Log[l[4]]*Log[l[15]]^2 - 
    Log[l[6]]*Log[l[15]]^2 + 3*Log[l[7]]*Log[l[15]]^2 - 
    2*Log[l[8]]*Log[l[15]]^2 + 3*Log[l[9]]*Log[l[15]]^2 - 
    2*Log[l[13]]*Log[l[15]]^2 + 8*Log[l[14]]*Log[l[15]]^2 - 3*Log[l[15]]^3 + 
    (Pi^2*Log[l[16]])/3 - (6*I)*Pi*Log[l[1]]*Log[l[16]] - 
    Log[l[1]]^2*Log[l[16]] + (2*I)*Pi*Log[l[2]]*Log[l[16]] - 
    Log[l[2]]^2*Log[l[16]] - (4*I)*Pi*Log[l[3]]*Log[l[16]] + 
    6*Log[l[1]]*Log[l[3]]*Log[l[16]] + 2*Log[l[2]]*Log[l[3]]*Log[l[16]] + 
    2*Log[l[3]]^2*Log[l[16]] + 2*Log[l[1]]*Log[l[4]]*Log[l[16]] + 
    2*Log[l[2]]*Log[l[4]]*Log[l[16]] + 6*Log[l[3]]*Log[l[4]]*Log[l[16]] + 
    (2*I)*Pi*Log[l[5]]*Log[l[16]] + 4*Log[l[2]]*Log[l[5]]*Log[l[16]] - 
    4*Log[l[3]]*Log[l[5]]*Log[l[16]] - (4*I)*Pi*Log[l[6]]*Log[l[16]] + 
    4*Log[l[3]]*Log[l[6]]*Log[l[16]] + 4*Log[l[4]]*Log[l[6]]*Log[l[16]] - 
    2*Log[l[5]]*Log[l[6]]*Log[l[16]] - 8*Log[l[1]]*Log[l[7]]*Log[l[16]] - 
    2*Log[l[2]]*Log[l[7]]*Log[l[16]] + 6*Log[l[3]]*Log[l[7]]*Log[l[16]] + 
    4*Log[l[5]]*Log[l[7]]*Log[l[16]] - 2*Log[l[6]]*Log[l[7]]*Log[l[16]] - 
    6*Log[l[7]]^2*Log[l[16]] - 6*Log[l[1]]*Log[l[9]]*Log[l[16]] + 
    14*Log[l[2]]*Log[l[9]]*Log[l[16]] - 4*Log[l[3]]*Log[l[9]]*Log[l[16]] - 
    12*Log[l[6]]*Log[l[9]]*Log[l[16]] + 4*Log[l[7]]*Log[l[9]]*Log[l[16]] - 
    10*Log[l[9]]^2*Log[l[16]] + (2*I)*Pi*Log[l[13]]*Log[l[16]] + 
    4*Log[l[1]]*Log[l[13]]*Log[l[16]] - 10*Log[l[2]]*Log[l[13]]*Log[l[16]] - 
    2*Log[l[4]]*Log[l[13]]*Log[l[16]] + 2*Log[l[6]]*Log[l[13]]*Log[l[16]] + 
    8*Log[l[9]]*Log[l[13]]*Log[l[16]] - 2*Log[l[13]]^2*Log[l[16]] + 
    2*Log[l[1]]*Log[l[14]]*Log[l[16]] + 4*Log[l[2]]*Log[l[14]]*Log[l[16]] - 
    2*Log[l[3]]*Log[l[14]]*Log[l[16]] + 4*Log[l[7]]*Log[l[14]]*Log[l[16]] - 
    2*Log[l[9]]*Log[l[14]]*Log[l[16]] - 2*Log[l[13]]*Log[l[14]]*Log[l[16]] + 
    (2*I)*Pi*Log[l[15]]*Log[l[16]] - 2*Log[l[1]]*Log[l[15]]*Log[l[16]] - 
    2*Log[l[2]]*Log[l[15]]*Log[l[16]] - 4*Log[l[3]]*Log[l[15]]*Log[l[16]] - 
    4*Log[l[4]]*Log[l[15]]*Log[l[16]] - 4*Log[l[6]]*Log[l[15]]*Log[l[16]] - 
    4*Log[l[7]]*Log[l[15]]*Log[l[16]] - 2*Log[l[9]]*Log[l[15]]*Log[l[16]] + 
    4*Log[l[13]]*Log[l[15]]*Log[l[16]] - 2*Log[l[14]]*Log[l[15]]*Log[l[16]] + 
    5*Log[l[15]]^2*Log[l[16]] + 3*Log[l[1]]*Log[l[16]]^2 - 
    2*Log[l[2]]*Log[l[16]]^2 + 6*Log[l[6]]*Log[l[16]]^2 + 
    2*Log[l[7]]*Log[l[16]]^2 + 9*Log[l[9]]*Log[l[16]]^2 - 
    2*Log[l[13]]*Log[l[16]]^2 - Log[l[14]]*Log[l[16]]^2 + 
    Log[l[15]]*Log[l[16]]^2 - (11*Log[l[16]]^3)/3 - 
    (6*I)*Pi*PolyLog[2, -l[2]] - 8*Log[l[2]]*PolyLog[2, -l[2]] + 
    4*Log[l[3]]*PolyLog[2, -l[2]] + 8*Log[l[4]]*PolyLog[2, -l[2]] + 
    2*Log[l[6]]*PolyLog[2, -l[2]] - 4*Log[l[7]]*PolyLog[2, -l[2]] - 
    (3*I)*Pi*PolyLog[2, l[2]] - 4*Log[l[2]]*PolyLog[2, l[2]] + 
    2*Log[l[3]]*PolyLog[2, l[2]] + 4*Log[l[4]]*PolyLog[2, l[2]] + 
    Log[l[6]]*PolyLog[2, l[2]] - 2*Log[l[7]]*PolyLog[2, l[2]] - 
    Log[l[2]]*PolyLog[2, -(l[4]/l[2])] + 
    2*Log[l[3]]*PolyLog[2, -(l[4]/l[2])] + 
    Log[l[6]]*PolyLog[2, -(l[4]/l[2])] - 
    2*Log[l[7]]*PolyLog[2, -(l[4]/l[2])] - I*Pi*PolyLog[2, -l[6]] - 
    2*Log[l[2]]*PolyLog[2, -l[6]] + 2*Log[l[3]]*PolyLog[2, -l[6]] + 
    2*Log[l[4]]*PolyLog[2, -l[6]] + Log[l[6]]*PolyLog[2, -l[6]] - 
    4*Log[l[7]]*PolyLog[2, -l[6]] - (5*I)*Pi*PolyLog[2, l[6]] - 
    12*Log[l[2]]*PolyLog[2, l[6]] + 14*Log[l[3]]*PolyLog[2, l[6]] + 
    6*Log[l[4]]*PolyLog[2, l[6]] + 7*Log[l[6]]*PolyLog[2, l[6]] - 
    16*Log[l[7]]*PolyLog[2, l[6]] + I*Pi*PolyLog[2, l[2]*l[6]] + 
    2*Log[l[2]]*PolyLog[2, l[2]*l[6]] - 2*Log[l[3]]*PolyLog[2, l[2]*l[6]] - 
    2*Log[l[4]]*PolyLog[2, l[2]*l[6]] - Log[l[6]]*PolyLog[2, l[2]*l[6]] + 
    2*Log[l[7]]*PolyLog[2, l[2]*l[6]] - 2*Log[l[2]]*PolyLog[2, l[3]/l[8]] + 
    4*Log[l[3]]*PolyLog[2, l[3]/l[8]] + 2*Log[l[6]]*PolyLog[2, l[3]/l[8]] - 
    4*Log[l[7]]*PolyLog[2, l[3]/l[8]] + I*Pi*PolyLog[2, l[3]/l[9]] + 
    2*Log[l[3]]*PolyLog[2, l[3]/l[9]] - 2*Log[l[4]]*PolyLog[2, l[3]/l[9]] + 
    Log[l[6]]*PolyLog[2, l[3]/l[9]] - 2*Log[l[7]]*PolyLog[2, l[3]/l[9]] - 
    I*Pi*PolyLog[2, l[7]/l[9]] - 2*Log[l[2]]*PolyLog[2, l[7]/l[9]] + 
    2*Log[l[3]]*PolyLog[2, l[7]/l[9]] + 2*Log[l[4]]*PolyLog[2, l[7]/l[9]] + 
    Log[l[6]]*PolyLog[2, l[7]/l[9]] + I*Pi*PolyLog[2, l[8]/l[9]] + 
    2*Log[l[2]]*PolyLog[2, l[8]/l[9]] - 2*Log[l[3]]*PolyLog[2, l[8]/l[9]] - 
    2*Log[l[4]]*PolyLog[2, l[8]/l[9]] - Log[l[6]]*PolyLog[2, l[8]/l[9]] + 
    2*Log[l[7]]*PolyLog[2, l[8]/l[9]] + 
    I*Pi*PolyLog[2, l[10]/(l[1]*l[3]*l[6])] + 
    2*Log[l[3]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])] - 
    2*Log[l[4]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])] + 
    Log[l[6]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])] - 
    4*Log[l[7]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])] - 
    (3*I)*Pi*PolyLog[2, -(l[10]/l[9])] - 
    6*Log[l[2]]*PolyLog[2, -(l[10]/l[9])] + 
    6*Log[l[3]]*PolyLog[2, -(l[10]/l[9])] + 
    2*Log[l[4]]*PolyLog[2, -(l[10]/l[9])] + 
    3*Log[l[6]]*PolyLog[2, -(l[10]/l[9])] - 
    8*Log[l[7]]*PolyLog[2, -(l[10]/l[9])] + 
    (3*I)*Pi*PolyLog[2, (l[6]*l[10])/l[9]] + 
    6*Log[l[2]]*PolyLog[2, (l[6]*l[10])/l[9]] - 
    6*Log[l[3]]*PolyLog[2, (l[6]*l[10])/l[9]] - 
    2*Log[l[4]]*PolyLog[2, (l[6]*l[10])/l[9]] - 
    3*Log[l[6]]*PolyLog[2, (l[6]*l[10])/l[9]] + 
    8*Log[l[7]]*PolyLog[2, (l[6]*l[10])/l[9]] - 
    2*Log[l[2]]*PolyLog[2, l[11]/l[2]] + 4*Log[l[3]]*PolyLog[2, l[11]/l[2]] + 
    2*Log[l[6]]*PolyLog[2, l[11]/l[2]] - 4*Log[l[7]]*PolyLog[2, l[11]/l[2]] - 
    (4*I)*Pi*PolyLog[2, (l[1]*l[3])/l[13]] - 
    4*Log[l[2]]*PolyLog[2, (l[1]*l[3])/l[13]] + 
    4*Log[l[4]]*PolyLog[2, (l[1]*l[3])/l[13]] + 
    (6*I)*Pi*PolyLog[2, l[7]/l[13]] + 10*Log[l[2]]*PolyLog[2, l[7]/l[13]] - 
    8*Log[l[3]]*PolyLog[2, l[7]/l[13]] - 4*Log[l[4]]*PolyLog[2, l[7]/l[13]] - 
    4*Log[l[6]]*PolyLog[2, l[7]/l[13]] + 8*Log[l[7]]*PolyLog[2, l[7]/l[13]] - 
    (2*I)*Pi*PolyLog[2, (l[1]*l[7])/l[13]] - 
    4*Log[l[2]]*PolyLog[2, (l[1]*l[7])/l[13]] + 
    4*Log[l[3]]*PolyLog[2, (l[1]*l[7])/l[13]] + 
    2*Log[l[4]]*PolyLog[2, (l[1]*l[7])/l[13]] + 
    2*Log[l[6]]*PolyLog[2, (l[1]*l[7])/l[13]] - 
    4*Log[l[7]]*PolyLog[2, (l[1]*l[7])/l[13]] - 
    2*Log[l[2]]*PolyLog[2, (l[1]*l[8])/l[13]] + 
    4*Log[l[3]]*PolyLog[2, (l[1]*l[8])/l[13]] + 
    2*Log[l[6]]*PolyLog[2, (l[1]*l[8])/l[13]] - 
    4*Log[l[7]]*PolyLog[2, (l[1]*l[8])/l[13]] + 
    2*Log[l[2]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])] - 
    4*Log[l[3]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])] - 
    2*Log[l[6]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])] + 
    4*Log[l[7]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])] - 
    2*Log[l[2]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))] + 
    4*Log[l[3]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))] + 
    2*Log[l[6]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))] - 
    4*Log[l[7]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))] - 
    2*Log[l[2]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] + 
    4*Log[l[3]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] + 
    2*Log[l[6]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] - 
    4*Log[l[7]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] + 
    2*Log[l[2]]*PolyLog[2, (l[1]*l[11])/l[14]] - 
    4*Log[l[3]]*PolyLog[2, (l[1]*l[11])/l[14]] - 
    2*Log[l[6]]*PolyLog[2, (l[1]*l[11])/l[14]] + 
    4*Log[l[7]]*PolyLog[2, (l[1]*l[11])/l[14]] + 
    2*Log[l[2]]*PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] - 
    4*Log[l[3]]*PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] - 
    2*Log[l[6]]*PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] + 
    4*Log[l[7]]*PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] + 
    (4*I)*Pi*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] + 
    8*Log[l[2]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] - 
    8*Log[l[3]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] - 
    4*Log[l[4]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] - 
    4*Log[l[6]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] + 
    8*Log[l[7]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] + 
    (2*I)*Pi*PolyLog[2, (l[2]*l[5]*l[7])/l[15]] + 
    4*Log[l[2]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]] - 
    4*Log[l[3]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]] - 
    2*Log[l[6]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]] + 
    4*Log[l[7]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]] + 
    2*Log[l[2]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] - 
    4*Log[l[3]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] - 
    2*Log[l[6]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] + 
    4*Log[l[7]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] - 
    2*Log[l[2]]*PolyLog[2, -((l[6]*l[14])/l[15])] + 
    4*Log[l[3]]*PolyLog[2, -((l[6]*l[14])/l[15])] + 
    2*Log[l[4]]*PolyLog[2, -((l[6]*l[14])/l[15])] + 
    2*Log[l[6]]*PolyLog[2, -((l[6]*l[14])/l[15])] - 
    4*Log[l[7]]*PolyLog[2, -((l[6]*l[14])/l[15])] + 
    (4*I)*Pi*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])] + 
    8*Log[l[2]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])] - 
    8*Log[l[3]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])] - 
    2*Log[l[4]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])] - 
    4*Log[l[6]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])] + 
    8*Log[l[7]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])] - 
    (2*I)*Pi*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))] - 
    2*Log[l[2]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))] + 
    4*Log[l[4]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))] - 
    (2*I)*Pi*PolyLog[2, -((l[6]*l[15])/l[16])] - 
    4*Log[l[2]]*PolyLog[2, -((l[6]*l[15])/l[16])] + 
    4*Log[l[3]]*PolyLog[2, -((l[6]*l[15])/l[16])] + 
    2*Log[l[6]]*PolyLog[2, -((l[6]*l[15])/l[16])] - 
    4*Log[l[7]]*PolyLog[2, -((l[6]*l[15])/l[16])] - 
    (2*I)*Pi*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))] - 
    4*Log[l[2]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))] + 
    4*Log[l[3]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))] + 
    2*Log[l[4]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))] + 
    2*Log[l[6]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))] - 
    4*Log[l[7]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))] + 
    (2*I)*Pi*PolyLog[2, -(l[16]/(l[2]*l[7]))] + 
    2*Log[l[2]]*PolyLog[2, -(l[16]/(l[2]*l[7]))] - 
    2*Log[l[4]]*PolyLog[2, -(l[16]/(l[2]*l[7]))] - 
    (2*I)*Pi*PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] - 
    4*Log[l[2]]*PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] + 
    4*Log[l[3]]*PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] + 
    2*Log[l[4]]*PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] + 
    2*Log[l[6]]*PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] - 
    4*Log[l[7]]*PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] - 
    10*PolyLog[3, l[1]^(-1)] - 20*PolyLog[3, -l[2]] - 
    (9*PolyLog[3, l[2]])/2 + PolyLog[3, l[2]^3]/2 - 
    2*PolyLog[3, -(l[2]^2/(l[1]*l[3]))] - 4*PolyLog[3, l[3]] + 
    PolyLog[3, l[4]/l[1]^2]/2 + PolyLog[3, -(l[4]/l[2])]/2 + 
    2*PolyLog[3, -l[6]] - 2*PolyLog[3, l[6]] + 6*PolyLog[3, l[2]*l[6]] - 
    2*PolyLog[3, l[7]] + 8*PolyLog[3, l[3]/l[8]] - 
    4*PolyLog[3, (l[3]*l[6])/l[8]] - 8*PolyLog[3, l[7]/l[8]] + 
    4*PolyLog[3, (l[2]*l[7])/l[8]] + 2*PolyLog[3, l[3]/l[9]] - 
    2*PolyLog[3, (l[1]*l[3])/l[9]] + 2*PolyLog[3, -((l[2]^2*l[6])/l[9])] + 
    8*PolyLog[3, (l[1]*l[3]*l[6])/l[9]] - 
    10*PolyLog[3, (l[2]*l[3]*l[6])/l[9]] + 6*PolyLog[3, l[7]/l[9]] + 
    4*PolyLog[3, (l[2]^2*l[7])/l[9]] - 4*PolyLog[3, l[8]/l[9]] - 
    4*PolyLog[3, (l[2]*l[8])/l[9]] - 2*PolyLog[3, l[10]/(l[1]*l[3])] - 
    2*PolyLog[3, -(l[10]/l[7])] + 4*PolyLog[3, -(l[10]/(l[2]^2*l[7]))] - 
    2*PolyLog[3, -(l[10]/l[9])] + PolyLog[3, l[10]/(l[6]*l[9])] + 
    PolyLog[3, (l[6]*l[10])/l[9]] - 
    3*PolyLog[3, -((l[9]*l[10])/(l[2]^2*l[7]^2))] - 
    6*PolyLog[3, (l[1]*l[3])/l[13]] - 8*PolyLog[3, l[7]/l[13]] + 
    4*PolyLog[3, (l[1]*l[7])/l[13]] + 6*PolyLog[3, l[9]/l[13]] + 
    4*PolyLog[3, (l[7]*l[9])/l[13]] - 
    6*PolyLog[3, (l[7]*l[9])/(l[8]*l[13])] + 
    2*PolyLog[3, (l[1]*l[11])/(l[2]*l[13])] + 6*PolyLog[3, l[13]/l[1]] - 
    2*PolyLog[3, (l[1]*l[2]*l[7])/l[14]] - 
    4*PolyLog[3, (l[2]^2*l[7])/l[14]] + 2*PolyLog[3, -(l[10]/l[14])] - 
    4*PolyLog[3, -((l[1]*l[10])/(l[2]*l[14]))] - 
    2*PolyLog[3, -((l[7]*l[10])/l[14])] + 
    2*PolyLog[3, (l[2]*l[7]*l[10])/(l[3]*l[14])] - 
    2*PolyLog[3, (l[1]*l[11])/l[14]] + 
    4*PolyLog[3, (l[2]*l[7]*l[13])/(l[8]*l[14])] + 
    10*PolyLog[3, (l[2]^2*l[7]*l[13])/(l[9]*l[14])] + 
    4*PolyLog[3, -((l[10]*l[13])/(l[7]*l[14]))] - 
    2*PolyLog[3, -((l[10]*l[13])/(l[1]*l[7]*l[14]))] - 
    2*PolyLog[3, -((l[10]*l[13])/(l[2]*l[7]*l[14]))] + 
    2*PolyLog[3, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] + 
    4*PolyLog[3, -((l[10]*l[13])/(l[8]*l[14]))] - 
    2*PolyLog[3, -((l[2]*l[10]*l[13])/(l[9]*l[14]))] + 
    4*PolyLog[3, (l[11]*l[13])/(l[7]*l[14])] - 
    4*PolyLog[3, (l[2]*l[11]*l[13])/(l[9]*l[14])] - 
    4*PolyLog[3, l[14]/(l[1]*l[2])] - 6*PolyLog[3, l[14]/l[13]] - 
    4*PolyLog[3, -((l[7]*l[10])/l[15]^2)] - 
    2*PolyLog[3, (l[1]*l[3]*l[6])/l[15]] + 14*PolyLog[3, (l[2]*l[7])/l[15]] + 
    6*PolyLog[3, (l[2]*l[6]*l[7])/l[15]] + 4*PolyLog[3, l[10]/l[15]] + 
    6*PolyLog[3, -(l[10]/(l[2]*l[15]))] - 2*PolyLog[3, (l[6]*l[10])/l[15]] + 
    4*PolyLog[3, -((l[2]*l[6]*l[10])/l[15])] + 
    2*PolyLog[3, (l[2]*l[7]*l[10])/(l[1]*l[3]*l[15])] - 
    4*PolyLog[3, (l[3]*l[6]*l[10])/(l[8]*l[15])] - 
    4*PolyLog[3, (l[8]*l[10])/(l[3]*l[15])] - 
    6*PolyLog[3, (l[2]*l[13])/(l[1]*l[15])] - 
    2*PolyLog[3, -((l[2]^2*l[6]*l[13])/(l[9]*l[15]))] - 
    4*PolyLog[3, (l[1]*l[3]*l[6]*l[13])/(l[9]*l[15])] - 
    2*PolyLog[3, -((l[10]*l[13])/(l[1]*l[2]*l[15]))] + 
    2*PolyLog[3, (l[10]*l[13])/(l[1]*l[3]*l[15])] - 
    2*PolyLog[3, (l[2]^2*l[10]*l[13])/(l[1]*l[3]*l[4]*l[15])] - 
    4*PolyLog[3, (l[6]*l[10]*l[13])/(l[9]*l[15])] + 
    4*PolyLog[3, (l[2]*l[6]*l[10]*l[13])/(l[1]*l[9]*l[15])] + 
    2*PolyLog[3, -((l[2]*l[6]*l[11]*l[13])/(l[9]*l[15]))] + 
    6*PolyLog[3, -((l[10]*l[13])/(l[14]*l[15]))] - 
    2*PolyLog[3, -((l[2]*l[6]*l[10]*l[13])/(l[14]*l[15]))] + 
    10*PolyLog[3, l[14]/(l[1]*l[15])] + 6*PolyLog[3, -((l[6]*l[14])/l[15])] - 
    2*PolyLog[3, -((l[6]*l[14])/(l[7]*l[15]))] - 
    2*PolyLog[3, -((l[3]*l[6]*l[14])/(l[7]*l[15]))] + 
    6*PolyLog[3, (l[3]*l[6]*l[14])/(l[2]*l[7]*l[15])] + 
    2*PolyLog[3, (l[7]*l[14])/(l[1]*l[15])] - 
    2*PolyLog[3, -((l[6]*l[11]*l[14])/(l[2]*l[7]*l[15]))] + 
    6*PolyLog[3, -((l[3]*l[6]*l[14])/(l[13]*l[15]))] - 
    2*PolyLog[3, (l[7]*l[14])/(l[13]*l[15])] + 
    2*PolyLog[3, (l[2]*l[6]*l[7]*l[14])/(l[13]*l[15])] - 
    2*PolyLog[3, -((l[2]*l[7]^2*l[14])/(l[3]*l[13]*l[15]))] + 
    2*PolyLog[3, -(l[15]/(l[2]^2*l[6]*l[7]))] - 
    2*PolyLog[3, -((l[1]^2*l[3]*l[15])/(l[2]^2*l[7]*l[14]))] - 
    6*PolyLog[3, (l[2]*l[7]*l[15])/(l[8]*l[14])] - 
    6*PolyLog[3, -((l[13]*l[15])/(l[6]*l[9]*l[14]))] + 
    6*PolyLog[3, -((l[2]*l[6]*l[7])/l[16])] - 
    2*PolyLog[3, -((l[2]*l[7]*l[9])/(l[1]*l[3]*l[16]))] + 
    4*PolyLog[3, -((l[9]*l[11])/(l[3]*l[16]))] + 
    6*PolyLog[3, -((l[1]*l[3]*l[6]*l[9])/(l[2]*l[13]*l[16]))] - 
    2*PolyLog[3, -((l[1]*l[9]*l[11])/(l[13]*l[16]))] + 
    2*PolyLog[3, (l[2]*l[7]*l[10])/(l[14]*l[16])] - 
    2*PolyLog[3, (l[1]*l[2]*l[7]*l[10])/(l[14]*l[16])] - 
    2*PolyLog[3, (l[2]*l[7]*l[9]*l[10])/(l[3]*l[4]*l[14]*l[16])] + 
    2*PolyLog[3, -((l[1]*l[2]*l[7]*l[11])/(l[14]*l[16]))] - 
    2*PolyLog[3, (l[2]^3*l[6]*l[7]^2)/(l[15]*l[16])] + 
    2*PolyLog[3, -((l[2]*l[6]*l[7]*l[10])/(l[15]*l[16]))] + 
    2*PolyLog[3, -((l[2]*l[6]*l[9]*l[10])/(l[4]*l[15]*l[16]))] - 
    2*PolyLog[3, -((l[6]*l[7]*l[10]*l[13])/(l[14]*l[15]*l[16]))] + 
    4*PolyLog[3, (l[1]*l[2]*l[6]*l[7]*l[10]*l[13])/(l[14]*l[15]*l[16])] - 
    2*PolyLog[3, -((l[2]^3*l[6]*l[7]*l[10]*l[13])/(l[14]*l[15]*l[16]))] - 
    4*PolyLog[3, -((l[6]*l[15])/l[16])] + 
    2*PolyLog[3, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))] + 
    8*PolyLog[3, -(l[16]/(l[2]*l[7]))] - 8*PolyLog[3, l[16]/l[9]] + 
    2*PolyLog[3, -(l[16]/(l[2]*l[9]))] - 4*PolyLog[3, l[16]/(l[6]*l[9])] - 
    4*PolyLog[3, -((l[11]*l[16])/(l[3]*l[6]*l[9]))] - 
    4*PolyLog[3, (l[13]*l[16])/(l[1]*l[6]*l[9])] + 
    8*PolyLog[3, l[16]/l[15]] - 4*PolyLog[3, -((l[6]*l[16])/l[15])] - 
    4*PolyLog[3, -((l[10]*l[16])/(l[9]*l[15]))] + 
    2*PolyLog[3, (l[10]*l[16])/(l[6]*l[9]*l[15])] + 
    2*PolyLog[3, (l[6]*l[10]*l[16])/(l[9]*l[15])] + 
    2*PolyLog[3, (l[13]*l[16])/(l[9]*l[15])] - 
    2*PolyLog[3, -((l[6]*l[13]*l[16])/(l[7]*l[9]*l[15]))] + 
    4*PolyLog[3, -((l[3]*l[6]*l[13]*l[16])/(l[7]*l[9]*l[15]))] - 
    2*PolyLog[3, -((l[10]*l[13]*l[16])/(l[7]*l[9]*l[15]))] - 
    2*PolyLog[3, (l[11]*l[13]*l[16])/(l[7]*l[9]*l[15])] + 
    4*PolyLog[3, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] + 
    2*PolyLog[3, (l[11]*l[14]*l[16])/(l[7]*l[9]*l[15])] + (3*Zeta[3])/2) + 
  e^4*((1335349*Pi^4)/1152 + (8*I)*Pi*Li[2, 1, l[2]^2, l[6]/l[2]^2] + 
    4*Li[2, 2, -1, (l[2]*l[10]*l[13]^2)/(l[9]*l[14]^2)] + 
    1208*Li[2, 2, l[1]^(-1), (l[1]*l[11])/(l[2]*l[7])] + 
    1788*Li[2, 2, l[1]^(-1), (l[1]*l[9])/l[13]] + 
    9*Li[2, 2, -(l[1]/l[2]^2), (l[1]*l[3]*l[15])/(l[7]*l[14])] - 
    (26459*Li[2, 2, -l[2]^(-1), (l[6]*l[9])/l[16]])/24 + 
    142*Li[2, 2, -l[2]^(-1), (l[2]^3*l[6]*l[7]^2)/(l[15]*l[16])] - 
    11*Li[2, 2, -(1/(l[1]*l[2])), (l[1]^2*l[3]*l[6]*l[9])/(l[13]*l[16])] - 
    (10177*Li[2, 2, -l[2], (l[6]*l[10])/l[15]])/6 - 
    (21395*Li[2, 2, -l[2], (l[6]*l[7])/l[16]])/6 + 
    (27707*Li[2, 2, -l[2], l[16]/(l[2]^2*l[7])])/6 + 
    34*Li[2, 2, l[2], (l[2]*l[7]*l[13])/(l[9]*l[14])] - 
    (17027*Li[2, 2, l[2], l[14]/(l[2]*l[13])])/12 + 
    3*Li[2, 2, -(l[1]*l[2]), (l[3]*l[13]*l[16])/(l[2]^2*l[7]^2*l[9])] - 
    11*Li[2, 2, -(l[2]^2/l[1]), (l[1]*l[3]*l[6]*l[14])/(l[2]^2*l[7]*l[15])] + 
    8*Li[2, 2, l[2]^3, l[6]/l[2]^2] - 2*Li[2, 2, l[2]^3, l[6]/l[2]] - 
    (1168*Li[2, 2, l[3], l[1]/l[13]])/3 - 
    (5549*Li[2, 2, l[3], (l[7]*l[9])/(l[3]*l[13])])/6 - 
    1213*Li[2, 2, l[3], (l[7]*l[14])/(l[1]*l[3]*l[15])] - 
    (5*Li[2, 2, l[1]/l[4], -((l[10]*l[13])/(l[7]*l[14]))])/2 - 
    3*Li[2, 2, -(l[2]/l[4]), (l[2]*l[4]*l[6]*l[7]^2)/(l[15]*l[16])] + 
    (5*Li[2, 2, -(l[2]/l[4]), (l[6]*l[9]*l[10])/(l[15]*l[16])])/2 - 
    4268*Li[2, 2, l[5]^(-1), (l[1]*l[5]*l[7])/l[13]] - 
    (4187*Li[2, 2, -l[6], l[14]/l[15]])/12 - 
    (9093*Li[2, 2, -l[6], l[15]/l[16]])/4 - 
    227*Li[2, 2, -l[6], l[16]/l[15]] - (43615*Li[2, 2, l[6], l[10]/l[15]])/
     12 + (2057*Li[2, 2, l[6], -((l[2]*l[7])/l[16])])/6 - 
    (13880*Li[2, 2, l[6], l[16]/(l[6]*l[9])])/3 + 
    21*Li[2, 2, l[2]*l[6], -((l[10]*l[13])/(l[14]*l[15]))] - 
    (2821*Li[2, 2, l[2]*l[6], (l[7]*l[14])/(l[13]*l[15])])/12 - 
    140*Li[2, 2, l[2]*l[6], -((l[13]*l[15])/(l[6]*l[9]*l[14]))] - 
    (655*Li[2, 2, l[2]^2*l[6], -(l[7]/l[15])])/2 + 
    (8171*Li[2, 2, l[2]^2*l[6], -(l[10]/(l[2]*l[15]))])/6 - 
    (10473*Li[2, 2, l[6]/l[5], (l[5]*l[16])/(l[6]*l[9])])/2 + 
    (1012*Li[2, 2, l[6]^2, -(l[16]/(l[6]*l[15]))])/3 + 
    454*Li[2, 2, -((l[3]*l[6])/l[7]), l[14]/l[15]] + 
    10*Li[2, 2, -((l[1]*l[3]*l[6])/l[7]), -(l[7]/l[15])] + 
    (2187*Li[2, 2, -((l[1]*l[3]*l[6])/l[7]), l[14]/(l[1]*l[15])])/4 + 
    2577*Li[2, 2, l[7], l[1]/l[13]] - (8665*Li[2, 2, l[7], l[9]/l[13]])/12 - 
    (1783*Li[2, 2, l[7], -(l[10]/l[14])])/2 + 
    (7771*Li[2, 2, -((l[2]*l[7])/l[3]), -((l[1]*l[3])/l[14])])/6 - 
    (2129*Li[2, 2, -((l[2]*l[7])/l[3]), -(l[10]/l[14])])/2 + 
    (243*Li[2, 2, -((l[2]^2*l[7])/(l[1]*l[3])), l[14]/(l[2]^2*l[7])])/2 + 
    3*Li[2, 2, -(l[3]/(l[2]*l[8])), (l[8]*l[15])/(l[2]*l[3]*l[6]*l[7])] + 
    30*Li[2, 2, -((l[2]*l[6])/l[8]), (l[2]*l[8]*l[13])/(l[9]*l[15])] + 
    (495*Li[2, 2, (l[3]*l[6])/l[8], (l[2]*l[11])/(l[3]*l[6])])/4 + 
    16*Li[2, 2, -((l[2]*l[3]*l[6])/l[8]), l[11]/(l[2]*l[3])] - 
    Li[2, 2, -((l[2]*l[3]*l[6])/l[8]), (l[8]*l[10])/(l[3]*l[15])] - 
    (2629*Li[2, 2, l[7]/l[8], (l[1]*l[8])/l[13]])/6 - 
    (14585*Li[2, 2, l[7]/l[8], l[9]/l[13]])/6 + 
    9*Li[2, 2, (l[2]*l[7])/(l[1]*l[8]), (l[1]*l[2]*l[8])/l[14]] - 
    10*Li[2, 2, (l[2]*l[7])/(l[1]*l[8]), (l[8]*l[10])/(l[3]*l[15])] - 
    (3811*Li[2, 2, (l[2]*l[7])/(l[1]*l[8]), (l[1]*l[15])/l[14]])/2 + 
    (3473*Li[2, 2, l[8], l[1]/l[13]])/12 + 
    10*Li[2, 2, l[8], l[14]/(l[1]*l[2]*l[8])] - 
    24*Li[2, 2, -((l[2]*l[8])/l[3]), -(l[10]/(l[2]*l[15]))] + 
    34*Li[2, 2, l[3]/l[9], (l[1]*l[9])/l[13]] + 
    124*Li[2, 2, (l[1]*l[3])/l[9], (l[7]*l[9])/(l[3]*l[13])] + 
    (2264*Li[2, 2, -((l[2]^2*l[6])/l[9]), (l[14]*l[16])/(l[2]^2*l[7]*l[15])])/
     3 - (15323*Li[2, 2, (l[1]*l[3]*l[6])/l[9], l[16]/(l[1]*l[3]*l[6])])/12 + 
    137*Li[2, 2, l[7]/l[9], (l[1]*l[9])/l[13]] - 
    (2797*Li[2, 2, -((l[2]*l[7])/l[9]), (l[6]*l[9])/l[16]])/6 + 
    (39*Li[2, 2, -((l[2]*l[7])/l[9]), l[16]/(l[2]^2*l[7])])/2 - 
    (6451*Li[2, 2, (l[2]^2*l[7])/l[9], -((l[6]*l[9])/(l[2]*l[16]))])/3 - 
    (1675*Li[2, 2, l[8]/l[9], (l[1]*l[9])/l[13]])/2 - 
    656*Li[2, 2, l[9], l[13]/(l[1]*l[9])] - 
    6*Li[2, 2, -(l[9]/(l[2]*l[7])), (l[2]*l[10]*l[13]^2)/(l[9]*l[14]^2)] - 
    (91*Li[2, 2, -(l[9]/(l[2]*l[7])), (l[6]*l[7])/l[16]])/4 - 
    (773*Li[2, 2, -(l[10]/l[2]^2), (l[1]*l[2])/l[14]])/12 - 
    (3169*Li[2, 2, -(l[10]/l[2]^2), (l[2]^2*l[7])/l[14]])/6 + 
    249*Li[2, 2, -((l[6]*l[10])/(l[5]*l[7])), (l[2]*l[5]*l[7])/l[15]] - 
    2*Li[2, 2, l[10]/(l[1]*l[8]), (l[1]*l[3]*l[6])/l[15]] - 
    8*Li[2, 2, l[10]/(l[1]*l[8]), (l[2]*l[7]*l[8])/(l[3]*l[15])] + 
    4*Li[2, 2, -(l[10]/(l[2]^2*l[8])), (l[2]^2*l[7])/l[14]] + 
    4*Li[2, 2, -(l[10]/(l[2]^2*l[8])), (l[1]*l[2]*l[8])/l[14]] + 
    4*Li[2, 2, -((l[2]*l[10])/l[8]), (l[8]*l[13]*l[16])/
       (l[2]*l[7]*l[9]*l[15])] - (6983*Li[2, 2, -(l[10]/l[9]), l[16]/l[15]])/
     6 - Li[2, 2, (l[6]*l[10])/l[9], l[13]/l[15]] + 
    (707*Li[2, 2, (l[6]*l[10])/l[9], l[16]/l[15]])/2 - 
    7*Li[2, 2, l[11]/l[2], -((l[2]*l[7]*l[10])/(l[11]*l[14]))] - 
    12*Li[2, 2, l[11]/l[2], -((l[10]*l[13])/(l[1]*l[11]*l[15]))] - 
    23*Li[2, 2, -(l[11]/l[3]), -((l[2]*l[7]*l[10])/(l[11]*l[14]))] + 
    7*Li[2, 2, -(l[11]/l[3]), -((l[3]*l[6]*l[10])/(l[11]*l[15]))] + 
    8*Li[2, 2, -(l[11]/l[3]), -((l[10]*l[13])/(l[1]*l[11]*l[15]))] - 
    (289*Li[2, 2, l[11]/l[7], -((l[10]*l[13])/(l[11]*l[14]))])/3 + 
    85*Li[2, 2, l[11]/l[7], -((l[2]*l[7]*l[10]*l[13])/(l[9]*l[11]*l[14]))] - 
    3*Li[2, 2, l[11]/(l[2]*l[7]), -((l[10]*l[13])/(l[11]*l[14]))] - 
    Li[2, 2, (l[1]*l[11])/(l[4]*l[7]), -((l[10]*l[13])/(l[11]*l[14]))] - 
    2*Li[2, 2, l[11]/l[8], -((l[10]*l[13])/(l[11]*l[14]))] + 
    (19*Li[2, 2, l[11]/l[8], -((l[8]*l[10]*l[16])/(l[9]*l[11]*l[15]))])/2 - 
    4*Li[2, 2, -((l[6]*l[11])/l[8]), (l[10]*l[16])/(l[6]*l[9]*l[15])] - 
    9*Li[2, 2, -((l[6]*l[11])/l[8]), -((l[8]*l[10]*l[16])/
        (l[9]*l[11]*l[15]))] - 2*Li[2, 2, -((l[10]*l[11])/(l[8]*l[9])), 
      (l[8]*l[16])/(l[11]*l[15])] + 1339*Li[2, 2, (l[1]*l[7]*l[9])/l[13]^2, 
      (l[3]*l[13])/(l[7]*l[9])] - 
    (3125*Li[2, 2, (l[1]*l[3])/l[13], l[7]/l[3]])/12 + 
    1338*Li[2, 2, (l[1]*l[3])/l[13], (l[7]*l[9])/(l[3]*l[13])] + 
    (12809*Li[2, 2, (l[1]*l[3])/l[13], l[13]/l[9]])/6 + 
    (3*Li[2, 2, l[7]/l[13], l[1]])/2 - 
    2*Li[2, 2, l[7]/l[13], (l[1]*l[9])/l[13]] - 
    (36737*Li[2, 2, l[7]/l[13], l[13]/l[9]])/6 - 
    18*Li[2, 2, l[7]/l[13], (l[2]*l[10]*l[13])/(l[14]*l[16])] + 
    (2431*Li[2, 2, (l[1]*l[7])/l[13], l[3]/l[7]])/12 - 
    4*Li[2, 2, (l[1]*l[7])/l[13], l[9]/l[13]] + 
    105*Li[2, 2, (l[1]*l[7])/l[13], (l[2]*l[10]*l[13])/(l[14]*l[16])] + 
    8*Li[2, 2, (l[1]*l[8])/l[13], (l[7]*l[9])/(l[8]*l[13])] + 
    37*Li[2, 2, l[9]/l[13], (l[2]*l[6]*l[7]*l[13])/(l[14]*l[16])] + 
    5*Li[2, 2, l[9]/l[13], (l[2]*l[7]*l[10]*l[13])/(l[3]*l[14]*l[16])] - 
    (11*Li[2, 2, l[9]/(l[5]*l[13]), (l[5]*l[7])/l[8]])/2 - 
    (2621*Li[2, 2, (l[7]*l[9])/(l[8]*l[13]), l[8]])/6 + 
    (11*Li[2, 2, (l[7]*l[9])/(l[8]*l[13]), l[8]/(l[5]*l[7])])/2 + 
    (4219*Li[2, 2, (l[1]*l[11])/(l[2]*l[13]), 
       -((l[10]*l[13])/(l[11]*l[14]))])/24 + 
    2*Li[2, 2, -((l[1]*l[7]*l[9])/(l[12]*l[13])), (l[6]*l[10]*l[13])/
       (l[14]*l[16])] - Li[2, 2, l[12]/l[13], l[14]/l[12]]/2 + 
    14*Li[2, 2, l[12]/l[13], (l[2]*l[6]*l[7]*l[14])/(l[12]*l[15])] - 
    (778*Li[2, 2, l[12]/l[13], l[15]/l[12]])/3 - 
    (7225*Li[2, 2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2), 
       -((l[2]*l[14])/(l[1]*l[10]))])/6 - 
    2*Li[2, 2, -((l[2]*l[10]*l[13]^2)/(l[9]*l[14]^2)), 
      -((l[11]*l[14])/(l[10]*l[13]))] + 
    (833*Li[2, 2, -((l[1]*l[3])/l[14]), l[10]/(l[2]*l[3])])/8 - 
    (7219*Li[2, 2, (l[2]^2*l[7])/l[14], -((l[1]*l[10])/(l[2]*l[14]))])/6 - 
    (15323*Li[2, 2, -(l[10]/l[14]), l[7]/l[8]])/12 - 
    62*Li[2, 2, -(l[10]/l[14]), -((l[1]*l[11])/l[10])] + 
    9*Li[2, 2, -(l[10]/l[14]), l[13]/l[9]] - 
    (4813*Li[2, 2, -(l[10]/l[14]), (l[1]*l[2]*l[7])/l[14]])/3 + 
    908*Li[2, 2, -(l[10]/l[14]), l[14]/(l[2]^2*l[7])] + 
    358*Li[2, 2, -(l[10]/l[14]), -((l[11]*l[14])/(l[2]*l[7]*l[10]))] + 
    (43*Li[2, 2, -(l[10]/l[14]), (l[2]*l[7]*l[9]*l[14])/(l[10]*l[13]*l[16])])/
     2 - (1465*Li[2, 2, -((l[1]*l[10])/(l[2]*l[14])), (l[2]*l[3])/l[10]])/
     24 - (4679*Li[2, 2, -((l[1]*l[10])/(l[2]*l[14])), 
       -((l[2]^2*l[7])/l[10])])/12 - 
    (155*Li[2, 2, -((l[1]*l[10])/(l[2]*l[14])), -((l[2]*l[11])/l[10])])/2 - 
    (1035*Li[2, 2, -((l[1]*l[10])/(l[2]*l[14])), l[14]/(l[1]*l[2])])/2 - 
    (13787*Li[2, 2, -((l[1]*l[10])/(l[2]*l[14])), l[14]/(l[1]*l[2]*l[7])])/
     12 - (665*Li[2, 2, -((l[1]*l[10])/(l[2]*l[14])), 
       -((l[11]*l[14])/(l[10]*l[13]))])/24 - 
    (7151*Li[2, 2, -(l[10]/(l[5]*l[14])), l[5]])/4 + 
    4*Li[2, 2, -(l[10]/(l[5]*l[14])), (l[5]*l[7])/l[8]] - 
    13*Li[2, 2, (l[2]*l[7]*l[10])/(l[3]*l[14]), (l[2]*l[3])/l[10]] - 
    19*Li[2, 2, (l[2]*l[7]*l[10])/(l[3]*l[14]), 
      -((l[11]*l[14])/(l[2]*l[7]*l[10]))] - 
    6*Li[2, 2, -((l[7]*l[10])/(l[8]*l[14])), l[8]] + 
    (15347*Li[2, 2, -((l[7]*l[10])/(l[8]*l[14])), -(l[14]/l[10])])/12 + 
    (137*Li[2, 2, (l[1]*l[11])/l[14], -(l[10]/(l[2]*l[11]))])/2 - 
    2*Li[2, 2, (l[1]*l[11])/l[14], -((l[2]*l[7]*l[10])/(l[11]*l[14]))] + 
    8*Li[2, 2, (l[1]*l[11])/l[14], -((l[10]*l[13])/(l[1]*l[11]*l[15]))] - 
    10*Li[2, 2, (l[1]*l[2]*l[7]*l[10])/(l[12]*l[14]), l[12]/l[16]] - 
    74*Li[2, 2, -((l[10]*l[13])/(l[7]*l[14])), -(l[11]/l[10])] - 
    2*Li[2, 2, -((l[10]*l[13])/(l[7]*l[14])), (l[2]*l[7]*l[13])/
       (l[9]*l[14])] + (2993*Li[2, 2, -((l[10]*l[13])/(l[7]*l[14])), 
       -((l[11]*l[14])/(l[10]*l[13]))])/12 + 
    15*Li[2, 2, -((l[10]*l[13])/(l[1]*l[7]*l[14])), l[1]] + 
    (579*Li[2, 2, -((l[10]*l[13])/(l[2]*l[7]*l[14])), l[2]])/2 - 
    2*Li[2, 2, -((l[10]*l[13])/(l[2]*l[7]*l[14])), (l[2]^2*l[7]*l[13])/
       (l[9]*l[14])] - 3*Li[2, 2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14])), 
      l[4]/l[1]^2] + 6*Li[2, 2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14])), 
      l[4]/(l[1]*l[2])] - Li[2, 2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14])), 
     (l[2]*l[4]*l[7]*l[13])/(l[1]*l[9]*l[14])] + 
    Li[2, 2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14])), 
     -((l[11]*l[14])/(l[10]*l[13]))] - 
    17*Li[2, 2, -((l[10]*l[13])/(l[8]*l[14])), l[8]/l[7]] - 
    Li[2, 2, -((l[10]*l[13])/(l[8]*l[14])), l[8]/l[9]] - 
    2*Li[2, 2, -((l[10]*l[13])/(l[8]*l[14])), 
      -((l[2]*l[8]*l[11])/(l[9]*l[10]))] + 
    2*Li[2, 2, -((l[10]*l[13])/(l[8]*l[14])), (l[2]*l[8]*l[13])/
       (l[9]*l[14])] - Li[2, 2, -((l[10]*l[13])/(l[8]*l[14])), 
     -((l[11]*l[14])/(l[10]*l[13]))] + 
    519*Li[2, 2, -((l[2]*l[10]*l[13])/(l[9]*l[14])), l[2]^(-1)] - 
    (205*Li[2, 2, -((l[2]*l[10]*l[13])/(l[9]*l[14])), -(l[11]/l[10])])/2 - 
    Li[2, 2, -((l[8]*l[10]*l[13])/(l[7]*l[9]*l[14])), 
     -((l[9]*l[11])/(l[8]*l[10]))] + 
    2*Li[2, 2, -((l[8]*l[10]*l[13])/(l[7]*l[9]*l[14])), 
      (l[2]*l[7]*l[13])/(l[8]*l[14])] - 
    159*Li[2, 2, (l[11]*l[13])/(l[7]*l[14]), -(l[10]/l[11])] - 
    5*Li[2, 2, (l[11]*l[13])/(l[7]*l[14]), -((l[10]*l[13])/(l[11]*l[14]))] + 
    4*Li[2, 2, (l[11]*l[13])/(l[7]*l[14]), 
      -((l[2]*l[7]*l[10]*l[13])/(l[9]*l[11]*l[14]))] - 
    (239*Li[2, 2, (l[2]*l[11]*l[13])/(l[9]*l[14]), -(l[10]/l[11])])/2 - 
    4*Li[2, 2, (l[2]*l[11]*l[13])/(l[9]*l[14]), -(l[10]/(l[2]*l[11]))] + 
    (13*Li[2, 2, l[14]/l[13], l[12]/l[14]])/2 - 
    (1293*Li[2, 2, l[14]/l[13], (l[13]*l[16])/(l[9]*l[14])])/4 - 
    Li[2, 2, l[14]/(l[2]*l[13]), -((l[2]*l[10]*l[13]^2)/(l[9]*l[14]^2))] - 
    (1559*Li[2, 2, (l[2]*l[6]*l[7]*l[10])/l[15]^2, -(l[15]/l[7])])/3 - 
    6*Li[2, 2, -((l[6]*l[14]^2)/(l[1]*l[15]^2)), (l[1]*l[15])/l[14]] + 
    4*Li[2, 2, (l[2]*l[7])/l[15], l[5]] + 
    10*Li[2, 2, (l[2]*l[7])/l[15], (l[6]*l[10])/l[15]] - 
    4*Li[2, 2, (l[2]*l[5]*l[7])/l[15], (l[6]*l[10])/(l[5]*l[15])] - 
    16*Li[2, 2, (l[2]*l[5]*l[7])/l[15], (l[6]*l[9])/(l[5]*l[16])] + 
    (19211*Li[2, 2, (l[2]*l[6]*l[7])/l[15], l[6]^(-1)])/6 - 
    (4727*Li[2, 2, (l[2]*l[6]*l[7])/l[15], -(l[10]/l[7])])/2 + 
    282*Li[2, 2, (l[2]*l[6]*l[7])/l[15], l[10]/(l[2]*l[7])] + 
    48*Li[2, 2, -((l[2]^2*l[6]*l[7])/l[15]), l[10]/(l[2]*l[7])] - 
    12*Li[2, 2, (l[2]*l[3]*l[6]*l[7])/(l[8]*l[15]), l[10]/(l[2]*l[7])] + 
    (7297*Li[2, 2, (l[2]*l[3]*l[6]*l[7])/(l[8]*l[15]), -(l[15]/l[7])])/6 + 
    787*Li[2, 2, l[10]/l[15], (l[1]*l[3]*l[6])/l[10]] + 
    (649*Li[2, 2, l[10]/l[15], (l[2]*l[7])/l[10]])/2 - 
    (4816*Li[2, 2, l[10]/l[15], (l[2]*l[6]*l[7])/l[15]])/3 + 
    361*Li[2, 2, l[10]/l[15], -((l[11]*l[15])/(l[3]*l[6]*l[10]))] - 
    (22924*Li[2, 2, -(l[10]/(l[2]*l[15])), -l[2]])/3 - 
    (707*Li[2, 2, -(l[10]/(l[2]*l[15])), (l[2]*l[7])/l[10]])/6 + 
    (403*Li[2, 2, -(l[10]/(l[2]*l[15])), -((l[2]^2*l[7])/l[10])])/2 + 
    (26059*Li[2, 2, -(l[10]/(l[2]*l[15])), -((l[2]^2*l[5]*l[7])/l[10])])/12 + 
    24*Li[2, 2, -(l[10]/(l[2]*l[15])), (l[2]*l[7])/l[15]] + 
    (2445*Li[2, 2, (l[6]*l[10])/l[15], l[15]/l[10]])/4 - 
    (557*Li[2, 2, -((l[2]*l[6]*l[10])/l[15]), -((l[2]*l[15])/l[10])])/6 - 
    (1370*Li[2, 2, (l[6]*l[10])/(l[5]*l[15]), l[5]])/3 - 
    6*Li[2, 2, (l[6]*l[10])/(l[5]*l[15]), (l[3]*l[5])/l[8]] - 
    Li[2, 2, (l[6]*l[10])/(l[5]*l[15]), -((l[11]*l[15])/(l[3]*l[6]*l[10]))]/
     2 - 2*Li[2, 2, (l[2]*l[7]*l[10])/(l[1]*l[3]*l[15]), 
      (l[1]*l[11])/(l[4]*l[7])] - 
    4*Li[2, 2, (l[2]*l[7]*l[10])/(l[1]*l[3]*l[15]), -((l[1]*l[11])/l[10])] + 
    (3*Li[2, 2, (l[3]*l[6]*l[10])/(l[8]*l[15]), l[8]/l[3]])/2 - 
    2*Li[2, 2, (l[3]*l[6]*l[10])/(l[8]*l[15]), l[8]/(l[3]*l[5])] - 
    2*Li[2, 2, (l[3]*l[6]*l[10])/(l[8]*l[15]), (l[2]*l[7]*l[8])/
       (l[3]*l[15])] + Li[2, 2, -((l[2]*l[6]*l[7]*l[10])/(l[12]*l[15])), 
     l[12]/l[16]] + 2*Li[2, 2, -((l[2]*l[6]*l[7]*l[10])/(l[12]*l[15])), 
      -((l[12]*l[15])/(l[6]*l[14]*l[16]))] - 
    134*Li[2, 2, (l[10]*l[13])/(l[1]*l[3]*l[15]), (l[2]*l[3])/l[10]] + 
    4*Li[2, 2, (l[2]^2*l[10]*l[13])/(l[1]*l[3]*l[4]*l[15]), 
      (l[1]*l[15])/(l[2]*l[13])] - 
    29*Li[2, 2, (l[6]*l[10]*l[13])/(l[1]*l[8]*l[15]), (l[1]*l[8])/l[9]] - 
    43*Li[2, 2, (l[6]*l[10]*l[13])/(l[9]*l[15]), -((l[2]*l[11])/l[10])] - 
    7*Li[2, 2, (l[2]*l[6]*l[10]*l[13])/(l[1]*l[9]*l[15]), 
      -((l[1]*l[11])/l[10])] + 
    73*Li[2, 2, -((l[2]*l[6]*l[11]*l[13])/(l[9]*l[15])), 
      -(l[10]/(l[2]*l[11]))] - Li[2, 2, 
     -((l[2]*l[6]*l[10]*l[13])/(l[12]*l[15])), l[12]/l[14]] + 
    Li[2, 2, -((l[2]*l[6]*l[10]*l[13])/(l[12]*l[15])), 
     (l[2]^2*l[7]*l[12])/(l[14]*l[16])] + 
    Li[2, 2, -((l[2]*l[6]*l[10]*l[13])/(l[14]*l[15])), 1/(l[2]*l[6])] - 
    3*Li[2, 2, -((l[2]*l[6]*l[10]*l[13])/(l[14]*l[15])), l[14]/l[12]] - 
    2*Li[2, 2, -((l[2]*l[6]*l[10]*l[13])/(l[14]*l[15])), 
      (l[14]*l[16])/(l[2]*l[10]*l[13])] + 
    2*Li[2, 2, (l[2]*l[7]*l[10]*l[13])/(l[3]*l[14]*l[15]), l[15]/l[12]] - 
    2*Li[2, 2, (l[2]*l[6]*l[7]*l[10]^2*l[13])/(l[8]*l[12]*l[14]*l[15]), 
      l[12]/l[16]] + (748*Li[2, 2, -((l[6]*l[14])/l[15]), l[3]/l[7]])/3 + 
    (3281*Li[2, 2, -((l[6]*l[14])/l[15]), l[9]/l[13]])/6 - 
    (4363*Li[2, 2, -((l[6]*l[14])/l[15]), l[15]/l[14]])/12 - 
    Li[2, 2, -((l[6]*l[14])/l[15]), l[16]/l[12]] + 
    348*Li[2, 2, -((l[6]*l[14])/l[15]), (l[3]*l[13]*l[16])/
       (l[7]*l[9]*l[14])] - (23591*Li[2, 2, -((l[6]*l[14])/(l[1]*l[15])), 
       l[1]])/12 - 9*Li[2, 2, -((l[6]*l[14])/(l[1]*l[15])), 
      (l[2]*l[7])/(l[3]*l[6])] - 21*Li[2, 2, -((l[6]*l[14])/(l[7]*l[15])), 
      (l[13]*l[16])/(l[9]*l[14])] + 
    1097*Li[2, 2, -((l[3]*l[6]*l[14])/(l[7]*l[15])), l[3]^(-1)] - 
    (748*Li[2, 2, -((l[3]*l[6]*l[14])/(l[7]*l[15])), l[7]/l[3]])/3 + 
    Li[2, 2, -((l[3]*l[6]*l[14])/(l[7]*l[15])), 
     (l[7]*l[14])/(l[1]*l[3]*l[15])] - 
    (18047*Li[2, 2, -((l[3]*l[6]*l[14])/(l[7]*l[15])), l[15]/l[14]])/6 + 
    (4147*Li[2, 2, -((l[3]*l[6]*l[14])/(l[7]*l[15])), (l[1]*l[15])/l[14]])/
     4 - 2*Li[2, 2, -((l[3]*l[6]*l[14])/(l[7]*l[15])), 
      (l[13]*l[16])/(l[9]*l[14])] - 
    2*Li[2, 2, (l[2]*l[6]*l[7]*l[14])/(l[12]*l[15]), 
      (l[2]^2*l[7]*l[12])/(l[14]*l[16])] - 
    10*Li[2, 2, (l[7]*l[14])/(l[13]*l[15]), 
      -((l[6]*l[9]*l[14])/(l[13]*l[15]))] - 
    2*Li[2, 2, -((l[6]*l[9]*l[14])/(l[13]*l[15])), 
      (l[13]*l[16])/(l[9]*l[14])] - 
    (4249*Li[2, 2, -(l[15]/l[7]), (l[6]*l[7])/l[16]])/4 - 
    (787*Li[2, 2, l[15]/l[13], l[12]/l[15]])/3 + 
    (17215*Li[2, 2, l[15]/l[13], l[14]/l[15]])/12 - 
    Li[2, 2, -((l[1]^2*l[3]*l[15])/(l[2]^2*l[7]*l[14])), 
     (l[2]^2*l[7]*l[15])/(l[1]*l[3]*l[6]*l[14])] + 
    3*Li[2, 2, -((l[1]*l[15]^2)/(l[6]*l[14]^2)), (l[1]*l[3]*l[6]*l[14])/
       (l[2]^2*l[7]*l[15])] - 2*Li[2, 2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2), 
      l[16]/(l[2]^2*l[7])] + (824*Li[2, 2, -((l[2]*l[7])/l[16]), 
       (l[6]*l[9])/l[16]])/3 + (223*Li[2, 2, -((l[2]*l[7])/l[16]), 
       l[16]^2/(l[2]^2*l[7]*l[9])])/12 + 
    (17*Li[2, 2, -((l[2]*l[5]*l[7])/l[16]), l[8]/(l[3]*l[5])])/2 - 
    4*Li[2, 2, -((l[2]*l[5]*l[7])/l[16]), (l[6]*l[9])/(l[5]*l[16])] - 
    (2639*Li[2, 2, -((l[2]*l[6]*l[7])/l[16]), l[10]/l[15]])/2 + 
    (3799*Li[2, 2, -((l[2]*l[6]*l[7])/l[16]), l[16]/(l[6]*l[7])])/2 + 
    (419*Li[2, 2, -((l[2]*l[6]*l[7])/l[16]), l[16]^2/(l[6]^2*l[7]*l[9])])/4 - 
    (15*Li[2, 2, -((l[2]*l[7]*l[8])/(l[3]*l[16])), (l[3]*l[5])/l[8]])/2 + 
    (10169*Li[2, 2, -((l[2]*l[9])/l[16]), l[6]/l[2]^2])/6 - 
    245*Li[2, 2, -((l[2]*l[9])/l[16]), (l[5]*l[7])/l[9]] - 
    Li[2, 2, -((l[2]*l[9])/l[16]), (l[6]*l[7])/l[16]] + 
    (109*Li[2, 2, -((l[2]*l[9])/l[16]), l[16]^2/(l[2]^2*l[7]*l[9])])/2 + 
    42*Li[2, 2, -((l[6]*l[9])/(l[2]*l[16])), l[2]^2/l[6]] - 
    4*Li[2, 2, -((l[6]*l[9])/(l[2]*l[16])), (l[2]^2*l[7])/l[16]] - 
    (27*Li[2, 2, -((l[6]*l[9])/(l[2]*l[16])), l[16]/(l[6]*l[7])])/4 + 
    (15347*Li[2, 2, -((l[6]*l[9])/(l[2]*l[16])), l[16]/(l[6]*l[9])])/24 - 
    (1307*Li[2, 2, -((l[6]*l[9])/(l[2]*l[16])), l[16]^2/(l[6]^2*l[7]*l[9])])/
     12 + 2*Li[2, 2, (l[2]*l[6]*l[7]*l[9])/(l[12]*l[16]), l[12]/l[15]] + 
    19*Li[2, 2, -((l[1]*l[3]*l[6]*l[9])/(l[2]*l[13]*l[16])), 
      (l[2]*l[7])/(l[3]*l[6])] + 
    Li[2, 2, -((l[1]*l[3]*l[6]*l[9])/(l[2]*l[13]*l[16])), 
     (l[2]^2*l[7]^2*l[9])/(l[3]*l[13]*l[16])] + 
    31*Li[2, 2, (l[2]*l[6]*l[7]*l[9])/(l[14]*l[16]), l[14]/l[15]] + 
    (243*Li[2, 2, (l[1]*l[2]*l[7]*l[10])/(l[14]*l[16]), -(l[11]/l[10])])/4 - 
    97*Li[2, 2, (l[1]*l[2]*l[7]*l[10])/(l[14]*l[16]), 
      (l[14]*l[16])/(l[2]*l[10]*l[13])] + 
    (637*Li[2, 2, -((l[1]*l[2]*l[7]*l[11])/(l[14]*l[16])), -(l[10]/l[11])])/
     4 + Li[2, 2, -((l[1]*l[6]*l[7]*l[9]*l[10])/(l[12]*l[14]*l[16])), 
     (l[12]*l[13])/(l[1]*l[9]*l[15])] + 
    Li[2, 2, (l[2]*l[6]*l[7]*l[9])/(l[15]*l[16]), l[15]/l[12]] - 
    7*Li[2, 2, -((l[2]*l[6]*l[7]*l[10])/(l[15]*l[16])), l[9]/(l[4]*l[7])] - 
    Li[2, 2, -((l[2]*l[6]*l[7]*l[10])/(l[15]*l[16])), (l[2]*l[7])/l[10]] - 
    (45*Li[2, 2, -((l[2]*l[6]*l[7]*l[10])/(l[15]*l[16])), l[15]/l[10]])/2 + 
    (3*Li[2, 2, -((l[2]*l[6]*l[9]*l[10])/(l[4]*l[15]*l[16])), l[4]])/2 + 
    Li[2, 2, -((l[2]*l[6]*l[9]*l[10])/(l[4]*l[15]*l[16])), 
     (l[4]*l[7])/l[9]] - 
    2*Li[2, 2, -((l[2]*l[6]*l[9]*l[10])/(l[4]*l[15]*l[16])), 
      -((l[4]*l[7])/l[10])] + 
    3*Li[2, 2, -((l[2]*l[6]*l[9]*l[10])/(l[4]*l[15]*l[16])), 
      (l[2]*l[4]*l[6]*l[7]^2)/(l[15]*l[16])] - 
    5*Li[2, 2, -((l[6]*l[15])/l[16]), (l[2]*l[13]*l[16])/(l[6]*l[9]*l[14])] + 
    (9077*Li[2, 2, -(l[16]/(l[2]*l[7])), l[7]/l[9]])/6 - 
    (661*Li[2, 2, -(l[16]/(l[2]*l[7])), (l[2]^2*l[7]*l[9])/l[16]^2])/12 - 
    2*Li[2, 2, -(l[16]/(l[2]*l[5]*l[7])), (l[2]*l[5]*l[7]*l[10]*l[13])/
       (l[8]*l[14]*l[16])] + (1153*Li[2, 2, l[16]/l[9], -(l[9]/(l[2]*l[7]))])/
     2 + (4189*Li[2, 2, l[16]/l[9], l[14]/l[15]])/6 + 
    (4073*Li[2, 2, l[16]/l[9], (l[1]*l[3]*l[6])/l[16]])/12 - 
    516*Li[2, 2, l[16]/l[9], (l[2]^2*l[7])/l[16]] - 
    20*Li[2, 2, l[16]/l[9], (l[2]^2*l[7]*l[13])/(l[14]*l[16])] - 
    2*Li[2, 2, -(l[16]/(l[2]*l[9])), (l[3]*l[4])/l[8]] - 
    (13*Li[2, 2, -(l[16]/(l[2]*l[9])), (l[2]^2*l[7])/l[16]])/2 + 
    (11342*Li[2, 2, l[16]/(l[6]*l[9]), (l[6]*l[7])/l[16]])/3 + 
    (265*Li[2, 2, -((l[2]*l[16])/(l[6]*l[9])), (l[6]^2*l[7]*l[9])/l[16]^2])/
     6 + 2*Li[2, 2, -((l[3]*l[4]*l[16])/(l[2]*l[8]*l[9])), 
      l[8]/(l[3]*l[4])] - 2*Li[2, 2, -((l[3]*l[4]*l[16])/(l[2]*l[8]*l[9])), 
      (l[8]*l[16])/(l[3]*l[4]*l[6]*l[7])] + 
    3*Li[2, 2, l[16]/l[12], l[12]/l[15]] - 
    4*Li[2, 2, l[16]/l[12], (l[2]*l[7]*l[10]*l[13])/(l[3]*l[14]*l[16])] + 
    20*Li[2, 2, -((l[3]*l[13]*l[16])/(l[2]*l[7]^2*l[9])), l[7]/l[3]] - 
    (9425*Li[2, 2, -((l[13]*l[16])/(l[2]*l[7]*l[9])), l[7]^(-1)])/6 - 
    (11519*Li[2, 2, -((l[8]*l[13]*l[16])/(l[2]*l[7]^2*l[9])), l[7]/l[8]])/
     12 - (5*Li[2, 2, (l[13]*l[16])/(l[9]*l[12]), l[12]/l[15]])/2 - 
    2*Li[2, 2, l[16]/l[15], -((l[10]*l[11])/(l[8]*l[9]))] + 
    9*Li[2, 2, l[16]/l[15], l[15]/l[12]] + 
    6*Li[2, 2, -(l[16]/(l[6]*l[15])), (l[6]*l[10]*l[13])/(l[14]*l[16])] - 
    14*Li[2, 2, -((l[6]*l[16])/l[15]), (l[2]*l[10]*l[13])/(l[14]*l[16])] + 
    1380*Li[2, 2, -((l[6]*l[16])/l[15]), -((l[6]*l[15])/l[16])] + 
    2*Li[2, 2, -((l[10]*l[16])/(l[9]*l[15])), l[11]/l[8]] + 
    4*Li[2, 2, -((l[10]*l[16])/(l[9]*l[15])), -((l[9]*l[11])/(l[8]*l[10]))] + 
    821*Li[2, 2, -((l[10]*l[16])/(l[9]*l[15])), l[15]/l[16]] + 
    404*Li[2, 2, (l[6]*l[10]*l[16])/(l[9]*l[15]), -(l[9]/l[10])] - 
    5*Li[2, 2, (l[6]*l[10]*l[16])/(l[9]*l[15]), -(l[11]/(l[6]*l[8]))] - 
    (20657*Li[2, 2, (l[13]*l[16])/(l[9]*l[15]), -((l[3]*l[6])/l[7])])/6 - 
    (13*Li[2, 2, (l[13]*l[16])/(l[9]*l[15]), l[15]/l[12]])/2 - 
    (153*Li[2, 2, (l[13]*l[16])/(l[1]*l[9]*l[15]), 
       (l[9]*l[14])/(l[13]*l[16])])/4 + 
    (10151*Li[2, 2, -((l[6]*l[13]*l[16])/(l[7]*l[9]*l[15])), l[10]/l[6]])/
     12 + 3*Li[2, 2, -((l[6]*l[13]*l[16])/(l[7]*l[9]*l[15])), l[14]/l[12]] + 
    41*Li[2, 2, -((l[3]*l[6]*l[13]*l[16])/(l[7]*l[9]*l[15])), 
      l[10]/(l[3]*l[6])] - 
    10*Li[2, 2, -((l[3]*l[6]*l[13]*l[16])/(l[7]*l[9]*l[15])), 
      (l[7]*l[9])/(l[3]*l[13])] - 
    (10175*Li[2, 2, -((l[10]*l[13]*l[16])/(l[7]*l[9]*l[15])), l[6]/l[10]])/
     12 - 42*Li[2, 2, -((l[10]*l[13]*l[16])/(l[7]*l[9]*l[15])), 
      (l[3]*l[6])/l[10]] + 
    136*Li[2, 2, -((l[10]*l[13]*l[16])/(l[7]*l[9]*l[15])), -(l[11]/l[10])] + 
    7*Li[2, 2, (l[11]*l[13]*l[16])/(l[7]*l[9]*l[15]), -(l[10]/l[11])] + 
    349*Li[2, 2, (l[14]*l[16])/(l[9]*l[15]), (l[3]*l[6])/(l[2]*l[7])] - 
    (7615*Li[2, 2, (l[14]*l[16])/(l[9]*l[15]), l[13]/l[14]])/3 + 
    2*Li[2, 2, (l[14]*l[16])/(l[9]*l[15]), (l[6]*l[10]*l[13])/
       (l[14]*l[16])] + 10*Li[2, 2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15])), 
      l[13]/l[12]] + (7847*Li[2, 2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15])), 
       l[13]/l[14]])/12 - 
    12*Li[2, 2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15])), 
      (l[2]^2*l[7]*l[13])/(l[14]*l[16])] + 
    6*Li[2, 2, (l[2]*l[13]*l[14]*l[16])/(l[1]*l[7]*l[9]*l[15]), l[6]/l[2]] - 
    22*Li[2, 2, (l[6]*l[13]*l[14]*l[16])/(l[1]*l[7]*l[9]*l[15]), l[2]/l[6]] - 
    20*Li[2, 2, (l[6]*l[13]*l[14]*l[16])/(l[1]*l[2]*l[7]*l[9]*l[15]), 
      l[2]/l[6]] + 8*Li[3, 1, -1, (l[2]*l[10]*l[13]^2)/(l[9]*l[14]^2)] - 
    (743*Li[3, 1, 1, (l[2]*l[10])/(l[3]*l[4])])/6 + 
    (437*Li[3, 1, 1, -(l[10]/(l[4]*l[7]))])/3 + 
    107*Li[3, 1, 1, -((l[2]^2*l[11])/(l[3]*l[4]))] - 
    (214*Li[3, 1, 1, (l[1]*l[11])/(l[4]*l[7])])/3 - 
    (151*Li[3, 1, 1, (l[2]*l[11])/(l[4]*l[8])])/3 + 
    10*Li[3, 1, 1, (l[10]*l[11])/(l[3]*l[4]*l[5]*l[7])] + 
    (61*Li[3, 1, l[1]^(-1), l[2]])/4 - 
    (740395*Li[3, 1, l[1]^(-1), l[1]*l[3]])/624 - 
    (105017*Li[3, 1, l[1]^(-1), l[1]/l[5]])/16 - 
    (46949*Li[3, 1, l[1]^(-1), (l[1]*l[6])/l[5]])/48 + 
    (1055*Li[3, 1, l[1]^(-1), (l[1]*l[3])/l[8]])/4 - 
    (10897*Li[3, 1, l[1]^(-1), (l[1]*l[7])/l[8]])/12 - 
    1192*Li[3, 1, l[1]^(-1), (l[2]*l[7])/l[8]] - 
    (22495*Li[3, 1, l[1]^(-1), l[8]])/12 - 
    (140*Li[3, 1, l[1]^(-1), (l[1]*l[3])/l[9]])/3 - 
    (56257*Li[3, 1, l[1]^(-1), l[9]/l[8]])/6 - 
    (68*Li[3, 1, l[1]^(-1), l[10]/(l[3]*l[6])])/3 + 
    (4891*Li[3, 1, l[1]^(-1), (l[1]*l[11])/(l[2]*l[7])])/6 - 
    (10093*Li[3, 1, l[1]^(-1), (l[1]*l[7])/l[13]])/12 - 
    255*Li[3, 1, l[1]^(-1), (l[1]*l[9])/l[13]] - 
    (6449*Li[3, 1, l[1]^(-1), -((l[1]*l[15])/(l[6]*l[14]))])/6 + 
    5*Li[3, 1, -(l[1]/l[2]^2), (l[1]*l[3]*l[15])/(l[7]*l[14])] + 
    21*Li[3, 1, -l[2]^(-1), l[4]] - 1569*Li[3, 1, -l[2]^(-1), l[2]/l[6]] - 
    (4700*Li[3, 1, -l[2]^(-1), l[10]/(l[2]*l[7])])/3 - 
    (1505*Li[3, 1, -l[2]^(-1), (l[2]*l[11])/(l[3]*l[6])])/6 + 
    (265*Li[3, 1, -l[2]^(-1), (l[2]^2*l[7]^2*l[9])/(l[3]*l[13]*l[16])])/2 + 
    287*Li[3, 1, -l[2]^(-1), (l[2]^3*l[6]*l[7]^2)/(l[15]*l[16])] + 
    (10607*Li[3, 1, -l[2]^(-1), -((l[2]*l[16])/(l[6]*l[9]))])/12 + 
    (88571*Li[3, 1, -l[2], -l[6]])/16 - (107315*Li[3, 1, -l[2], l[6]/l[2]])/
     48 - (13297*Li[3, 1, -l[2], -(l[3]/(l[2]*l[8]))])/3 + 
    (56767*Li[3, 1, -l[2], (l[3]*l[6])/l[8]])/3 + 
    (17815*Li[3, 1, -l[2], -(l[8]/(l[2]*l[5]))])/6 - 
    (9007*Li[3, 1, -l[2], l[7]/l[9]])/2 + 
    4515*Li[3, 1, -l[2], -((l[2]*l[7])/l[9])] + 
    (2351*Li[3, 1, -l[2], l[10]/(l[2]*l[7])])/12 - 
    101*Li[3, 1, -l[2], l[11]/(l[2]*l[3])] + 
    (120303*Li[3, 1, -l[2], l[11]/(l[2]*l[5])])/16 - 
    (4873*Li[3, 1, -l[2], -(l[11]/l[8])])/3 + 
    (6827*Li[3, 1, -l[2], l[11]/(l[2]*l[8])])/6 + 
    (26313*Li[3, 1, -l[2], -(l[10]/(l[2]*l[15]))])/4 + 
    (231*Li[3, 1, -l[2], (l[3]*l[6]*l[14])/(l[2]*l[7]*l[15])])/2 - 
    (13025*Li[3, 1, -l[2], l[15]/(l[2]*l[7])])/4 - 
    (12265*Li[3, 1, -l[2], (l[6]*l[7])/l[16]])/6 + 
    (11183*Li[3, 1, -l[2], l[16]/(l[2]^2*l[7])])/6 + 
    (2879*Li[3, 1, -l[2], -(l[16]/(l[2]*l[9]))])/3 + 
    (68437*Li[3, 1, l[2], l[5]/l[1]])/24 + (16985*Li[3, 1, l[2], l[6]])/3 - 
    (3131*Li[3, 1, l[2], l[6]/l[2]])/12 + (32023*Li[3, 1, l[2], l[2]*l[6]])/
     6 + (68437*Li[3, 1, l[2], (l[1]*l[6])/(l[2]*l[5])])/12 + 
    (73891*Li[3, 1, l[2], l[7]/l[8]])/6 + (10804*Li[3, 1, l[2], l[8]/l[9]])/
     3 - (24173*Li[3, 1, l[2], l[11]/l[8]])/48 + 
    (18527*Li[3, 1, l[2], l[11]/(l[2]*l[8])])/48 + 
    (113*Li[3, 1, l[2], -((l[10]*l[13])/(l[2]*l[7]*l[14]))])/2 - 
    (26231*Li[3, 1, l[2], l[14]/(l[2]*l[13])])/12 + 
    (24827*Li[3, 1, l[2]/l[1], l[5]])/48 - 
    (101407*Li[3, 1, l[2]/l[1], (l[1]*l[6])/(l[2]*l[5])])/16 - 
    (3821*Li[3, 1, l[2]/l[1], (l[1]*l[3]*l[6])/(l[2]*l[8])])/12 - 
    (33887*Li[3, 1, l[2]/l[1], l[7]/l[8]])/6 - 
    (11033*Li[3, 1, l[2]/l[1], (l[1]*l[7])/l[8]])/12 - 
    (5*Li[3, 1, l[2]/l[1], (l[1]*l[3]*l[6])/l[9]])/3 + 
    (3229*Li[3, 1, l[2]/l[1], l[10]/(l[2]*l[3])])/12 - 
    (941*Li[3, 1, l[2]/l[1], l[11]/l[2]])/8 - 
    (2641*Li[3, 1, l[2]/l[1], (l[1]*l[11])/(l[2]*l[7])])/12 - 
    (18509*Li[3, 1, l[2]/l[1], (l[1]*l[2]*l[7])/l[14]])/12 - 
    (7003*Li[3, 1, l[2]/l[1], -((l[1]*l[10])/(l[2]*l[14]))])/3 - 
    (51359*Li[3, 1, l[2]/l[1], (l[1]*l[15])/(l[2]*l[13])])/12 - 
    (55761*Li[3, 1, l[2]^2, l[2]^(-2)])/16 - (33179*Li[3, 1, l[2]^2, l[6]])/
     12 - (58591*Li[3, 1, l[2]^2, l[6]/l[2]^2])/12 - 
    (68959*Li[3, 1, l[2]^2, l[6]/l[2]])/24 - 
    (7846*Li[3, 1, l[2]^2, l[7]/l[9]])/3 + 
    (2481*Li[3, 1, l[2]^2, -(l[10]/(l[2]^2*l[7]))])/4 + 
    (907*Li[3, 1, l[2]^2, l[11]/(l[2]*l[8])])/6 - 
    116*Li[3, 1, -(l[2]/l[3]), (l[2]*l[3]*l[6]*l[13])/(l[9]*l[15])] + 
    22*Li[3, 1, -(l[2]/l[3]), (l[3]*l[6]*l[14])/(l[2]*l[7]*l[15])] + 
    (871*Li[3, 1, -(l[2]/l[3]), (l[3]*l[13]*l[16])/(l[2]^2*l[7]^2*l[9])])/2 - 
    22*Li[3, 1, -(l[2]^2/(l[1]*l[3])), (l[1]*l[3]*l[6]*l[14])/
       (l[2]^2*l[7]*l[15])] - 9*Li[3, 1, l[3], l[7]/l[3]] + 
    896*Li[3, 1, l[3], l[8]/l[3]] + 896*Li[3, 1, l[3], l[9]/l[3]] + 
    (707*Li[3, 1, l[3], l[11]/(l[2]*l[3])])/3 + 
    (8461*Li[3, 1, l[3], -(l[11]/(l[3]*l[5]))])/24 + 
    (9901*Li[3, 1, l[3], (l[7]*l[9])/(l[3]*l[13])])/6 + 
    (5863*Li[3, 1, l[3], l[13]/(l[1]*l[3])])/3 + 
    (1531*Li[3, 1, l[3], (l[7]*l[14])/(l[1]*l[3]*l[15])])/2 + 
    352*Li[3, 1, l[3], -((l[7]*l[15])/(l[3]*l[6]*l[14]))] - 
    1556*Li[3, 1, l[1]*l[3], l[7]/(l[1]*l[3])] + 
    (734*Li[3, 1, -(l[3]/l[2]), (l[2]*l[11])/(l[3]*l[6])])/3 + 
    1010*Li[3, 1, -(l[3]/l[2]), (l[2]*l[7]*l[10])/(l[3]*l[14])] - 
    Li[3, 1, l[4]^(-1), (l[1]*l[2]*l[3]*l[4]*l[6]*l[7])/(l[14]*l[16])]/2 + 
    2*Li[3, 1, l[4]^(-1), (l[2]*l[4]*l[6]*l[7]^2)/(l[15]*l[16])] + 
    7*Li[3, 1, l[4]^(-1), -((l[2]*l[6]*l[9]*l[10])/(l[15]*l[16]))] - 
    6*Li[3, 1, l[1]/l[4], (l[2]*l[4]*l[7]*l[13])/(l[1]*l[9]*l[14])] - 
    10*Li[3, 1, l[1]/l[4], -((l[10]*l[13])/(l[7]*l[14]))] + 
    Li[3, 1, l[1]/l[4], (l[1]*l[2]*l[3]*l[4]*l[6]*l[7])/(l[14]*l[16])]/2 - 
    (613*Li[3, 1, -(l[2]/l[4]), -l[2]])/6 + 
    (73*Li[3, 1, -(l[2]/l[4]), (l[4]*l[7])/l[9]])/2 - 
    (113*Li[3, 1, -(l[2]/l[4]), l[10]/(l[2]*l[7])])/6 - 
    28*Li[3, 1, -(l[2]/l[4]), (l[4]*l[11])/(l[2]*l[8])] - 
    (17*Li[3, 1, -(l[2]/l[4]), (l[2]*l[4]*l[6]*l[7]^2)/(l[15]*l[16])])/2 - 
    (1343*Li[3, 1, (l[1]*l[2])/l[4], 1])/39 + 
    (561*Li[3, 1, (l[1]*l[2])/l[4], l[2]/l[1]])/26 - 
    (4163*Li[3, 1, (l[1]*l[2])/l[4], -(l[2]^2/(l[1]*l[3]))])/78 + 
    (47*Li[3, 1, (l[1]*l[2])/l[4], (l[4]*l[7])/(l[1]*l[8])])/3 + 
    7*Li[3, 1, (l[1]*l[2])/l[4], (l[3]*l[4]*l[6])/(l[2]*l[9])] - 
    28*Li[3, 1, (l[1]*l[2])/l[4], (l[4]*l[8])/(l[1]*l[9])] + 
    (103*Li[3, 1, (l[1]*l[2])/l[4], l[10]/(l[1]*l[3])])/6 + 
    7*Li[3, 1, (l[1]*l[2])/l[4], l[11]/(l[2]*l[7])] - 
    10*Li[3, 1, (l[1]*l[2])/l[4], (l[2]*l[4]*l[7]*l[13])/(l[1]*l[9]*l[14])] - 
    (4826*Li[3, 1, l[2]^2/l[4], l[1]/l[2]])/39 + 
    (8365*Li[3, 1, l[2]^2/l[4], -(l[2]/l[3])])/78 - 
    (3*Li[3, 1, l[2]^2/l[4], (l[3]*l[4]*l[6])/(l[2]^2*l[8])])/2 + 
    (5*Li[3, 1, l[2]^2/l[4], (l[3]*l[4]*l[6])/(l[2]*l[9])])/6 - 
    (11*Li[3, 1, l[2]^2/l[4], (l[4]*l[7])/l[9]])/2 + 
    (211*Li[3, 1, l[2]^2/l[4], l[10]/(l[2]*l[3])])/6 - 
    (7*Li[3, 1, l[2]^2/l[4], -(l[10]/(l[2]^2*l[7]))])/2 - 
    (11*Li[3, 1, l[2]^2/l[4], -(l[11]/l[3])])/2 + 
    Li[3, 1, l[2]^2/l[4], l[11]/(l[2]*l[8])]/2 + 
    (223*Li[3, 1, l[2]^2/l[4], (l[4]*l[11])/(l[2]*l[8])])/6 - 
    2*Li[3, 1, l[2]^2/l[4], (l[3]*l[4]*l[6]*l[13])/(l[2]*l[9]*l[15])] + 
    4*Li[3, 1, l[2]^2/l[4], (l[2]*l[4]*l[6]*l[7]^2)/(l[15]*l[16])] - 
    10*Li[3, 1, -(l[2]^3/(l[3]*l[4])), 1] + 
    (16*Li[3, 1, -(l[2]^3/(l[3]*l[4])), -(l[3]/l[2])])/3 + 
    (16*Li[3, 1, -(l[2]^3/(l[3]*l[4])), l[4]/l[2]^2])/3 + 
    2*Li[3, 1, -(l[2]^3/(l[3]*l[4])), (l[3]*l[4]*l[6]*l[13])/
       (l[2]*l[9]*l[15])] + 
    (115*Li[3, 1, l[4]/l[1]^2, (l[1]*l[9])/(l[4]*l[8])])/3 - 
    (26*Li[3, 1, l[4]/l[1]^2, (l[9]*l[10])/(l[3]^2*l[4]*l[6])])/3 + 
    (3*Li[3, 1, l[4]/l[1]^2, (l[1]*l[11])/(l[4]*l[7])])/2 - 
    (7*Li[3, 1, l[4]/l[1]^2, (l[1]^2*l[8]*l[11])/(l[2]*l[4]*l[7]^2)])/6 - 
    (146*Li[3, 1, -(l[4]/l[2]), l[9]/(l[4]*l[7])])/3 - 
    (14*Li[3, 1, -(l[4]/l[2]), (l[9]*l[10])/(l[2]*l[4]*l[7]^2)])/3 + 
    26*Li[3, 1, -(l[4]/l[2]), (l[2]*l[11])/(l[4]*l[8])] - 
    (7*Li[3, 1, -(l[4]/l[2]), (l[2]*l[8]*l[11])/(l[3]^2*l[4]*l[6])])/6 - 
    2*Li[3, 1, -((l[3]*l[4])/l[2]^3), (l[2]^2*l[10]*l[13])/
       (l[1]*l[3]*l[4]*l[15])] + (941*Li[3, 1, l[5]^(-1), l[6]])/8 + 
    (292111*Li[3, 1, l[5]^(-1), l[5]*l[7]])/48 + 
    (1149*Li[3, 1, l[5]^(-1), (l[3]*l[5])/l[8]])/8 - 
    23*Li[3, 1, l[5]^(-1), (l[5]*l[7])/l[8]] - 
    11831*Li[3, 1, l[5]^(-1), l[8]] - 
    (13141*Li[3, 1, l[5]^(-1), (l[1]*l[3]*l[5])/l[9]])/12 + 
    (4425*Li[3, 1, l[5]^(-1), (l[5]*l[7])/l[9]])/4 - 
    (85399*Li[3, 1, l[5]^(-1), (l[1]*l[5]*l[7])/l[13]])/6 + 
    20*Li[3, 1, l[5]^(-1), (l[2]*l[5]*l[7])/l[15]] - 
    32*Li[3, 1, l[5]^(-1), -((l[2]*l[5]*l[7])/l[16])] - 
    (13111*Li[3, 1, l[5]^(-1), (l[5]*l[16])/(l[6]*l[9])])/12 + 
    28*Li[3, 1, (l[2]*l[5])/l[1], l[1]/l[5]] - 
    (68437*Li[3, 1, (l[2]*l[5])/l[1], (l[1]^2*l[6])/(l[2]*l[5]^2)])/24 - 
    (241777*Li[3, 1, (l[2]*l[5])/l[1], (l[1]*l[6])/l[5]])/24 + 
    28*Li[3, 1, (l[2]*l[5])/l[1], (l[1]*l[6])/(l[2]*l[5])] + 
    (27949*Li[3, 1, (l[2]*l[5])/l[1], l[11]/(l[2]*l[5])])/4 + 
    (7348*Li[3, 1, -l[6]^(-1), (l[1]*l[3]*l[6])/(l[2]^2*l[7])])/3 - 
    (6235*Li[3, 1, -l[6]^(-1), -((l[6]*l[16])/l[15])])/3 + 
    (2749*Li[3, 1, -l[6], -(l[10]/l[9])])/2 + 
    672*Li[3, 1, -l[6], l[10]/(l[6]*l[9])] - 
    (10389*Li[3, 1, -l[6], -(l[11]/(l[1]*l[6]))])/16 - 
    (12303*Li[3, 1, -l[6], l[11]/l[8]])/16 + 
    (2719*Li[3, 1, -l[6], -(l[11]/(l[6]*l[8]))])/48 - 
    (967*Li[3, 1, -l[6], l[14]/l[15]])/3 - 
    (8999*Li[3, 1, -l[6], l[14]/(l[1]*l[15])])/6 - 
    (18641*Li[3, 1, -l[6], (l[13]*l[16])/(l[1]*l[6]*l[7]*l[9])])/2 - 
    (52541*Li[3, 1, -l[6], (l[13]*l[16])/(l[2]*l[6]*l[7]*l[9])])/12 + 
    (18389*Li[3, 1, -l[6], -(l[16]/(l[6]*l[15]))])/6 + 
    (21093*Li[3, 1, l[6], l[2]])/2 + (17723*Li[3, 1, l[6], l[2]^2])/6 + 
    (98849*Li[3, 1, l[6], l[2]/l[6]])/24 + (9479*Li[3, 1, l[6], l[2]^2/l[6]])/
     6 - (68437*Li[3, 1, l[6], (l[2]*l[5])/(l[1]*l[6])])/24 - 
    (7373*Li[3, 1, l[6], -(l[11]/l[8])])/12 + 
    (1627*Li[3, 1, l[6], -(l[11]/(l[6]*l[8]))])/6 - 
    (5097*Li[3, 1, l[6], l[10]/l[15]])/2 - 
    (8363*Li[3, 1, l[6], -(l[16]/(l[2]*l[6]*l[7]))])/2 - 
    (22915*Li[3, 1, l[6], l[16]/(l[6]*l[9])])/6 - 
    (24199*Li[3, 1, l[2]*l[6], l[2]])/3 - 
    (9949*Li[3, 1, l[2]*l[6], l[6]^(-1)])/4 - 
    (34981*Li[3, 1, l[2]*l[6], l[2]/l[6]])/16 - 
    (7*Li[3, 1, l[2]*l[6], l[10]/(l[3]*l[4]*l[6])])/2 - 
    (7837*Li[3, 1, l[2]^2*l[6], l[6]^(-1)])/4 - 
    3613*Li[3, 1, l[2]^2*l[6], 1/(l[2]^2*l[6])] + 
    (51565*Li[3, 1, l[2]^2*l[6], l[6]/l[2]^2])/12 + 
    (15*Li[3, 1, l[2]^2*l[6], -(l[11]/(l[3]*l[4]*l[6]))])/2 + 
    (7609*Li[3, 1, l[2]^2*l[6], -(l[10]/(l[2]*l[15]))])/6 + 
    (8783*Li[3, 1, l[2]^2*l[6], -(l[15]/(l[2]^2*l[6]*l[7]))])/12 - 
    (829*Li[3, 1, l[6]/l[5], (l[3]*l[5])/l[8]])/8 - 
    11*Li[3, 1, l[6]/l[5], (l[2]*l[5]*l[7])/(l[6]*l[8])] - 
    13*Li[3, 1, l[6]/l[5], (l[1]*l[3]*l[5])/l[9]] - 
    12*Li[3, 1, l[6]/l[5], (l[2]^2*l[5]*l[7])/(l[6]*l[9])] - 
    (47023*Li[3, 1, l[6]/l[5], (l[5]*l[16])/(l[6]*l[9])])/3 - 
    (8545*Li[3, 1, l[6]/l[5], (l[5]*l[14]*l[16])/(l[6]*l[9]*l[15])])/3 + 
    28*Li[3, 1, (l[1]*l[6])/l[5], l[5]/l[1]] + 
    28*Li[3, 1, (l[1]*l[6])/l[5], (l[2]*l[5])/(l[1]*l[6])] + 
    (44731*Li[3, 1, l[6]^2, l[6]^(-2)])/12 + 
    (6395*Li[3, 1, l[6]^2, l[2]^2/l[6]])/4 + 
    (30613*Li[3, 1, l[6]^2, l[10]/(l[6]*l[9])])/12 + 
    (841*Li[3, 1, l[6]^2, -(l[11]/(l[6]*l[8]))])/3 - 
    195*Li[3, 1, l[6]^2, -(l[16]/(l[6]*l[15]))] + 
    (3365*Li[3, 1, l[6]^2, (l[10]*l[16])/(l[6]*l[9]*l[15])])/6 + 
    (5593*Li[3, 1, l[6]^2, (l[13]*l[14]*l[16])/(l[1]*l[6]*l[7]*l[9]*l[15])])/
     6 + 392*Li[3, 1, -(l[3]/(l[2]*l[7])), l[10]/(l[2]*l[3])] - 
    (139*Li[3, 1, -(l[3]/(l[2]*l[7])), (l[2]*l[7]*l[11])/(l[1]*l[3]^2*l[6])])/
     6 + (3302*Li[3, 1, -(l[3]/(l[2]*l[7])), (l[2]*l[7]*l[10])/(l[3]*l[14])])/
     3 + 1734*Li[3, 1, -(l[6]/l[7]), (l[13]*l[16])/(l[2]*l[6]*l[7]*l[9])] - 
    (1371*Li[3, 1, -((l[3]*l[6])/l[7]), l[10]/(l[3]*l[6])])/4 + 
    16*Li[3, 1, -((l[3]*l[6])/l[7]), (l[2]*l[7]*l[11])/(l[1]*l[3]^2*l[6])] - 
    (11519*Li[3, 1, -((l[3]*l[6])/l[7]), (l[7]*l[14])/(l[1]*l[3]*l[15])])/2 - 
    (12911*Li[3, 1, -((l[1]*l[3]*l[6])/l[7]), (l[7]*l[14])/
        (l[1]*l[3]*l[15])])/6 + (51451*Li[3, 1, -(l[6]^2/(l[5]*l[7])), 
       (l[2]^2*l[5]*l[7])/(l[6]*l[9])])/12 + 
    (51451*Li[3, 1, -(l[6]^2/(l[5]*l[7])), l[10]/l[6]])/12 + 
    20*Li[3, 1, -(l[6]^2/(l[5]*l[7])), (l[5]*l[14]*l[16])/
       (l[6]*l[9]*l[15])] - 9*Li[3, 1, l[7], l[3]/l[7]] - 
    1225*Li[3, 1, l[7], (l[1]*l[3])/l[7]] + 1203*Li[3, 1, l[7], l[9]/l[7]] - 
    (851*Li[3, 1, l[7], l[11]/(l[1]*l[7])])/6 - 
    2540*Li[3, 1, l[7], l[13]/(l[1]*l[7])] + 
    (621*Li[3, 1, l[7], -(l[10]/l[14])])/2 + 
    (16769*Li[3, 1, l[7], l[14]/(l[1]*l[2]*l[7])])/6 + 
    (8315*Li[3, 1, l[7], l[14]/(l[1]*l[15])])/12 + 
    334*Li[3, 1, l[7], -((l[6]*l[14])/(l[7]*l[15]))] + 
    (89*Li[3, 1, -((l[2]*l[7])/l[3]), -(l[10]/(l[4]*l[7]))])/3 - 
    (2617*Li[3, 1, -((l[2]*l[7])/l[3]), l[14]/(l[1]*l[2]*l[7])])/12 - 
    (6370*Li[3, 1, -((l[2]*l[7])/l[3]), (l[3]*l[6]*l[14])/(l[2]*l[7]*l[15])])/
     3 - 12*Li[3, 1, -((l[2]*l[7])/l[3]), (l[3]*l[13]*l[16])/
       (l[2]^2*l[7]^2*l[9])] + (4559*Li[3, 1, -((l[2]^2*l[7])/(l[1]*l[3])), 
       (l[1]^2*l[3]^2*l[6])/(l[2]^2*l[7]^2)])/4 - 
    13*Li[3, 1, -((l[2]^2*l[7])/(l[1]*l[3])), (l[1]*l[11])/(l[4]*l[7])] + 
    20*Li[3, 1, l[5]*l[7], l[9]/(l[5]*l[13])] + 
    20*Li[3, 1, l[5]*l[7], l[13]/(l[1]*l[5]*l[7])] - 
    20*Li[3, 1, l[5]*l[7], l[14]/(l[1]*l[2]*l[5]*l[7])] - 
    (1611*Li[3, 1, -(l[7]/(l[3]*l[6])), -((l[3]*l[6]*l[13]*l[16])/
         (l[7]*l[9]*l[15]))])/2 + 11*Li[3, 1, (l[3]^2*l[6])/l[8]^2, 
      (l[8]^2*l[10])/(l[1]*l[3]^3*l[5]*l[6])] - 
    4*Li[3, 1, (l[3]^2*l[6])/l[8]^2, (l[2]*l[8]*l[11])/(l[3]^2*l[4]*l[6])] - 
    (11*Li[3, 1, (l[3]^2*l[6])/l[8]^2, l[11]^2/(l[3]^2*l[6])])/2 + 
    (133*Li[3, 1, l[3]/l[8], l[7]/l[3]])/2 - 
    (53059*Li[3, 1, l[3]/l[8], (l[3]*l[6])/l[8]])/6 - 
    (21881*Li[3, 1, l[3]/l[8], l[8]/(l[1]*l[3])])/24 + 
    (17383*Li[3, 1, l[3]/l[8], l[8]/(l[3]*l[5])])/24 + 
    (9487*Li[3, 1, l[3]/l[8], -(l[11]/l[3])])/12 + 
    (13999*Li[3, 1, l[3]/l[8], (l[1]*l[8])/l[13]])/12 - 
    8*Li[3, 1, l[3]/l[8], (l[2]*l[7]*l[8])/(l[3]*l[15])] + 
    23*Li[3, 1, l[3]/l[8], (l[8]*l[10])/(l[3]*l[15])] + 
    (7867*Li[3, 1, l[3]/l[8], -((l[2]*l[7]*l[8])/(l[3]*l[16]))])/3 + 
    21*Li[3, 1, l[3]/l[8], (l[8]*l[16])/(l[3]*l[6]*l[9])] + 
    30*Li[3, 1, -(l[3]/(l[2]*l[8])), (l[8]*l[10])/(l[2]*l[3]*l[5]*l[7])] - 
    10*Li[3, 1, -(l[3]/(l[2]*l[8])), (l[8]*l[10])/(l[3]*l[15])] + 
    3*Li[3, 1, -(l[3]/(l[2]*l[8])), (l[8]*l[15])/(l[2]*l[3]*l[6]*l[7])] + 
    34*Li[3, 1, -((l[2]*l[6])/l[8]), (l[2]*l[8]*l[13])/(l[9]*l[15])] + 
    (2815*Li[3, 1, -((l[2]*l[6])/l[8]), (l[8]*l[14])/(l[2]*l[7]*l[15])])/6 + 
    38*Li[3, 1, -((l[2]*l[6])/l[8]), (l[8]*l[13]*l[16])/
       (l[2]*l[7]*l[9]*l[15])] - 
    (1817*Li[3, 1, -((l[2]*l[6])/l[8]), (l[8]*l[14]*l[16])/
        (l[2]*l[7]*l[9]*l[15])])/12 - 
    (757*Li[3, 1, (l[3]*l[6])/l[8], (l[2]*l[7])/(l[3]*l[6])])/4 - 
    (5261*Li[3, 1, (l[3]*l[6])/l[8], (l[2]*l[8])/(l[1]*l[3]*l[6])])/4 - 
    11*Li[3, 1, (l[3]*l[6])/l[8], (l[2]^2*l[8])/(l[3]*l[4]*l[6])] + 
    (2995*Li[3, 1, (l[3]*l[6])/l[8], -(l[11]/(l[3]*l[6]))])/3 + 
    (1615*Li[3, 1, (l[3]*l[6])/l[8], (l[2]*l[11])/(l[3]*l[6])])/12 - 
    55*Li[3, 1, (l[3]*l[6])/l[8], (l[2]*l[7]*l[8])/(l[3]*l[15])] - 
    (14453*Li[3, 1, (l[3]*l[6])/l[8], -((l[2]*l[7]*l[8])/(l[3]*l[16]))])/6 - 
    (2151*Li[3, 1, (l[3]*l[6])/l[8], (l[8]*l[16])/(l[3]*l[6]*l[9])])/2 - 
    (1589*Li[3, 1, -((l[2]*l[3]*l[6])/l[8]), l[11]/(l[2]*l[3])])/4 + 
    7*Li[3, 1, -((l[2]*l[3]*l[6])/l[8]), (l[2]*l[7]*l[8])/(l[3]*l[15])] - 
    (2345*Li[3, 1, l[7]/l[8], l[8]/(l[1]*l[7])])/12 - 
    (3161*Li[3, 1, l[7]/l[8], l[8]/(l[5]*l[7])])/12 - 
    (727*Li[3, 1, l[7]/l[8], (l[1]*l[8])/l[13]])/3 + 
    (28*Li[3, 1, l[7]/l[8], l[9]/l[13]])/3 - 
    36*Li[3, 1, l[7]/l[8], (l[1]*l[2]*l[8])/l[14]] + 
    (15431*Li[3, 1, l[7]/l[8], -(l[10]/l[14])])/6 - 
    (9*Li[3, 1, l[7]/l[8], -((l[10]*l[13])/(l[7]*l[14]))])/2 - 
    21*Li[3, 1, l[7]/l[8], -((l[8]*l[10]*l[13])/(l[7]*l[9]*l[14]))] - 
    (11171*Li[3, 1, l[7]/l[8], (l[8]*l[14])/(l[2]*l[7]*l[13])])/12 - 
    4*Li[3, 1, l[7]/l[8], (l[13]*l[16])/(l[1]*l[6]*l[7]*l[9])] + 
    (11207*Li[3, 1, l[7]/l[8], -((l[8]*l[13]*l[16])/(l[2]*l[7]^2*l[9]))])/6 + 
    (95*Li[3, 1, (l[2]*l[7])/l[8], (l[1]*l[8])/(l[4]*l[7])])/3 - 
    24*Li[3, 1, (l[2]*l[7])/l[8], (l[8]*l[13]*l[16])/
       (l[2]*l[7]*l[9]*l[15])] + 
    (1653*Li[3, 1, (l[2]*l[7])/l[8], (l[14]*l[16])/(l[1]*l[2]*l[7]*l[15])])/
     2 + (2761*Li[3, 1, (l[2]*l[7])/l[8], (l[8]*l[14]*l[16])/
        (l[2]*l[7]*l[9]*l[15])])/6 - 
    (61*Li[3, 1, (l[2]*l[7])/(l[1]*l[8]), (l[1]*l[3]^2*l[6])/
        (l[2]*l[7]*l[8])])/6 + (1657*Li[3, 1, (l[2]*l[7])/(l[1]*l[8]), 
       (l[1]*l[11])/(l[2]*l[7])])/4 - 22*Li[3, 1, (l[2]*l[7])/(l[1]*l[8]), 
      (l[1]*l[11])/(l[4]*l[7])] - 20*Li[3, 1, (l[2]*l[7])/(l[1]*l[8]), 
      -((l[1]*l[10])/(l[2]*l[14]))] + 
    906*Li[3, 1, l[8], (l[7]*l[9])/(l[8]*l[13])] - 
    (2645*Li[3, 1, l[8], l[13]/(l[1]*l[8])])/6 + 
    10*Li[3, 1, l[8], -((l[7]*l[10])/(l[8]*l[14]))] + 
    48*Li[3, 1, l[8], l[14]/(l[1]*l[2]*l[8])] - 
    (8461*Li[3, 1, l[8]/l[1], l[11]/l[8]])/24 + 
    21*Li[3, 1, -((l[2]*l[8])/l[3]), (l[3]*l[15])/(l[2]*l[7]*l[8])] + 
    (851*Li[3, 1, l[8]/l[5], -(l[11]/l[8])])/6 + 
    27*Li[3, 1, l[3]/l[9], l[7]/l[3]] - 
    1313*Li[3, 1, l[3]/l[9], (l[1]*l[9])/l[13]] - 
    (10933*Li[3, 1, l[3]/l[9], (l[7]*l[9])/(l[3]*l[13])])/6 + 
    (1661*Li[3, 1, l[3]/l[9], (l[7]*l[9]*l[14])/(l[3]*l[13]*l[15])])/2 - 
    (16883*Li[3, 1, (l[1]*l[3])/l[9], l[7]/(l[1]*l[3])])/12 + 
    (7619*Li[3, 1, (l[1]*l[3])/l[9], l[9]/(l[1]*l[3]*l[5])])/8 - 
    933*Li[3, 1, (l[1]*l[3])/l[9], (l[7]*l[9])/(l[3]*l[13])] - 
    (6970*Li[3, 1, (l[1]*l[3])/l[9], -((l[2]*l[7]*l[9])/(l[1]*l[3]*l[16]))])/
     3 + (7715*Li[3, 1, -((l[2]^2*l[6])/l[9]), (l[1]*l[9]*l[15])/
        (l[2]*l[14]*l[16])])/12 + 
    (2602*Li[3, 1, -((l[2]^2*l[6])/l[9]), (l[14]*l[16])/(l[2]^2*l[7]*l[15])])/
     3 + (3647*Li[3, 1, (l[1]*l[3]*l[6])/l[9], (l[2]^2*l[7])/
        (l[1]*l[3]*l[6])])/2 - 17*Li[3, 1, (l[1]*l[3]*l[6])/l[9], 
      (l[2]*l[8])/(l[1]*l[3]*l[6])] + 
    (8249*Li[3, 1, (l[1]*l[3]*l[6])/l[9], l[9]/(l[1]*l[3]*l[5])])/8 - 
    (3*Li[3, 1, (l[1]*l[3]*l[6])/l[9], (l[2]*l[9])/(l[3]*l[4]*l[6])])/2 - 
    (4425*Li[3, 1, (l[1]*l[3]*l[6])/l[9], l[10]/(l[1]*l[3])])/4 + 
    (33*Li[3, 1, (l[2]*l[3]*l[6])/l[9], (l[2]*l[9])/(l[3]*l[4]*l[6])])/2 - 
    (1657*Li[3, 1, (l[2]*l[3]*l[6])/l[9], l[10]/(l[2]*l[3])])/4 + 
    (7535*Li[3, 1, l[7]/l[9], (l[1]*l[3])/l[7]])/12 + 
    1709*Li[3, 1, l[7]/l[9], l[9]/(l[5]*l[7])] - 
    3437*Li[3, 1, l[7]/l[9], l[9]/l[13]] + 
    1346*Li[3, 1, l[7]/l[9], (l[1]*l[9])/l[13]] + 
    (1441*Li[3, 1, l[7]/l[9], -(l[16]/(l[2]*l[7]))])/2 + 
    (7211*Li[3, 1, l[7]/l[9], l[16]/(l[6]*l[7])])/6 + 
    (1901*Li[3, 1, -((l[2]*l[7])/l[9]), l[10]/(l[2]*l[7])])/4 - 
    (3527*Li[3, 1, -((l[2]*l[7])/l[9]), (l[6]*l[9])/l[16]])/2 + 
    385*Li[3, 1, -((l[2]*l[7])/l[9]), l[16]/(l[2]^2*l[7])] - 
    (12101*Li[3, 1, -((l[2]*l[7])/l[9]), -(l[16]/(l[2]*l[7]))])/6 + 
    (21181*Li[3, 1, (l[2]^2*l[7])/l[9], (l[1]*l[3]*l[6])/(l[2]^2*l[7])])/6 - 
    20*Li[3, 1, (l[2]^2*l[7])/l[9], l[9]/(l[4]*l[7])] + 
    (19463*Li[3, 1, (l[2]^2*l[7])/l[9], (l[6]*l[9])/(l[2]^2*l[5]*l[7])])/12 + 
    (13033*Li[3, 1, (l[2]^2*l[7])/l[9], -(l[10]/(l[2]^2*l[7]))])/12 - 
    (16205*Li[3, 1, (l[2]^2*l[7])/l[9], -((l[6]*l[9])/(l[2]*l[16]))])/6 - 
    923*Li[3, 1, (l[2]^2*l[7])/l[9], l[16]/(l[2]^2*l[7])] - 
    156*Li[3, 1, (l[2]^2*l[7])/l[9], (l[14]*l[16])/(l[2]^2*l[7]*l[15])] + 
    18*Li[3, 1, l[8]/l[9], (l[1]*l[9])/l[13]] - 
    (26239*Li[3, 1, l[8]/l[9], (l[7]*l[9])/(l[8]*l[13])])/6 + 
    4*Li[3, 1, l[8]/l[9], -((l[10]*l[13])/(l[8]*l[14]))] + 
    16*Li[3, 1, l[8]/l[9], (l[9]*l[14])/(l[2]*l[8]*l[13])] + 
    6*Li[3, 1, (l[2]*l[8])/l[9], (l[9]*l[14])/(l[2]*l[8]*l[13])] + 
    896*Li[3, 1, l[9], l[3]/l[9]] - 1258*Li[3, 1, l[9], l[7]/l[9]] - 
    (6973*Li[3, 1, l[9], l[7]/l[13]])/12 - 
    (5368*Li[3, 1, l[9], l[13]/(l[1]*l[9])])/3 + 
    (169*Li[3, 1, -(l[9]/(l[2]*l[7])), (l[2]*l[7]*l[11])/(l[1]*l[3]^2*l[6])])/
     6 - 3*Li[3, 1, -(l[9]/(l[2]*l[7])), (l[2]*l[10]*l[13]^2)/
       (l[9]*l[14]^2)] - 446*Li[3, 1, -(l[9]/(l[2]*l[7])), 
      (l[6]*l[7])/l[16]] + (107*Li[3, 1, (l[7]*l[9])/l[8]^2, 
       l[8]/(l[1]*l[7])])/6 - 12*Li[3, 1, (l[7]*l[9])/l[8]^2, 
      -((l[8]*l[10]*l[13])/(l[7]*l[9]*l[14]))] + 
    (38*Li[3, 1, l[9]/(l[1]*l[8]), (l[4]*l[8])/(l[1]*l[9])])/3 - 
    265*Li[3, 1, l[9]/(l[1]*l[8]), (l[1]*l[7])/l[13]] - 
    15*Li[3, 1, l[9]/(l[1]*l[8]), -((l[1]*l[3]*l[16])/(l[2]*l[7]*l[9]))] - 
    (3232*Li[3, 1, -(l[10]/l[2]^2), (l[2]^2*l[7])/l[14]])/3 - 
    41*Li[3, 1, -(l[10]/l[2]^2), -((l[2]*l[14])/(l[1]*l[10]))] + 
    (5341*Li[3, 1, -(l[10]/l[2]^2), (l[2]*l[13])/(l[1]*l[15])])/6 + 
    (9023*Li[3, 1, -(l[10]/l[2]^2), -((l[2]^2*l[6]*l[13])/(l[9]*l[15]))])/
     12 - (13*Li[3, 1, l[10]/(l[1]*l[3]), (l[1]*l[3]^2*l[6])/(l[8]*l[10])])/
     6 - (17*Li[3, 1, l[10]/(l[1]*l[3]), -((l[2]*l[11])/l[10])])/6 + 
    (9087*Li[3, 1, l[10]/(l[1]*l[3]), (l[1]*l[2]*l[7])/l[14]])/2 - 
    (287*Li[3, 1, (l[2]*l[10])/(l[3]*l[4]), 1])/6 + 
    (29*Li[3, 1, (l[2]*l[10])/(l[3]*l[4]), -(l[2]^2/l[10])])/2 + 
    (74*Li[3, 1, (l[2]*l[10])/(l[3]*l[4]), (l[1]*l[3])/l[10]])/3 + 
    (19*Li[3, 1, (l[2]*l[10])/(l[3]*l[4]), (l[2]*l[3])/l[10]])/6 + 
    16*Li[3, 1, (l[2]*l[10])/(l[3]*l[4]), l[11]/(l[2]*l[5]*l[7])] - 
    16*Li[3, 1, (l[2]*l[10])/(l[3]*l[4]), -((l[2]*l[11])/l[10])] - 
    (193*Li[3, 1, l[10]/(l[1]*l[3]*l[5]), (l[1]*l[3]^3*l[5]*l[6])/
        (l[8]^2*l[10])])/12 + (143*Li[3, 1, l[10]/(l[1]*l[3]*l[6]), 
       (l[3]*l[6])/l[10]])/3 - (121*Li[3, 1, l[10]/(l[1]*l[3]*l[6]), 
       -(l[11]/l[10])])/6 + (3163*Li[3, 1, l[10]/(l[1]*l[3]*l[6]), 
       -((l[1]*l[11])/l[10])])/6 + 674*Li[3, 1, -(l[10]/l[7]), 
      (l[2]*l[7]*l[13])/(l[9]*l[14])] + 
    (11395*Li[3, 1, -(l[10]/l[7]), (l[2]*l[6]*l[7])/l[15]])/2 - 
    (4613*Li[3, 1, -(l[10]/l[7]), l[15]/l[10]])/12 - 
    (106*Li[3, 1, -(l[10]/(l[2]^2*l[7])), (l[2]*l[3])/l[10]])/3 - 
    (4877*Li[3, 1, -(l[10]/(l[2]^2*l[7])), (l[1]*l[2]*l[7])/l[14]])/6 + 
    (158*Li[3, 1, -(l[10]/(l[4]*l[7])), 1])/3 - 
    Li[3, 1, -(l[10]/(l[4]*l[7])), -((l[2]*l[7])/l[3])]/2 - 
    (43*Li[3, 1, -(l[10]/(l[4]*l[7])), (l[2]*l[7])/l[10]])/6 + 
    (11*Li[3, 1, -(l[10]/(l[4]*l[7])), -((l[2]^2*l[7])/l[10])])/2 - 
    14*Li[3, 1, -(l[10]/(l[4]*l[7])), -(l[11]/(l[3]*l[5]))] + 
    10*Li[3, 1, -(l[10]/(l[4]*l[7])), -((l[1]*l[11])/l[10])] - 
    2*Li[3, 1, -(l[10]/(l[4]*l[7])), -((l[2]*l[7]*l[11])/(l[8]*l[10]))] - 
    8*Li[3, 1, -(l[10]/(l[4]*l[7])), (l[2]*l[4]*l[6]*l[7]^2)/(l[15]*l[16])] - 
    2*Li[3, 1, -(l[10]/(l[4]*l[7])), (l[2]*l[6]*l[7]*l[9])/(l[15]*l[16])] + 
    498*Li[3, 1, -((l[6]*l[10])/(l[5]*l[7])), (l[2]*l[5]*l[7])/l[15]] - 
    2*Li[3, 1, l[10]/(l[1]*l[8]), (l[1]*l[3]*l[6])/l[15]] - 
    8*Li[3, 1, l[10]/(l[1]*l[8]), (l[2]*l[7]*l[8])/(l[3]*l[15])] - 
    13*Li[3, 1, -(l[10]/(l[2]^2*l[8])), (l[1]*l[2]*l[8])/l[14]] - 
    21*Li[3, 1, -((l[2]*l[10])/l[8]), (l[8]*l[13]*l[16])/
       (l[2]*l[7]*l[9]*l[15])] + 
    (2311*Li[3, 1, -(l[10]/l[9]), (l[2]*l[7])/l[10]])/4 + 
    (1769*Li[3, 1, -(l[10]/l[9]), -((l[9]*l[11])/(l[8]*l[10]))])/4 - 
    13*Li[3, 1, -(l[10]/l[9]), -((l[9]*l[11]^2)/(l[8]^2*l[10]))] - 
    (695*Li[3, 1, -(l[10]/l[9]), -((l[9]*l[14])/(l[10]*l[13]))])/2 - 
    (1353*Li[3, 1, -(l[10]/l[9]), -((l[9]*l[14])/(l[2]*l[10]*l[13]))])/2 - 
    (599*Li[3, 1, -(l[10]/l[9]), (l[6]*l[9]*l[15])/(l[10]*l[16])])/2 - 
    (19687*Li[3, 1, -(l[10]/l[9]), l[16]/l[15]])/6 - 
    797*Li[3, 1, l[10]/(l[6]*l[9]), -((l[9]*l[15])/(l[10]*l[16]))] - 
    (7247*Li[3, 1, (l[6]*l[10])/l[9], (l[2]*l[3])/l[10]])/12 - 
    1577*Li[3, 1, (l[6]*l[10])/l[9], l[9]/(l[6]*l[10])] + 
    (18091*Li[3, 1, (l[6]*l[10])/l[9], (l[6]*l[9])/l[10]])/12 - 
    (1653*Li[3, 1, (l[6]*l[10])/l[9], -((l[9]*l[11])/(l[8]*l[10]))])/4 - 
    (3769*Li[3, 1, (l[6]*l[10])/l[9], -((l[9]*l[15])/(l[10]*l[16]))])/2 - 
    2*Li[3, 1, (l[9]*l[10])/(l[1]^2*l[3]^2*l[6]), (l[3]^2*l[4]*l[6])/
       (l[9]*l[10])] - 7*Li[3, 1, l[11]/l[2], 
      -((l[2]*l[7]*l[10])/(l[11]*l[14]))] - 
    17*Li[3, 1, l[11]/l[2], -((l[10]*l[13])/(l[1]*l[11]*l[15]))] - 
    7*Li[3, 1, -(l[11]/l[3]), l[2]^2/l[4]] - 
    (56*Li[3, 1, -(l[11]/l[3]), (l[2]*l[3])/l[11]])/3 + 
    (5497*Li[3, 1, -(l[11]/l[3]), -(l[10]/(l[1]*l[11]))])/12 - 
    127*Li[3, 1, -(l[11]/l[3]), -((l[2]*l[7]*l[10])/(l[11]*l[14]))] + 
    7*Li[3, 1, -(l[11]/l[3]), -((l[3]*l[6]*l[10])/(l[11]*l[15]))] - 
    (3147*Li[3, 1, -(l[11]/l[3]), -((l[10]*l[13])/(l[1]*l[11]*l[15]))])/4 + 
    (21*Li[3, 1, -((l[2]*l[11])/(l[1]*l[3])), (l[1]*l[2])/l[4]])/2 + 
    (229*Li[3, 1, -((l[2]*l[11])/(l[1]*l[3])), (l[1]*l[3]^2*l[6])/
        (l[2]*l[7]*l[11])])/6 + (767*Li[3, 1, -((l[2]*l[11])/(l[1]*l[3])), 
       -(l[10]/(l[2]*l[11]))])/4 + 
    (169*Li[3, 1, -((l[2]*l[11])/(l[1]*l[3])), -((l[1]*l[10])/(l[4]*l[11]))])/
     6 + (25*Li[3, 1, -((l[2]^2*l[11])/(l[3]*l[4])), l[4]/l[2]^2])/2 + 
    (29*Li[3, 1, -((l[2]^2*l[11])/(l[3]*l[4])), -((l[3]*l[4])/l[2]^3)])/2 - 
    16*Li[3, 1, -((l[2]^2*l[11])/(l[3]*l[4])), -(l[10]/(l[2]^2*l[5]*l[7]))] - 
    (19*Li[3, 1, -((l[2]^2*l[11])/(l[3]*l[4])), 
       -((l[3]*l[4])/(l[2]^2*l[11]))])/2 + 
    16*Li[3, 1, -((l[2]^2*l[11])/(l[3]*l[4])), (l[3]^2*l[4]*l[6])/
       (l[2]*l[8]*l[11])] + 18*Li[3, 1, -((l[2]^2*l[11])/(l[3]*l[4])), 
      -(l[10]/(l[2]*l[11]))] - 4*Li[3, 1, -(l[11]/(l[3]*l[5])), 
      -(l[10]/(l[4]*l[7]))] + (1657*Li[3, 1, -(l[11]/(l[3]*l[5])), 
       (l[2]*l[3]*l[5]*l[7])/(l[9]*l[11])])/4 - 
    55*Li[3, 1, -(l[11]/(l[3]*l[5])), -(l[10]/(l[1]*l[11]))] + 
    (31*Li[3, 1, -(l[11]/(l[3]*l[5])), -((l[3]*l[6]*l[10])/(l[11]*l[15]))])/
     2 - 5*Li[3, 1, -(l[11]/l[6]), -((l[2]*l[6]*l[7]*l[9]*l[10])/
        (l[11]*l[14]*l[16]))] - 
    (4183*Li[3, 1, -(l[11]/(l[3]*l[6])), (l[3]*l[6])/(l[2]*l[11])])/3 + 
    1330*Li[3, 1, -(l[11]/(l[3]*l[6])), -(l[10]/(l[1]*l[11]))] - 
    368*Li[3, 1, -(l[11]/(l[3]*l[6])), -((l[3]*l[6]*l[10])/(l[11]*l[15]))] - 
    (1985*Li[3, 1, l[11]/l[7], -((l[10]*l[13])/(l[11]*l[14]))])/3 - 
    30*Li[3, 1, l[11]/l[7], -((l[2]*l[7]*l[10]*l[13])/(l[9]*l[11]*l[14]))] - 
    15*Li[3, 1, l[11]/(l[1]*l[7]), -((l[1]*l[10])/(l[4]*l[11]))] - 
    368*Li[3, 1, l[11]/(l[2]*l[7]), -((l[2]*l[7]*l[10])/(l[11]*l[14]))] + 
    10*Li[3, 1, (l[1]*l[11])/(l[4]*l[7]), l[10]/(l[1]*l[3]*l[5])] - 
    (65*Li[3, 1, (l[1]*l[11])/(l[4]*l[7]), -(l[10]/(l[1]*l[11]))])/6 + 
    2*Li[3, 1, (l[1]*l[11])/(l[4]*l[7]), (l[2]*l[7]*l[10])/
       (l[1]*l[3]*l[15])] + 37*Li[3, 1, l[11]/(l[2]*l[5]*l[7]), 
      (l[2]*l[3]*l[5]*l[7])/(l[9]*l[11])] + 
    27*Li[3, 1, l[11]/(l[2]*l[5]*l[7]), -(l[10]/(l[2]*l[11]))] - 
    16*Li[3, 1, l[11]/(l[2]*l[5]*l[7]), -((l[2]*l[7]*l[10])/(l[11]*l[14]))] - 
    (1569*Li[3, 1, (l[6]*l[11])/(l[5]*l[7]), (l[2]*l[3]*l[5]*l[7])/
        (l[9]*l[11])])/4 - (313*Li[3, 1, -(l[11]/l[8]), 
       -((l[3]^2*l[6])/(l[8]*l[11]))])/6 - 
    (83*Li[3, 1, -(l[11]/l[8]), (l[2]*l[8])/(l[4]*l[11])])/6 + 
    (95*Li[3, 1, -(l[11]/l[8]), (l[2]*l[7]*l[8])/(l[9]*l[11])])/6 - 
    (479*Li[3, 1, l[11]/l[8], (l[2]*l[7])/(l[1]*l[11])])/3 + 
    (1601*Li[3, 1, l[11]/l[8], -((l[8]*l[10])/(l[9]*l[11]))])/4 - 
    9*Li[3, 1, l[11]/l[8], -((l[10]*l[13])/(l[11]*l[14]))] - 
    9*Li[3, 1, l[11]/l[8], -((l[10]*l[16])/(l[9]*l[15]))] + 
    (41*Li[3, 1, l[11]/l[8], -((l[8]*l[10]*l[16])/(l[9]*l[11]*l[15]))])/2 - 
    (7*Li[3, 1, (l[2]*l[11])/l[8], l[4]^(-1)])/2 + 
    20*Li[3, 1, (l[2]*l[11])/l[8], -((l[3]*l[6])/l[11])] + 
    (1483*Li[3, 1, (l[2]*l[11])/l[8], (l[3]*l[6])/(l[2]*l[11])])/12 + 
    (181*Li[3, 1, (l[2]*l[11])/l[8], (l[2]*l[8])/(l[4]*l[11])])/6 - 
    45*Li[3, 1, (l[2]*l[11])/l[8], (l[2]*l[7]*l[8])/(l[9]*l[11])] - 
    4*Li[3, 1, (l[2]*l[11])/(l[4]*l[8]), l[4]] - 
    (13*Li[3, 1, (l[2]*l[11])/(l[4]*l[8]), -((l[3]*l[4]*l[6])/l[11])])/3 - 
    10*Li[3, 1, (l[2]*l[11])/(l[4]*l[8]), (l[3]^2*l[4]*l[6])/
       (l[2]*l[8]*l[11])] - (33*Li[3, 1, (l[2]*l[11])/(l[4]*l[8]), 
       -(l[8]/l[11])])/2 - (3*Li[3, 1, (l[2]*l[11])/(l[4]*l[8]), 
       (l[2]*l[8])/l[11]])/2 - 2*Li[3, 1, (l[2]*l[11])/(l[4]*l[8]), 
      (l[4]*l[11])/(l[2]*l[8])] + 
    (572*Li[3, 1, -((l[6]*l[11])/l[8]), (l[2]*l[3])/l[11]])/3 - 
    (1597*Li[3, 1, -((l[6]*l[11])/l[8]), -((l[8]*l[10])/(l[9]*l[11]))])/4 + 
    4*Li[3, 1, -((l[6]*l[11])/l[8]), (l[10]*l[16])/(l[6]*l[9]*l[15])] - 
    18*Li[3, 1, -((l[6]*l[11])/l[8]), -((l[8]*l[10]*l[16])/
        (l[9]*l[11]*l[15]))] + (25*Li[3, 1, -((l[8]*l[11])/(l[3]^2*l[6])), 
       (l[3]^2*l[4]*l[6])/(l[2]*l[8]*l[11])])/3 + 
    6*Li[3, 1, (l[10]*l[11])/(l[3]*l[4]*l[5]*l[7]), 1] - 
    4*Li[3, 1, (l[10]*l[11])/(l[3]*l[4]*l[5]*l[7]), (l[1]*l[3]*l[5])/l[10]] - 
    2*Li[3, 1, (l[10]*l[11])/(l[3]*l[4]*l[5]*l[7]), (l[2]*l[3]*l[5]*l[7])/
       (l[8]*l[10])] + 4*Li[3, 1, (l[10]*l[11])/(l[3]*l[4]*l[5]*l[7]), 
      -((l[3]*l[5])/l[11])] - 2*Li[3, 1, -((l[10]*l[11])/(l[8]*l[9])), 
      (l[8]*l[16])/(l[11]*l[15])] - 
    (95*Li[3, 1, -(l[11]^2/(l[1]*l[3]*l[5]*l[7])), (l[1]*l[3]^3*l[5]*l[6])/
        (l[9]*l[11]^2)])/12 - 11*Li[3, 1, -(l[11]^2/(l[1]*l[3]*l[5]*l[7])), 
      -((l[7]*l[10])/l[11]^2)] - 2*Li[3, 1, -(l[11]^2/(l[1]*l[3]*l[5]*l[7])), 
      -((l[1]*l[10])/(l[4]*l[11]))] + 
    Li[3, 1, l[11]^2/l[8]^2, (l[3]^2*l[6])/l[11]^2]/12 - 
    22*Li[3, 1, l[11]^2/l[8]^2, -((l[8]^2*l[10])/(l[9]*l[11]^2))] - 
    2*Li[3, 1, l[11]^2/l[8]^2, (l[2]*l[8])/(l[4]*l[11])] - 
    (11701*Li[3, 1, (l[1]*l[3])/l[13], l[7]/l[3]])/12 + 
    (2093*Li[3, 1, (l[1]*l[3])/l[13], l[9]/(l[1]*l[3]*l[5])])/6 + 
    2684*Li[3, 1, (l[1]*l[3])/l[13], (l[7]*l[9])/(l[3]*l[13])] + 
    852*Li[3, 1, (l[1]*l[3])/l[13], l[13]/(l[1]*l[9])] - 
    (1733*Li[3, 1, (l[1]*l[3])/l[13], (l[7]*l[14])/(l[1]*l[3]*l[15])])/2 + 
    (889*Li[3, 1, (l[1]*l[3])/l[13], (l[2]*l[7]*l[10]*l[13])/
        (l[3]*l[14]*l[16])])/12 + 
    (28327*Li[3, 1, l[7]/l[13], (l[1]*l[3])/l[7]])/12 - 
    5*Li[3, 1, l[7]/l[13], (l[1]*l[9])/l[13]] - 
    (1841*Li[3, 1, l[7]/l[13], l[13]/l[9]])/3 - 
    19*Li[3, 1, l[7]/l[13], (l[3]*l[13])/(l[7]*l[9])] - 
    (35909*Li[3, 1, l[7]/l[13], (l[8]*l[13])/(l[7]*l[9])])/6 - 
    7*Li[3, 1, l[7]/l[13], (l[2]*l[10]*l[13])/(l[14]*l[16])] + 
    (235*Li[3, 1, (l[1]*l[7])/l[13], l[9]/(l[1]*l[8])])/3 - 
    2713*Li[3, 1, (l[1]*l[7])/l[13], l[13]/(l[1]*l[9])] - 
    400*Li[3, 1, (l[1]*l[7])/l[13], (l[3]*l[13])/(l[7]*l[9])] + 
    523*Li[3, 1, (l[1]*l[7])/l[13], -((l[10]*l[13])/(l[2]*l[7]*l[14]))] + 
    (3875*Li[3, 1, (l[1]*l[7])/l[13], (l[2]*l[10]*l[13])/(l[14]*l[16])])/12 - 
    (9704*Li[3, 1, (l[1]*l[8])/l[13], l[7]/l[8]])/3 + 
    8*Li[3, 1, (l[1]*l[8])/l[13], (l[7]*l[9])/(l[8]*l[13])] - 
    (3*Li[3, 1, (l[1]*l[8])/l[13], (l[6]*l[10]*l[13])/(l[1]*l[8]*l[15])])/2 + 
    (791*Li[3, 1, l[9]/l[13], l[7]/l[8]])/6 + 
    (11993*Li[3, 1, l[9]/l[13], (l[1]*l[3])/l[9]])/6 + 
    (820*Li[3, 1, l[9]/l[13], (l[1]*l[8])/l[9]])/3 - 
    8*Li[3, 1, l[9]/l[13], (l[1]*l[7])/l[13]] + 
    (237*Li[3, 1, l[9]/l[13], -((l[10]*l[13])/(l[9]*l[14]))])/2 + 
    (3983*Li[3, 1, l[9]/l[13], -((l[13]*l[15])/(l[6]*l[9]*l[14]))])/6 - 
    8*Li[3, 1, l[9]/l[13], (l[2]*l[6]*l[7]*l[13])/(l[14]*l[16])] + 
    5342*Li[3, 1, l[9]/l[13], -((l[13]*l[16])/(l[2]*l[7]*l[9]))] + 
    3*Li[3, 1, l[9]/(l[5]*l[13]), (l[1]*l[5]*l[7])/l[13]] + 
    (649*Li[3, 1, (l[1]*l[11])/(l[2]*l[13]), -((l[10]*l[13])/(l[11]*l[14]))])/
     12 + 20*Li[3, 1, l[12]/l[13], (l[2]*l[6]*l[7]*l[14])/(l[12]*l[15])] - 
    8*Li[3, 1, l[12]/l[13], (l[2]*l[7]*l[13]*l[15])/(l[8]*l[12]*l[14])] - 
    2*Li[3, 1, l[12]/l[13], (l[6]*l[9]*l[15])/(l[5]*l[12]*l[16])] + 
    12*Li[3, 1, l[12]/l[13], (l[13]*l[16])/(l[9]*l[12])] - 
    3*Li[3, 1, l[12]/l[13], (l[6]*l[10]*l[13]*l[16])/(l[9]*l[12]*l[15])] + 
    10*Li[3, 1, l[12]/l[13], -((l[6]*l[13]*l[14]*l[16])/
        (l[7]*l[9]*l[12]*l[15]))] - 
    7*Li[3, 1, l[13]/l[1], (l[1]*l[7]*l[9])/l[13]^2] + 
    (811*Li[3, 1, l[13]/l[1], (l[1]*l[3])/l[13]])/4 - 
    2780*Li[3, 1, l[13]/l[1], (l[1]*l[5]*l[7])/l[13]] - 
    (7399*Li[3, 1, l[13]/l[1], (l[1]*l[8])/l[13]])/12 + 
    Li[3, 1, -((l[1]*l[2]*l[7]*l[10])/l[14]^2), 1] - 
    2*Li[3, 1, -((l[2]*l[10]*l[13]^2)/(l[9]*l[14]^2)), 
      (l[6]*l[7]*l[9]^2*l[14]^2)/(l[10]*l[13]^2*l[16]^2)] + 
    (14933*Li[3, 1, -((l[1]*l[3])/l[14]), l[10]/(l[1]*l[3])])/12 + 
    (613*Li[3, 1, -((l[1]*l[3])/l[14]), l[10]/(l[2]*l[3])])/4 + 
    7*Li[3, 1, -((l[1]*l[3])/l[14]), (l[2]*l[7]*l[10])/(l[3]*l[14])] - 
    (3*Li[3, 1, -((l[1]*l[3])/l[14]), (l[10]*l[13])/(l[1]*l[3]*l[15])])/2 - 
    (3701*Li[3, 1, -((l[1]*l[3])/l[14]), (l[7]*l[9]*l[14])/
        (l[3]*l[13]*l[16])])/4 + 
    (2083*Li[3, 1, (l[1]*l[2]*l[7])/l[14], l[10]/(l[1]*l[3])])/2 + 
    82*Li[3, 1, (l[2]^2*l[7])/l[14], l[10]/(l[2]*l[3])] + 
    770*Li[3, 1, (l[2]^2*l[7])/l[14], -(l[10]/(l[2]^2*l[7]))] - 
    (7216*Li[3, 1, (l[2]^2*l[7])/l[14], -((l[1]*l[10])/(l[2]*l[14]))])/3 - 
    323*Li[3, 1, (l[2]^2*l[7])/l[14], (l[6]*l[9]*l[14])/(l[2]*l[13]*l[16])] - 
    (281*Li[3, 1, (l[2]^2*l[7])/l[14], (l[14]*l[16])/(l[2]^2*l[7]*l[15])])/
     2 - (5745*Li[3, 1, -(l[10]/l[14]), 1])/4 + 
    (29011*Li[3, 1, -(l[10]/l[14]), l[1]/l[2]])/6 - 
    (5930*Li[3, 1, -(l[10]/l[14]), l[5]^(-1)])/3 - 
    (301*Li[3, 1, -(l[10]/l[14]), -((l[1]*l[11])/l[10])])/2 - 
    (9614*Li[3, 1, -(l[10]/l[14]), (l[1]*l[2]*l[7])/l[14]])/3 - 
    (3113*Li[3, 1, -(l[10]/l[14]), l[14]/(l[2]^2*l[7])])/6 - 
    33*Li[3, 1, -(l[10]/l[14]), (l[3]*l[14])/(l[2]*l[7]*l[10])] + 
    378*Li[3, 1, -(l[10]/l[14]), -((l[11]*l[14])/(l[2]*l[7]*l[10]))] + 
    1128*Li[3, 1, -(l[10]/l[14]), -((l[9]*l[14])/(l[10]*l[13]))] - 
    Li[3, 1, -(l[10]/l[14]), -((l[7]*l[9]*l[14])/(l[8]*l[10]*l[13]))] - 
    (3239*Li[3, 1, -(l[10]/l[14]), -((l[6]*l[14])/l[15])])/2 - 
    (4807*Li[3, 1, -(l[10]/l[14]), (l[2]*l[6]*l[7]*l[14])/(l[12]*l[15])])/3 + 
    (20657*Li[3, 1, -(l[10]/l[14]), -((l[14]*l[15])/(l[10]*l[13]))])/6 - 
    65*Li[3, 1, -(l[10]/l[14]), (l[2]*l[7]*l[9]*l[14])/(l[10]*l[13]*l[16])] + 
    2352*Li[3, 1, -((l[1]*l[10])/(l[2]*l[14])), 1] + 
    31*Li[3, 1, -((l[1]*l[10])/(l[2]*l[14])), (l[2]*l[7])/(l[1]*l[8])] - 
    7*Li[3, 1, -((l[1]*l[10])/(l[2]*l[14])), 
      -((l[1]*l[11]*l[15])/(l[10]*l[13]))] + 
    94*Li[3, 1, -((l[1]*l[10])/(l[2]*l[14])), (l[2]*l[7]*l[9]*l[14])/
       (l[10]*l[13]*l[16])] + 4*Li[3, 1, -(l[10]/(l[5]*l[14])), 
      (l[5]*l[7])/l[8]] + (15167*Li[3, 1, -(l[10]/(l[5]*l[14])), 
       (l[1]*l[3]*l[5])/l[10]])/6 - 
    (8119*Li[3, 1, -((l[7]*l[10])/l[14]), -(l[2]/l[3])])/6 - 
    30*Li[3, 1, -((l[7]*l[10])/l[14]), l[8]^(-1)] - 
    28*Li[3, 1, -((l[7]*l[10])/l[14]), -((l[11]*l[14])/(l[2]*l[7]*l[10]))] - 
    (14971*Li[3, 1, (l[2]*l[7]*l[10])/(l[3]*l[14]), 1])/3 + 
    30*Li[3, 1, -((l[7]*l[10])/(l[8]*l[14])), 1] + 
    2*Li[3, 1, -((l[7]*l[10])/(l[8]*l[14])), (l[1]*l[2]*l[8])/l[14]] + 
    10*Li[3, 1, -((l[7]*l[10])/(l[8]*l[14])), 
      -((l[1]*l[8]*l[11]*l[14])/(l[2]*l[7]*l[10]*l[13]))] - 
    (2527*Li[3, 1, (l[1]*l[11])/l[14], -(l[10]/(l[1]*l[11]))])/4 - 
    20*Li[3, 1, (l[1]*l[11])/l[14], -(l[10]/(l[2]*l[11]))] - 
    4*Li[3, 1, (l[1]*l[11])/l[14], -((l[2]*l[7]*l[10])/(l[11]*l[14]))] + 
    16*Li[3, 1, (l[1]*l[11])/l[14], -((l[10]*l[13])/(l[1]*l[11]*l[15]))] + 
    3*Li[3, 1, -((l[10]*l[13])/(l[7]*l[14])), l[1]/l[4]] + 
    (509*Li[3, 1, -((l[10]*l[13])/(l[7]*l[14])), (l[14]*l[16])/
        (l[2]*l[10]*l[13])])/6 + Li[3, 1, -((l[10]*l[13])/(l[2]*l[7]*l[14])), 
     (l[1]*l[2])/l[4]] + 49*Li[3, 1, -((l[10]*l[13])/(l[2]*l[7]*l[14])), 
      (l[6]*l[7]*l[9]*l[14])/(l[10]*l[13]*l[16])] - 
    (15*Li[3, 1, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14])), 1])/2 + 
    4*Li[3, 1, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14])), l[4]/(l[1]*l[2])] + 
    8*Li[3, 1, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14])), 
      (l[4]*l[7])/(l[1]*l[8])] - 6*Li[3, 1, -((l[10]*l[13])/(l[8]*l[14])), 
      (l[1]*l[8])/(l[4]*l[7])] - 6*Li[3, 1, -((l[10]*l[13])/(l[8]*l[14])), 
      -((l[2]*l[8]*l[11])/(l[9]*l[10]))] + 
    2*Li[3, 1, -((l[10]*l[13])/(l[8]*l[14])), (l[2]*l[8]*l[13])/
       (l[9]*l[14])] + 2*Li[3, 1, -((l[10]*l[13])/(l[8]*l[14])), 
      (l[8]*l[14]*l[16])/(l[2]*l[5]*l[7]*l[10]*l[13])] - 
    294*Li[3, 1, -((l[2]*l[10]*l[13])/(l[9]*l[14])), 
      (l[6]*l[7]*l[9]*l[14])/(l[10]*l[13]*l[16])] - 
    6*Li[3, 1, (l[11]*l[13])/(l[7]*l[14]), -(l[10]/(l[1]*l[11]))] - 
    12*Li[3, 1, (l[11]*l[13])/(l[7]*l[14]), -((l[10]*l[13])/(l[11]*l[14]))] + 
    6*Li[3, 1, (l[11]*l[13])/(l[7]*l[14]), 
      -((l[2]*l[7]*l[10]*l[13])/(l[9]*l[11]*l[14]))] - 
    129*Li[3, 1, (l[2]*l[11]*l[13])/(l[9]*l[14]), -(l[10]/l[11])] + 
    2*Li[3, 1, (l[2]*l[11]*l[13])/(l[9]*l[14]), 
      -((l[9]*l[10])/(l[2]*l[8]*l[11]))] - 
    2*Li[3, 1, (l[2]*l[7]*l[10]*l[13])/(l[3]*l[12]*l[14]), 
      (l[3]*l[6]*l[9]*l[14])/(l[10]*l[13]*l[16])] - 
    3*Li[3, 1, l[14]/(l[1]*l[2]), -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] - 
    32*Li[3, 1, -(l[14]/(l[1]*l[3])), (l[1]*l[2]*l[7])/l[14]] + 
    20*Li[3, 1, -(l[14]/(l[1]*l[3])), (l[1]*l[3]*l[6]*l[15])/(l[14]*l[16])] + 
    13*Li[3, 1, l[14]/l[13], l[12]/l[14]] - 
    (1441*Li[3, 1, l[14]/l[13], (l[2]*l[7]*l[13])/(l[8]*l[14])])/12 - 
    26*Li[3, 1, l[14]/l[13], (l[2]*l[8]*l[13])/(l[9]*l[14])] - 
    (15167*Li[3, 1, l[14]/l[13], -((l[10]*l[13])/(l[9]*l[14]))])/6 - 
    (14239*Li[3, 1, l[14]/l[13], (l[2]*l[6]*l[7])/l[15]])/12 + 
    5*Li[3, 1, l[14]/l[13], -((l[2]*l[6]*l[10]*l[13])/(l[14]*l[15]))] - 
    (2523*Li[3, 1, l[14]/l[13], (l[13]*l[16])/(l[9]*l[14])])/2 - 
    563*Li[3, 1, l[14]/l[13], (l[13]*l[16])/(l[9]*l[15])] + 
    Li[3, 1, l[14]/(l[2]*l[13]), -((l[2]*l[10]*l[13]^2)/(l[9]*l[14]^2))] + 
    53*Li[3, 1, l[14]/(l[2]*l[13]), (l[1]*l[2]*l[7])/l[14]] + 
    20*Li[3, 1, l[14]/(l[2]*l[13]), -((l[2]*l[10]*l[13])/(l[9]*l[14]))] - 
    321*Li[3, 1, l[14]/(l[2]*l[13]), (l[2]*l[13]*l[16])/(l[6]*l[9]*l[14])] + 
    16*Li[3, 1, -((l[7]*l[10])/l[15]^2), 1] - 
    19*Li[3, 1, (l[2]*l[6]*l[7]*l[10])/l[15]^2, 1] + 
    2*Li[3, 1, (l[1]*l[3]*l[6])/l[15], l[10]/(l[1]*l[8])] + 
    3*Li[3, 1, (l[1]*l[3]*l[6])/l[15], (l[2]*l[7]*l[10])/(l[1]*l[3]*l[15])] - 
    48*Li[3, 1, -(l[7]/l[15]), l[10]/(l[2]*l[7])] - 
    33*Li[3, 1, -(l[7]/l[15]), (l[3]*l[15])/(l[2]*l[7]*l[8])] + 
    331*Li[3, 1, (l[2]*l[7])/l[15], l[6]] + 
    (277*Li[3, 1, (l[2]*l[7])/l[15], l[10]/(l[1]*l[3])])/2 + 
    555*Li[3, 1, (l[2]*l[7])/l[15], l[10]/(l[2]*l[7])] + 
    5*Li[3, 1, (l[2]*l[7])/l[15], (l[6]*l[10])/l[15]] + 
    (11*Li[3, 1, (l[2]*l[7])/l[15], (l[3]*l[15])/(l[2]*l[7]*l[8])])/2 + 
    (6406*Li[3, 1, (l[2]*l[7])/l[15], (l[15]*l[16])/(l[2]*l[6]*l[7]*l[9])])/
     3 + 132*Li[3, 1, -((l[2]^2*l[6]*l[7])/l[15]), l[10]/(l[2]*l[7])] + 
    (48073*Li[3, 1, l[10]/l[15], -(l[7]/l[10])])/12 + 
    235*Li[3, 1, l[10]/l[15], (l[2]*l[7])/l[10]] - 
    (9602*Li[3, 1, l[10]/l[15], (l[2]*l[6]*l[7])/l[15]])/3 - 
    (1601*Li[3, 1, l[10]/l[15], l[15]/(l[1]*l[3]*l[6])])/2 - 
    (8945*Li[3, 1, l[10]/l[15], -((l[2]*l[15])/l[10])])/12 + 
    (2107*Li[3, 1, l[10]/l[15], (l[3]*l[15])/(l[8]*l[10])])/2 + 
    361*Li[3, 1, l[10]/l[15], -((l[11]*l[15])/(l[3]*l[6]*l[10]))] - 
    (4798*Li[3, 1, l[10]/l[15], (l[1]*l[2]*l[7]*l[15])/(l[12]*l[14])])/3 + 
    (20795*Li[3, 1, l[10]/l[15], -(l[15]^2/(l[7]*l[10]))])/6 + 
    (13*Li[3, 1, l[10]/l[15], -((l[1]*l[9]*l[11]*l[15])/
         (l[10]*l[13]*l[16]))])/2 + 39*Li[3, 1, -(l[10]/(l[2]*l[15])), 
      -((l[2]*l[8])/l[3])] - (1475*Li[3, 1, -(l[10]/(l[2]*l[15])), 
       (l[2]*l[7])/l[10]])/4 + 319*Li[3, 1, -(l[10]/(l[2]*l[15])), 
      -((l[2]^2*l[7])/l[10])] + (12590*Li[3, 1, -(l[10]/(l[2]*l[15])), 
       -((l[2]^2*l[5]*l[7])/l[10])])/3 + 
    4*Li[3, 1, -(l[10]/(l[2]*l[15])), -((l[2]^2*l[11])/(l[3]*l[4]))] - 
    (1535*Li[3, 1, -(l[10]/(l[2]*l[15])), (l[1]*l[3]*l[15])/
        (l[2]*l[7]*l[10])])/2 + 
    (1513*Li[3, 1, -(l[10]/(l[2]*l[15])), 
       -((l[1]*l[11]*l[15])/(l[10]*l[13]))])/12 + 
    3*Li[3, 1, -(l[10]/(l[2]*l[15])), l[15]^2/(l[2]*l[6]*l[7]*l[10])] + 
    (24373*Li[3, 1, -(l[10]/(l[2]*l[15])), (l[6]*l[9]*l[15])/(l[10]*l[16])])/
     12 + 135*Li[3, 1, (l[6]*l[10])/l[15], (l[2]*l[7])/l[10]] - 
    25*Li[3, 1, (l[6]*l[10])/l[15], -((l[11]*l[15])/(l[3]*l[6]*l[10]))] + 
    (12949*Li[3, 1, -((l[2]*l[6]*l[10])/l[15]), 1])/6 + 
    4*Li[3, 1, -((l[2]*l[6]*l[10])/l[15]), -(l[11]/(l[3]*l[4]*l[6]))] - 
    8*Li[3, 1, (l[6]*l[10])/(l[5]*l[15]), (l[3]*l[5])/l[8]] - 
    12*Li[3, 1, (l[6]*l[10])/(l[5]*l[15]), -((l[2]^2*l[5]*l[7])/l[10])] - 
    Li[3, 1, (l[6]*l[10])/(l[5]*l[15]), -((l[11]*l[15])/(l[3]*l[6]*l[10]))]/
     2 - (6799*Li[3, 1, (l[2]*l[7]*l[10])/(l[1]*l[3]*l[15]), 1])/3 - 
    2*Li[3, 1, (l[2]*l[7]*l[10])/(l[1]*l[3]*l[15]), 
      (l[1]*l[11])/(l[4]*l[7])] - 36*Li[3, 1, (l[3]*l[6]*l[10])/(l[8]*l[15]), 
      1] - 2*Li[3, 1, (l[3]*l[6]*l[10])/(l[8]*l[15]), 
      (l[2]*l[7]*l[8])/(l[3]*l[15])] - 
    (1321*Li[3, 1, (l[8]*l[10])/(l[3]*l[15]), 1])/3 + 
    3*Li[3, 1, (l[8]*l[10])/(l[3]*l[15]), (l[2]*l[3]*l[5]*l[7])/
       (l[8]*l[10])] - 4*Li[3, 1, (l[8]*l[10])/(l[3]*l[15]), 
      (l[2]*l[3]*l[6]*l[7])/(l[8]*l[15])] + 
    Li[3, 1, -((l[2]*l[7]*l[11])/(l[3]*l[15])), -(l[10]/(l[1]*l[11]))] - 
    8*Li[3, 1, (l[2]*l[10]*l[11])/(l[3]*l[4]*l[15]), 1] - 
    2*Li[3, 1, -((l[2]*l[6]*l[7]*l[10])/(l[12]*l[15])), 
      -((l[9]*l[11]*l[12]*l[14])/(l[2]*l[7]*l[10]*l[13]*l[16]))] + 
    2*Li[3, 1, -((l[10]*l[13])/(l[1]*l[2]*l[15])), -(l[2]^3/(l[3]*l[4]))] - 
    153*Li[3, 1, (l[10]*l[13])/(l[1]*l[3]*l[15]), (l[2]*l[3])/l[10]] - 
    (165*Li[3, 1, (l[6]*l[10]*l[13])/(l[1]*l[8]*l[15]), 1])/2 - 
    2255*Li[3, 1, (l[6]*l[10]*l[13])/(l[9]*l[15]), 1] - 
    2*Li[3, 1, -((l[2]*l[6]*l[10]*l[13])/(l[12]*l[15])), 
      (l[14]*l[16])/(l[2]*l[10]*l[13])] - 
    12*Li[3, 1, -((l[10]*l[13])/(l[14]*l[15])), 1] - 
    2*Li[3, 1, -((l[10]*l[13])/(l[14]*l[15])), (l[2]^2*l[6]*l[7]*l[10]*l[13])/
       (l[9]*l[14]*l[15])] - 
    2*Li[3, 1, -((l[2]*l[10]^2*l[13])/(l[3]*l[4]*l[14]*l[15])), 1] + 
    3*Li[3, 1, l[14]/(l[1]*l[15]), -((l[6]*l[14])/l[15])] - 
    (537*Li[3, 1, l[14]/(l[1]*l[15]), (l[13]*l[16])/(l[9]*l[14])])/4 - 
    27*Li[3, 1, -((l[6]*l[14])/l[15]), l[3]/l[7]] + 
    508*Li[3, 1, -((l[6]*l[14])/l[15]), (l[1]*l[3]*l[15])/(l[7]*l[14])] + 
    24*Li[3, 1, -((l[6]*l[14])/l[15]), (l[2]*l[7]*l[15])/(l[3]*l[6]*l[14])] - 
    145*Li[3, 1, -((l[6]*l[14])/l[15]), (l[2]*l[7]*l[10])/(l[14]*l[16])] - 
    21*Li[3, 1, -((l[6]*l[14])/l[15]), (l[3]*l[13]*l[16])/
       (l[7]*l[9]*l[14])] - 127*Li[3, 1, -((l[6]*l[14])/l[15]), 
      (l[10]*l[13]*l[16])/(l[6]*l[7]*l[9]*l[14])] - 
    2*Li[3, 1, -((l[6]*l[14])/(l[1]*l[15])), (l[1]*l[3]*l[15])/
       (l[7]*l[14])] + 18*Li[3, 1, (l[7]*l[14])/(l[13]*l[15]), 
      -((l[13]^2*l[15]^2)/(l[6]*l[7]*l[9]*l[14]^2))] - 
    20*Li[3, 1, -((l[6]*l[9]*l[14])/(l[13]*l[15])), 
      (l[13]*l[16])/(l[9]*l[14])] + 
    (4227*Li[3, 1, -(l[15]/l[7]), (l[2]*l[7]*l[13])/(l[9]*l[14])])/2 + 
    15*Li[3, 1, -(l[15]/l[7]), -((l[7]*l[10])/l[15]^2)] + 
    (1559*Li[3, 1, -(l[15]/l[7]), (l[2]*l[6]*l[7]*l[10])/l[15]^2])/3 + 
    (8975*Li[3, 1, -(l[15]/l[7]), (l[1]*l[3]*l[6])/l[15]])/6 - 
    (4891*Li[3, 1, -(l[15]/l[7]), (l[2]*l[7])/l[15]])/6 - 
    1225*Li[3, 1, -(l[15]/l[7]), -((l[2]^2*l[6]*l[7])/l[15])] - 
    (13537*Li[3, 1, -(l[15]/l[7]), (l[2]*l[3]*l[6]*l[7])/(l[8]*l[15])])/2 + 
    47*Li[3, 1, -(l[15]/l[7]), (l[2]*l[7]*l[8])/(l[3]*l[15])] + 
    (1451*Li[3, 1, -(l[15]/l[7]), l[10]/l[15]])/3 - 
    (2623*Li[3, 1, -(l[15]/l[7]), (l[6]*l[10])/(l[5]*l[15])])/4 - 
    5*Li[3, 1, -(l[15]/l[7]), (l[2]*l[7]*l[10]*l[13])/(l[9]*l[14]*l[15])] - 
    (4257*Li[3, 1, -(l[15]/l[7]), (l[6]*l[7])/l[16]])/2 - 
    (23333*Li[3, 1, -(l[15]/l[7]), (l[2]*l[6]*l[7]^2)/(l[15]*l[16])])/6 - 
    Li[3, 1, -(l[15]/(l[2]^2*l[6]*l[7])), (l[2]*l[6]*l[7]*l[10])/l[15]^2] - 
    (1607*Li[3, 1, l[15]/l[13], l[12]/l[15]])/3 + 
    (7811*Li[3, 1, l[15]/l[13], -((l[2]^2*l[6]*l[13])/(l[9]*l[15]))])/12 - 
    (20723*Li[3, 1, l[15]/l[13], (l[2]*l[3]*l[6]*l[13])/(l[9]*l[15])])/6 + 
    21*Li[3, 1, l[15]/l[13], (l[2]*l[8]*l[13])/(l[9]*l[15])] + 
    7*Li[3, 1, l[15]/l[13], -((l[10]*l[13])/(l[14]*l[15]))] + 
    (9671*Li[3, 1, l[15]/l[13], l[14]/l[15]])/3 + 
    6*Li[3, 1, -(l[15]/(l[6]*l[14])), (l[1]*l[3]*l[6])/l[15]] - 
    3*Li[3, 1, -((l[1]*l[15])/(l[6]*l[14])), (l[3]*l[6])/(l[2]*l[7])] - 
    6*Li[3, 1, -((l[7]*l[15])/(l[6]*l[14])), 
      -((l[6]*l[14]^2)/(l[1]*l[15]^2))] + 
    11*Li[3, 1, -((l[2]*l[13]*l[15])/(l[9]*l[14])), 
      (l[6]*l[9]*l[14])/(l[2]*l[13]*l[16])] + 
    930*Li[3, 1, -((l[2]*l[7])/l[16]), l[9]/(l[1]*l[3])] + 
    (806*Li[3, 1, -((l[2]*l[7])/l[16]), (l[6]*l[9])/l[16]])/3 + 
    Li[3, 1, -((l[2]*l[5]*l[7])/l[16]), l[8]/(l[3]*l[5])] - 
    (257*Li[3, 1, -((l[2]*l[5]*l[7])/l[16]), (l[6]*l[9])/(l[2]^2*l[5]*l[7])])/
     2 - (13028*Li[3, 1, -((l[2]*l[6]*l[7])/l[16]), 
       -((l[2]*l[16])/(l[6]*l[9]))])/3 - 
    31*Li[3, 1, -((l[2]*l[6]*l[7])/l[16]), (l[10]*l[13]*l[16])/
       (l[6]*l[7]*l[9]*l[14])] + 5*Li[3, 1, -((l[2]*l[6]*l[7])/l[16]), 
      (l[13]*l[15]*l[16])/(l[6]*l[7]*l[9]*l[14])] + 
    17*Li[3, 1, -((l[2]*l[6]*l[7])/l[16]), 
      -(l[16]^2/(l[2]*l[6]*l[7]*l[9]))] + 
    (7864*Li[3, 1, -((l[2]*l[9])/l[16]), l[6]/l[2]^2])/3 - 
    (2311*Li[3, 1, -((l[2]*l[9])/l[16]), (l[5]*l[7])/l[9]])/2 - 
    2*Li[3, 1, -((l[2]*l[9])/l[16]), (l[6]*l[7])/l[16]] + 
    (257*Li[3, 1, -((l[2]*l[9])/l[16]), l[16]^2/(l[2]^2*l[7]*l[9])])/4 + 
    4*Li[3, 1, -((l[6]*l[9])/(l[2]*l[16])), (l[2]^2*l[8])/(l[3]*l[4]*l[6])] + 
    9*Li[3, 1, -((l[6]*l[9])/(l[2]*l[16])), (l[10]*l[13]*l[16])/
       (l[6]*l[7]*l[9]*l[14])] + 
    136*Li[3, 1, -((l[1]*l[7]*l[9])/(l[13]*l[16])), (l[10]*l[13]*l[16])/
       (l[2]*l[7]*l[9]*l[14])] - 
    2*Li[3, 1, -((l[1]*l[9]*l[11])/(l[13]*l[16])), 
      -((l[2]*l[7]*l[10]*l[13]*l[16])/(l[9]*l[11]*l[12]*l[14]))] - 
    4*Li[3, 1, -((l[2]*l[6]*l[9]*l[10])/(l[4]*l[15]*l[16])), 1] - 
    7*Li[3, 1, -(l[15]/(l[6]*l[16])), (l[13]*l[16])/(l[9]*l[14])] - 
    9*Li[3, 1, -((l[6]*l[15])/l[16]), (l[2]*l[13]*l[16])/(l[6]*l[9]*l[14])] - 
    (16193*Li[3, 1, -((l[6]*l[15])/l[16]), (l[10]*l[16])/(l[6]*l[9]*l[15])])/
     6 - 6*Li[3, 1, -((l[6]*l[15])/l[16]), 
      -((l[10]*l[16]^2)/(l[9]*l[15]^2))] + 
    1577*Li[3, 1, -(l[16]/(l[2]*l[7])), -((l[2]*l[6]*l[7])/l[16])] + 
    (1249*Li[3, 1, -(l[16]/(l[2]*l[7])), (l[2]*l[10]*l[13])/(l[14]*l[16])])/
     12 - 9*Li[3, 1, -(l[16]/(l[2]*l[7])), 
      -((l[2]*l[6]*l[7]*l[10])/(l[15]*l[16]))] + 
    (19259*Li[3, 1, l[16]/l[9], -(l[9]/(l[2]*l[7]))])/6 - 
    3*Li[3, 1, l[16]/l[9], -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] + 
    (3227*Li[3, 1, l[16]/l[9], (l[1]*l[3]*l[6])/l[16]])/6 - 
    (12097*Li[3, 1, l[16]/l[9], (l[2]^2*l[7])/l[16]])/3 - 
    4169*Li[3, 1, l[16]/l[9], (l[6]*l[9])/l[16]] - 
    2957*Li[3, 1, l[16]/l[9], (l[6]*l[9])/(l[5]*l[16])] - 
    9*Li[3, 1, l[16]/l[9], (l[3]*l[6]*l[9])/(l[8]*l[16])] - 
    3*Li[3, 1, l[16]/l[9], (l[9]*l[12])/(l[13]*l[16])] - 
    7*Li[3, 1, l[16]/l[9], (l[2]^2*l[7]*l[13])/(l[14]*l[16])] - 
    (1733*Li[3, 1, l[16]/l[9], (l[9]*l[14])/(l[13]*l[16])])/4 - 
    290*Li[3, 1, l[16]/l[9], (l[2]*l[6]*l[7]*l[9])/(l[15]*l[16])] + 
    139*Li[3, 1, l[16]/l[9], -((l[2]*l[6]*l[9]*l[10])/(l[15]*l[16]))] - 
    10*Li[3, 1, l[16]/l[9], (l[2]*l[6]*l[7]*l[9]*l[14])/
       (l[13]*l[15]*l[16])] - (267*Li[3, 1, -(l[16]/(l[2]*l[9])), l[9]/l[7]])/
     2 - 30*Li[3, 1, -(l[16]/(l[2]*l[9])), (l[2]*l[10]*l[13])/
       (l[14]*l[16])] + (830*Li[3, 1, l[16]/(l[6]*l[9]), 
       -((l[2]*l[6]*l[7]*l[9])/l[16]^2)])/3 + 
    5365*Li[3, 1, l[16]/(l[6]*l[9]), (l[6]*l[7])/l[16]] - 
    (1352*Li[3, 1, l[16]/(l[6]*l[9]), -((l[2]*l[6]*l[7])/l[16])])/3 - 
    169*Li[3, 1, l[16]/(l[6]*l[9]), (l[2]*l[6]*l[7]*l[13])/(l[14]*l[16])] - 
    358*Li[3, 1, l[16]/(l[6]*l[9]), (l[6]*l[9]*l[14])/(l[2]*l[13]*l[16])] - 
    174*Li[3, 1, l[16]/(l[6]*l[9]), (l[2]*l[6]*l[7]*l[9])/(l[15]*l[16])] + 
    6*Li[3, 1, l[16]/l[12], l[12]/l[15]] + 
    2*Li[3, 1, l[16]/l[12], (l[12]*l[13])/(l[1]*l[9]*l[15])] - 
    13*Li[3, 1, l[16]/l[12], (l[1]*l[2]*l[7]*l[10])/(l[14]*l[16])] - 
    3*Li[3, 1, l[16]/l[12], -((l[2]*l[6]*l[7]*l[10])/(l[15]*l[16]))] + 
    2*Li[3, 1, l[16]/l[12], (l[2]*l[3]*l[4]*l[6]*l[7]*l[12]*l[13])/
       (l[9]*l[14]*l[15]*l[16])] - 6*Li[3, 1, (l[13]*l[16])/(l[1]*l[6]*l[9]), 
      -((l[1]*l[2]*l[6]*l[7]^2*l[9]^2)/(l[13]^2*l[16]^2))] - 
    6*Li[3, 1, -((l[13]*l[16])/(l[2]*l[7]*l[9])), l[3]/l[7]] + 
    2*Li[3, 1, (l[13]*l[16])/(l[9]*l[12]), 
      -((l[2]*l[6]*l[9]*l[10])/(l[15]*l[16]))] + 
    7*Li[3, 1, l[16]/l[15], (l[2]*l[7]*l[10]*l[13])/(l[3]*l[14]*l[16])] - 
    Li[3, 1, l[16]/l[15], -((l[6]*l[15])/l[16])]/6 + 
    (26515*Li[3, 1, l[16]/l[15], (l[2]^2*l[7]*l[15])/(l[14]*l[16])])/6 + 
    9*Li[3, 1, -(l[16]/(l[6]*l[15])), (l[6]*l[10]*l[13])/(l[14]*l[16])] - 
    3*Li[3, 1, -(l[16]/(l[6]*l[15])), (l[1]*l[6]*l[7]*l[9]*l[15])/
       (l[12]*l[13]*l[16])] - 726*Li[3, 1, -((l[6]*l[16])/l[15]), 
      -(l[10]/l[9])] - 12*Li[3, 1, -((l[6]*l[16])/l[15]), 
      (l[2]*l[10]*l[13])/(l[14]*l[16])] + Li[3, 1, -((l[6]*l[16])/l[15]), 
     (l[10]*l[16])/(l[6]*l[9]*l[15])] + 
    5*Li[3, 1, -((l[10]*l[16])/(l[9]*l[15])), -((l[9]*l[11])/(l[8]*l[10]))] - 
    (3*Li[3, 1, -((l[10]*l[16])/(l[9]*l[15])), 
       -((l[9]*l[11]*l[15])/(l[8]*l[10]*l[16]))])/2 + 
    (8893*Li[3, 1, (l[6]*l[10]*l[16])/(l[9]*l[15]), 1])/6 + 
    5*Li[3, 1, -((l[10]*l[11]*l[16])/(l[8]*l[9]*l[15])), 1] - 
    171*Li[3, 1, (l[14]*l[16])/(l[9]*l[15]), (l[2]*l[3]*l[6]*l[13])/
       (l[14]*l[16])] + 113*Li[3, 1, (l[14]*l[16])/(l[9]*l[15]), 
      (l[6]*l[10]*l[13])/(l[14]*l[16])] + 
    (2287*Li[3, 1, (l[14]*l[16])/(l[9]*l[15]), (l[2]^2*l[7]*l[15])/
        (l[14]*l[16])])/2 + 
    3*Li[3, 1, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15])), 
      (l[1]*l[2]*l[7]*l[9]*l[15]^2)/(l[14]^2*l[16]^2)] - 
    2*Li[3, 1, -((l[6]*l[14]*l[16])/(l[12]*l[15])), (l[2]*l[10]*l[13])/
       (l[14]*l[16])] + 2*Li[3, 1, -(l[16]^2/(l[2]*l[6]*l[7]*l[9])), 
      (l[2]^3*l[6]^2*l[7]^2*l[10]^2*l[13]^2)/(l[14]^2*l[15]^2*l[16]^2)] - 
    9*Li[3, 1, -((l[10]*l[16]^2)/(l[9]*l[15]^2)), 1] - 
    (17*I)*Pi^3*Log[l[1]] - (117*Li[2, 1, 1, (l[2]*l[11])/(l[4]*l[8])]*
      Log[l[1]])/2 - (8617*Li[2, 1, l[1]^(-1), l[10]/(l[3]*l[6])]*Log[l[1]])/
     6 + (1891*Li[2, 1, l[1]^(-1), (l[1]*l[11])/(l[2]*l[7])]*Log[l[1]])/6 + 
    (13115*Li[2, 1, l[2]^2, l[6]/l[2]^2]*Log[l[1]])/2 + 
    (299*Li[2, 1, l[2]^2/l[4], (l[3]*l[4]*l[6])/(l[2]^2*l[8])]*Log[l[1]])/2 + 
    (33*Li[2, 1, l[2]^2/l[4], (l[4]*l[7])/l[9]]*Log[l[1]])/2 - 
    (47*Li[2, 1, l[2]^2/l[4], (l[4]*l[11])/(l[2]*l[8])]*Log[l[1]])/3 + 
    (1221*Li[2, 1, -(l[2]^3/(l[3]*l[4])), 1]*Log[l[1]])/13 - 
    (3221*Li[2, 1, -(l[2]^3/(l[3]*l[4])), -((l[1]*l[3])/l[2]^2)]*Log[l[1]])/
     39 + (56*Li[2, 1, l[4]/l[1]^2, (l[1]*l[9])/(l[4]*l[8])]*Log[l[1]])/3 + 
    (281*Li[2, 1, l[4]/l[1]^2, (l[9]*l[10])/(l[3]^2*l[4]*l[6])]*Log[l[1]])/
     2 - (497*Li[2, 1, l[4]/l[1]^2, (l[1]^2*l[8]*l[11])/(l[2]*l[4]*l[7]^2)]*
      Log[l[1]])/3 - (11*Li[2, 1, (l[3]*l[6])/l[8], 
       (l[2]^2*l[8])/(l[3]*l[4]*l[6])]*Log[l[1]])/2 - 
    30*Li[2, 1, (l[3]*l[6])/l[8], (l[2]*l[11])/(l[3]*l[6])]*Log[l[1]] - 
    (269*Li[2, 1, -((l[2]*l[3]*l[6])/l[8]), l[11]/(l[2]*l[3])]*Log[l[1]])/
     12 + (1388*Li[2, 1, (l[2]*l[7])/(l[1]*l[8]), (l[1]*l[11])/(l[2]*l[7])]*
      Log[l[1]])/3 + 5*Li[2, 1, -(l[11]/l[3]), 
      -((l[2]*l[7]*l[10])/(l[11]*l[14]))]*Log[l[1]] - 
    22*Li[2, 1, -(l[11]/l[8]), (l[2]*l[8])/(l[4]*l[11])]*Log[l[1]] + 
    72*Li[2, 1, l[11]/l[8], (l[2]*l[7])/(l[1]*l[11])]*Log[l[1]] + 
    (28*Li[2, 1, (l[2]*l[11])/l[8], (l[3]*l[6])/(l[2]*l[11])]*Log[l[1]])/3 - 
    2*Li[2, 1, (l[2]*l[11])/(l[4]*l[8]), (l[4]*l[11])/(l[2]*l[8])]*
     Log[l[1]] + (2267*Li[2, 1, -((l[1]*l[3])/l[14]), l[10]/(l[2]*l[3])]*
      Log[l[1]])/12 - (3191*Li[2, 1, -(l[10]/l[14]), -((l[1]*l[11])/l[10])]*
      Log[l[1]])/4 - (815*Li[2, 1, -((l[1]*l[10])/(l[2]*l[14])), 
       (l[2]*l[3])/l[10]]*Log[l[1]])/6 - 
    (3155*Li[2, 1, l[10]/l[15], (l[2]*l[7])/l[10]]*Log[l[1]])/4 - 
    (44329063*Pi^2*Log[l[1]]^2)/7488 + (3*I)*Pi*Log[l[1]]^3 + 
    (11995271*Log[l[1]]^4)/1872 + ((4*I)/3)*Pi^3*Log[l[2]] - 
    4*Li[2, 1, -1, (l[2]*l[10]*l[13]^2)/(l[9]*l[14]^2)]*Log[l[2]] + 
    90*Li[2, 1, 1, (l[2]*l[11])/(l[4]*l[8])]*Log[l[2]] + 
    (6007*Li[2, 1, l[1]^(-1), l[10]/(l[3]*l[6])]*Log[l[2]])/6 + 
    (2393*Li[2, 1, l[1]^(-1), (l[1]*l[11])/(l[2]*l[7])]*Log[l[2]])/3 + 
    (4016*Li[2, 1, l[2]^2, l[6]/l[2]^2]*Log[l[2]])/3 + 
    (14*Li[2, 1, l[2]^2/l[4], (l[3]*l[4]*l[6])/(l[2]^2*l[8])]*Log[l[2]])/3 + 
    (29*Li[2, 1, l[2]^2/l[4], (l[4]*l[7])/l[9]]*Log[l[2]])/2 + 
    (487*Li[2, 1, -(l[2]^3/(l[3]*l[4])), 1]*Log[l[2]])/6 - 
    (176*Li[2, 1, -(l[2]^3/(l[3]*l[4])), -((l[1]*l[3])/l[2]^2)]*Log[l[2]])/
     3 + (112*Li[2, 1, l[4]/l[1]^2, (l[1]*l[9])/(l[4]*l[8])]*Log[l[2]])/3 + 
    (103*Li[2, 1, l[4]/l[1]^2, (l[9]*l[10])/(l[3]^2*l[4]*l[6])]*Log[l[2]])/
     2 - (137*Li[2, 1, l[4]/l[1]^2, (l[1]^2*l[8]*l[11])/(l[2]*l[4]*l[7]^2)]*
      Log[l[2]])/3 + 212*Li[2, 1, (l[3]*l[6])/l[8], (l[2]*l[11])/(l[3]*l[6])]*
     Log[l[2]] + (499*Li[2, 1, -((l[2]*l[3]*l[6])/l[8]), l[11]/(l[2]*l[3])]*
      Log[l[2]])/6 + (47*Li[2, 1, (l[2]*l[7])/(l[1]*l[8]), 
       (l[1]*l[11])/(l[2]*l[7])]*Log[l[2]])/6 + 
    3*Li[2, 1, -(l[11]/l[3]), -((l[2]*l[7]*l[10])/(l[11]*l[14]))]*Log[l[2]] + 
    (5*Li[2, 1, -(l[11]/l[8]), (l[2]*l[8])/(l[4]*l[11])]*Log[l[2]])/3 + 
    26*Li[2, 1, l[11]/l[8], (l[2]*l[7])/(l[1]*l[11])]*Log[l[2]] + 
    (631*Li[2, 1, (l[2]*l[11])/l[8], (l[3]*l[6])/(l[2]*l[11])]*Log[l[2]])/3 + 
    442*Li[2, 1, -((l[1]*l[3])/l[14]), l[10]/(l[2]*l[3])]*Log[l[2]] + 
    (5959*Li[2, 1, -(l[10]/l[14]), -((l[1]*l[11])/l[10])]*Log[l[2]])/6 + 
    204*Li[2, 1, -((l[1]*l[10])/(l[2]*l[14])), (l[2]*l[3])/l[10]]*Log[l[2]] - 
    2*Li[2, 1, (l[1]*l[11])/l[14], -((l[2]*l[7]*l[10])/(l[11]*l[14]))]*
     Log[l[2]] + (3655*Li[2, 1, l[10]/l[15], (l[2]*l[7])/l[10]]*Log[l[2]])/
     6 - 6*Li[2, 1, l[16]/l[12], (l[2]*l[6]*l[7]*l[10]^2*l[13])/
       (l[8]*l[14]*l[15]*l[16])]*Log[l[2]] + 
    (366445*Pi^2*Log[l[1]]*Log[l[2]])/1248 - (39*I)*Pi*Log[l[1]]^2*
     Log[l[2]] - (70699973*Log[l[1]]^3*Log[l[2]])/3744 + 
    (1192873*Pi^2*Log[l[2]]^2)/468 + ((61*I)/2)*Pi*Log[l[1]]*Log[l[2]]^2 + 
    (228067*Log[l[1]]^2*Log[l[2]]^2)/52 + (30*I)*Pi*Log[l[2]]^3 - 
    (18126629*Log[l[1]]*Log[l[2]]^3)/936 + (42301309*Log[l[2]]^4)/3744 - 
    ((2*I)/3)*Pi^3*Log[l[3]] + 8*Li[2, 1, -1, (l[2]*l[10]*l[13]^2)/
       (l[9]*l[14]^2)]*Log[l[3]] - (59*Li[2, 1, 1, (l[2]*l[11])/(l[4]*l[8])]*
      Log[l[3]])/2 + (1997*Li[2, 1, l[1]^(-1), l[10]/(l[3]*l[6])]*Log[l[3]])/
     6 - 245*Li[2, 1, l[1]^(-1), (l[1]*l[11])/(l[2]*l[7])]*Log[l[3]] + 
    (99*Li[2, 1, l[2]^2, l[6]/l[2]^2]*Log[l[3]])/2 - 
    (77*Li[2, 1, l[2]^2/l[4], (l[3]*l[4]*l[6])/(l[2]^2*l[8])]*Log[l[3]])/6 - 
    85*Li[2, 1, l[2]^2/l[4], (l[4]*l[7])/l[9]]*Log[l[3]] + 
    79*Li[2, 1, l[2]^2/l[4], (l[4]*l[11])/(l[2]*l[8])]*Log[l[3]] + 
    (1906*Li[2, 1, -(l[2]^3/(l[3]*l[4])), 1]*Log[l[3]])/39 - 
    (1646*Li[2, 1, -(l[2]^3/(l[3]*l[4])), -((l[1]*l[3])/l[2]^2)]*Log[l[3]])/
     39 + (17*Li[2, 1, l[4]/l[1]^2, (l[1]*l[9])/(l[4]*l[8])]*Log[l[3]])/2 + 
    (287*Li[2, 1, l[4]/l[1]^2, (l[9]*l[10])/(l[3]^2*l[4]*l[6])]*Log[l[3]])/
     3 - (733*Li[2, 1, l[4]/l[1]^2, (l[1]^2*l[8]*l[11])/(l[2]*l[4]*l[7]^2)]*
      Log[l[3]])/6 - 4*Li[2, 1, (l[3]*l[6])/l[8], 
      (l[2]^2*l[8])/(l[3]*l[4]*l[6])]*Log[l[3]] - 
    13*Li[2, 1, (l[3]*l[6])/l[8], (l[2]*l[11])/(l[3]*l[6])]*Log[l[3]] + 
    (1409*Li[2, 1, -((l[2]*l[3]*l[6])/l[8]), l[11]/(l[2]*l[3])]*Log[l[3]])/
     12 - (1049*Li[2, 1, (l[2]*l[7])/(l[1]*l[8]), (l[1]*l[11])/(l[2]*l[7])]*
      Log[l[3]])/12 - 87*Li[2, 1, -(l[11]/l[3]), 
      -((l[2]*l[7]*l[10])/(l[11]*l[14]))]*Log[l[3]] - 
    (208*Li[2, 1, -(l[11]/l[8]), (l[2]*l[8])/(l[4]*l[11])]*Log[l[3]])/3 - 
    781*Li[2, 1, l[11]/l[8], (l[2]*l[7])/(l[1]*l[11])]*Log[l[3]] + 
    (919*Li[2, 1, (l[2]*l[11])/l[8], (l[3]*l[6])/(l[2]*l[11])]*Log[l[3]])/6 - 
    4*Li[2, 1, (l[2]*l[11])/(l[4]*l[8]), (l[4]*l[11])/(l[2]*l[8])]*
     Log[l[3]] + (2683*Li[2, 1, -((l[1]*l[3])/l[14]), l[10]/(l[2]*l[3])]*
      Log[l[3]])/12 - (5115*Li[2, 1, -(l[10]/l[14]), -((l[1]*l[11])/l[10])]*
      Log[l[3]])/4 + (1573*Li[2, 1, -((l[1]*l[10])/(l[2]*l[14])), 
       (l[2]*l[3])/l[10]]*Log[l[3]])/6 + 
    6*Li[2, 1, (l[1]*l[11])/l[14], -((l[2]*l[7]*l[10])/(l[11]*l[14]))]*
     Log[l[3]] - (4715*Li[2, 1, l[10]/l[15], (l[2]*l[7])/l[10]]*Log[l[3]])/
     4 + 4*Li[2, 1, l[16]/l[12], (l[2]*l[6]*l[7]*l[10]^2*l[13])/
       (l[8]*l[14]*l[15]*l[16])]*Log[l[3]] - (50995*Pi^2*Log[l[1]]*Log[l[3]])/
     36 + (7*I)*Pi*Log[l[1]]^2*Log[l[3]] + (79189*Log[l[1]]^3*Log[l[3]])/16 - 
    (10827571*Pi^2*Log[l[2]]*Log[l[3]])/1872 - (10*I)*Pi*Log[l[1]]*Log[l[2]]*
     Log[l[3]] - (607445*Log[l[1]]^2*Log[l[2]]*Log[l[3]])/1248 + 
    (35*I)*Pi*Log[l[2]]^2*Log[l[3]] + (4018907*Log[l[1]]*Log[l[2]]^2*
      Log[l[3]])/104 - (1867627*Log[l[2]]^3*Log[l[3]])/104 + 
    (148723*Pi^2*Log[l[3]]^2)/1248 + (2*I)*Pi*Log[l[1]]*Log[l[3]]^2 + 
    (873043*Log[l[1]]^2*Log[l[3]]^2)/208 - (11*I)*Pi*Log[l[2]]*Log[l[3]]^2 - 
    (7800289*Log[l[1]]*Log[l[2]]*Log[l[3]]^2)/1248 + 
    (23669605*Log[l[2]]^2*Log[l[3]]^2)/1248 + ((4*I)/3)*Pi*Log[l[3]]^3 + 
    (20705*Log[l[1]]*Log[l[3]]^3)/8 - (11320843*Log[l[2]]*Log[l[3]]^3)/3744 + 
    (2335363*Log[l[3]]^4)/7488 + ((8*I)/3)*Pi^3*Log[l[4]] - 
    (833*Li[2, 1, 1, (l[2]*l[11])/(l[4]*l[8])]*Log[l[4]])/6 + 
    (41*Li[2, 1, l[1]^(-1), l[10]/(l[3]*l[6])]*Log[l[4]])/3 - 
    (103*Li[2, 1, l[1]^(-1), (l[1]*l[11])/(l[2]*l[7])]*Log[l[4]])/6 - 
    (45*Li[2, 1, l[2]^2, l[6]/l[2]^2]*Log[l[4]])/2 - 
    (709*Li[2, 1, l[2]^2/l[4], (l[3]*l[4]*l[6])/(l[2]^2*l[8])]*Log[l[4]])/6 - 
    (225*Li[2, 1, l[2]^2/l[4], (l[4]*l[7])/l[9]]*Log[l[4]])/2 + 
    (731*Li[2, 1, l[2]^2/l[4], (l[4]*l[11])/(l[2]*l[8])]*Log[l[4]])/6 - 
    (11003*Li[2, 1, -(l[2]^3/(l[3]*l[4])), 1]*Log[l[4]])/78 + 
    (3841*Li[2, 1, -(l[2]^3/(l[3]*l[4])), -((l[1]*l[3])/l[2]^2)]*Log[l[4]])/
     26 - (233*Li[2, 1, l[4]/l[1]^2, (l[1]*l[9])/(l[4]*l[8])]*Log[l[4]])/2 - 
    (29*Li[2, 1, l[4]/l[1]^2, (l[9]*l[10])/(l[3]^2*l[4]*l[6])]*Log[l[4]])/3 + 
    (103*Li[2, 1, l[4]/l[1]^2, (l[1]^2*l[8]*l[11])/(l[2]*l[4]*l[7]^2)]*
      Log[l[4]])/6 - (503*Li[2, 1, (l[3]*l[6])/l[8], 
       (l[2]*l[11])/(l[3]*l[6])]*Log[l[4]])/6 + 
    (19*Li[2, 1, -((l[2]*l[3]*l[6])/l[8]), l[11]/(l[2]*l[3])]*Log[l[4]])/6 + 
    (5*Li[2, 1, (l[2]*l[7])/(l[1]*l[8]), (l[1]*l[11])/(l[2]*l[7])]*Log[l[4]])/
     6 + (43*Li[2, 1, -(l[11]/l[8]), (l[2]*l[8])/(l[4]*l[11])]*Log[l[4]])/6 + 
    (35*Li[2, 1, (l[2]*l[11])/l[8], (l[3]*l[6])/(l[2]*l[11])]*Log[l[4]])/3 - 
    6*Li[2, 1, (l[2]*l[11])/(l[4]*l[8]), (l[4]*l[11])/(l[2]*l[8])]*
     Log[l[4]] - (8038*Pi^2*Log[l[1]]*Log[l[4]])/117 + 
    (12*I)*Pi*Log[l[1]]^2*Log[l[4]] - (47722*Log[l[1]]^3*Log[l[4]])/117 + 
    (16915*Pi^2*Log[l[2]]*Log[l[4]])/156 - (20*I)*Pi*Log[l[1]]*Log[l[2]]*
     Log[l[4]] + (25327*Log[l[1]]^2*Log[l[2]]*Log[l[4]])/78 + 
    (39*I)*Pi*Log[l[2]]^2*Log[l[4]] - (8237*Log[l[1]]*Log[l[2]]^2*Log[l[4]])/
     39 + (96511*Log[l[2]]^3*Log[l[4]])/936 + 
    (10057*Pi^2*Log[l[3]]*Log[l[4]])/234 + (16*I)*Pi*Log[l[1]]*Log[l[3]]*
     Log[l[4]] + (24137*Log[l[1]]^2*Log[l[3]]*Log[l[4]])/78 - 
    (32*I)*Pi*Log[l[2]]*Log[l[3]]*Log[l[4]] + 
    (23393*Log[l[1]]*Log[l[2]]*Log[l[3]]*Log[l[4]])/78 - 
    (41383*Log[l[2]]^2*Log[l[3]]*Log[l[4]])/78 + (4*I)*Pi*Log[l[3]]^2*
     Log[l[4]] + (74057*Log[l[1]]*Log[l[3]]^2*Log[l[4]])/156 - 
    (11289*Log[l[2]]*Log[l[3]]^2*Log[l[4]])/26 + (8941*Log[l[3]]^3*Log[l[4]])/
     234 + (10277*Pi^2*Log[l[4]]^2)/936 + (12851*Log[l[1]]^2*Log[l[4]]^2)/
     104 + (4115*Log[l[1]]*Log[l[2]]*Log[l[4]]^2)/26 - 
    (35281*Log[l[2]]^2*Log[l[4]]^2)/156 - 
    (4381*Log[l[1]]*Log[l[3]]*Log[l[4]]^2)/12 + 
    (587*Log[l[2]]*Log[l[3]]*Log[l[4]]^2)/4 - (15175*Log[l[3]]^2*Log[l[4]]^2)/
     312 - (59509*Log[l[1]]*Log[l[4]]^3)/234 + (59681*Log[l[2]]*Log[l[4]]^3)/
     468 - (39811*Log[l[3]]*Log[l[4]]^3)/468 + (7259*Log[l[4]]^4)/1872 - 
    8*Li[2, 1, 1, (l[2]*l[11])/(l[4]*l[8])]*Log[l[5]] + 
    62*Li[2, 1, l[1]^(-1), l[10]/(l[3]*l[6])]*Log[l[5]] - 
    35*Li[2, 1, l[1]^(-1), (l[1]*l[11])/(l[2]*l[7])]*Log[l[5]] + 
    (51499*Li[2, 1, l[2]^2, l[6]/l[2]^2]*Log[l[5]])/12 - 
    10*Li[2, 1, l[2]^2/l[4], (l[3]*l[4]*l[6])/(l[2]^2*l[8])]*Log[l[5]] - 
    16*Li[2, 1, l[2]^2/l[4], (l[4]*l[7])/l[9]]*Log[l[5]] + 
    16*Li[2, 1, l[2]^2/l[4], (l[4]*l[11])/(l[2]*l[8])]*Log[l[5]] - 
    10*Li[2, 1, -(l[2]^3/(l[3]*l[4])), 1]*Log[l[5]] + 
    10*Li[2, 1, -(l[2]^3/(l[3]*l[4])), -((l[1]*l[3])/l[2]^2)]*Log[l[5]] - 
    10*Li[2, 1, l[4]/l[1]^2, (l[1]*l[9])/(l[4]*l[8])]*Log[l[5]] - 
    (1801*Li[2, 1, (l[3]*l[6])/l[8], (l[2]*l[11])/(l[3]*l[6])]*Log[l[5]])/4 - 
    (1737*Li[2, 1, -((l[2]*l[3]*l[6])/l[8]), l[11]/(l[2]*l[3])]*Log[l[5]])/
     4 + (1953*Li[2, 1, (l[2]*l[7])/(l[1]*l[8]), (l[1]*l[11])/(l[2]*l[7])]*
      Log[l[5]])/4 + 2*Li[2, 1, -(l[11]/l[3]), 
      -((l[2]*l[7]*l[10])/(l[11]*l[14]))]*Log[l[5]] + 
    4*Li[2, 1, -(l[11]/l[8]), (l[2]*l[8])/(l[4]*l[11])]*Log[l[5]] + 
    45*Li[2, 1, l[11]/l[8], (l[2]*l[7])/(l[1]*l[11])]*Log[l[5]] - 
    (1569*Li[2, 1, (l[2]*l[11])/l[8], (l[3]*l[6])/(l[2]*l[11])]*Log[l[5]])/
     4 - 4*Li[2, 1, (l[2]*l[11])/(l[4]*l[8]), (l[4]*l[11])/(l[2]*l[8])]*
     Log[l[5]] + 18*Li[2, 1, -(l[10]/l[14]), -((l[1]*l[11])/l[10])]*
     Log[l[5]] + 2*Li[2, 1, -((l[1]*l[10])/(l[2]*l[14])), (l[2]*l[3])/l[10]]*
     Log[l[5]] + 18*Li[2, 1, l[10]/l[15], (l[2]*l[7])/l[10]]*Log[l[5]] + 
    (566795*Pi^2*Log[l[1]]*Log[l[5]])/288 - (327373*Log[l[1]]^3*Log[l[5]])/
     96 - (17821*Pi^2*Log[l[2]]*Log[l[5]])/48 + 
    (427601*Log[l[1]]^2*Log[l[2]]*Log[l[5]])/96 - 
    (5122*Log[l[1]]*Log[l[2]]^2*Log[l[5]])/3 + (2132*Log[l[2]]^3*Log[l[5]])/
     9 - (8101*Pi^2*Log[l[3]]*Log[l[5]])/6 - 4344*Log[l[1]]^2*Log[l[3]]*
     Log[l[5]] + (117073*Log[l[1]]*Log[l[2]]*Log[l[3]]*Log[l[5]])/12 + 
    (985*Log[l[2]]^2*Log[l[3]]*Log[l[5]])/8 - 
    (61879*Log[l[1]]*Log[l[3]]^2*Log[l[5]])/16 + 
    (229879*Log[l[2]]*Log[l[3]]^2*Log[l[5]])/48 - 
    (15323*Log[l[3]]^3*Log[l[5]])/12 + (29*Pi^2*Log[l[4]]*Log[l[5]])/12 + 
    (187*Log[l[1]]^2*Log[l[4]]*Log[l[5]])/6 - 56*Log[l[1]]*Log[l[2]]*
     Log[l[4]]*Log[l[5]] + (67*Log[l[2]]^2*Log[l[4]]*Log[l[5]])/2 + 
    (115*Log[l[1]]*Log[l[3]]*Log[l[4]]*Log[l[5]])/6 - 
    26*Log[l[2]]*Log[l[3]]*Log[l[4]]*Log[l[5]] - 5*Log[l[3]]^2*Log[l[4]]*
     Log[l[5]] - 9*Log[l[1]]*Log[l[4]]^2*Log[l[5]] + 
    Log[l[2]]*Log[l[4]]^2*Log[l[5]] - 8*Log[l[3]]*Log[l[4]]^2*Log[l[5]] - 
    (Log[l[4]]^3*Log[l[5]])/3 - (168025*Pi^2*Log[l[5]]^2)/72 + 
    (2780377*Log[l[1]]^2*Log[l[5]]^2)/192 - 
    (917509*Log[l[1]]*Log[l[2]]*Log[l[5]]^2)/96 + 
    (179237*Log[l[2]]^2*Log[l[5]]^2)/32 + 
    (93175*Log[l[1]]*Log[l[3]]*Log[l[5]]^2)/16 - 
    (265747*Log[l[2]]*Log[l[3]]*Log[l[5]]^2)/48 + 
    (152479*Log[l[3]]^2*Log[l[5]]^2)/48 - 6*Log[l[1]]*Log[l[4]]*Log[l[5]]^2 + 
    9*Log[l[2]]*Log[l[4]]*Log[l[5]]^2 - 8*Log[l[3]]*Log[l[4]]*Log[l[5]]^2 - 
    (3*Log[l[4]]^2*Log[l[5]]^2)/2 - (5100155*Log[l[1]]*Log[l[5]]^3)/288 + 
    (9419*Log[l[2]]*Log[l[5]]^3)/9 + (56641*Log[l[3]]*Log[l[5]]^3)/72 - 
    (41*Log[l[4]]*Log[l[5]]^3)/9 + (1353373*Log[l[5]]^4)/144 + 
    ((17*I)/2)*Pi^3*Log[l[6]] + 
    4*Li[2, 1, -1, (l[2]*l[10]*l[13]^2)/(l[9]*l[14]^2)]*Log[l[6]] + 
    8*Li[2, 1, 1, (l[2]*l[11])/(l[4]*l[8])]*Log[l[6]] + 
    (53*Li[2, 1, l[1]^(-1), l[10]/(l[3]*l[6])]*Log[l[6]])/3 - 
    (1484*Li[2, 1, l[1]^(-1), (l[1]*l[11])/(l[2]*l[7])]*Log[l[6]])/3 - 
    (9879*Li[2, 1, l[2]^2, l[6]/l[2]^2]*Log[l[6]])/4 + 
    22*Li[2, 1, l[2]^2/l[4], (l[3]*l[4]*l[6])/(l[2]^2*l[8])]*Log[l[6]] - 
    (29*Li[2, 1, l[2]^2/l[4], (l[4]*l[7])/l[9]]*Log[l[6]])/2 + 
    (19*Li[2, 1, -(l[2]^3/(l[3]*l[4])), 1]*Log[l[6]])/2 - 
    20*Li[2, 1, -(l[2]^3/(l[3]*l[4])), -((l[1]*l[3])/l[2]^2)]*Log[l[6]] + 
    12*Li[2, 1, l[4]/l[1]^2, (l[1]*l[9])/(l[4]*l[8])]*Log[l[6]] + 
    (139*Li[2, 1, l[4]/l[1]^2, (l[9]*l[10])/(l[3]^2*l[4]*l[6])]*Log[l[6]])/
     6 - (104*Li[2, 1, l[4]/l[1]^2, (l[1]^2*l[8]*l[11])/(l[2]*l[4]*l[7]^2)]*
      Log[l[6]])/3 - (621*Li[2, 1, (l[3]*l[6])/l[8], 
       (l[2]*l[11])/(l[3]*l[6])]*Log[l[6]])/2 - 
    (877*Li[2, 1, -((l[2]*l[3]*l[6])/l[8]), l[11]/(l[2]*l[3])]*Log[l[6]])/6 + 
    (697*Li[2, 1, (l[2]*l[7])/(l[1]*l[8]), (l[1]*l[11])/(l[2]*l[7])]*
      Log[l[6]])/6 + 7*Li[2, 1, -(l[11]/l[3]), 
      -((l[2]*l[7]*l[10])/(l[11]*l[14]))]*Log[l[6]] - 
    4*Li[2, 1, -(l[11]/l[8]), (l[2]*l[8])/(l[4]*l[11])]*Log[l[6]] - 
    (19*Li[2, 1, l[11]/l[8], (l[2]*l[7])/(l[1]*l[11])]*Log[l[6]])/2 - 
    (613*Li[2, 1, (l[2]*l[11])/l[8], (l[3]*l[6])/(l[2]*l[11])]*Log[l[6]])/2 + 
    (201*Li[2, 1, -((l[1]*l[3])/l[14]), l[10]/(l[2]*l[3])]*Log[l[6]])/2 - 
    502*Li[2, 1, -(l[10]/l[14]), -((l[1]*l[11])/l[10])]*Log[l[6]] + 
    83*Li[2, 1, -((l[1]*l[10])/(l[2]*l[14])), (l[2]*l[3])/l[10]]*Log[l[6]] + 
    2*Li[2, 1, (l[1]*l[11])/l[14], -((l[2]*l[7]*l[10])/(l[11]*l[14]))]*
     Log[l[6]] - 366*Li[2, 1, l[10]/l[15], (l[2]*l[7])/l[10]]*Log[l[6]] - 
    (1163057*Pi^2*Log[l[1]]*Log[l[6]])/288 + (60*I)*Pi*Log[l[1]]^2*
     Log[l[6]] + (3687503*Log[l[1]]^3*Log[l[6]])/288 - 
    (47779*Pi^2*Log[l[2]]*Log[l[6]])/72 + (38*I)*Pi*Log[l[1]]*Log[l[2]]*
     Log[l[6]] - (1067279*Log[l[1]]^2*Log[l[2]]*Log[l[6]])/96 + 
    ((91*I)/2)*Pi*Log[l[2]]^2*Log[l[6]] + 
    (696305*Log[l[1]]*Log[l[2]]^2*Log[l[6]])/24 - 
    (553861*Log[l[2]]^3*Log[l[6]])/72 - (71231*Pi^2*Log[l[3]]*Log[l[6]])/72 + 
    (72*I)*Pi*Log[l[1]]*Log[l[3]]*Log[l[6]] + 
    (208425*Log[l[1]]^2*Log[l[3]]*Log[l[6]])/8 - (16*I)*Pi*Log[l[2]]*
     Log[l[3]]*Log[l[6]] - (249631*Log[l[1]]*Log[l[2]]*Log[l[3]]*Log[l[6]])/
     12 + (58676*Log[l[2]]^2*Log[l[3]]*Log[l[6]])/3 + 
    (11*I)*Pi*Log[l[3]]^2*Log[l[6]] + (85161*Log[l[1]]*Log[l[3]]^2*Log[l[6]])/
     8 - (220741*Log[l[2]]*Log[l[3]]^2*Log[l[6]])/24 + 
    (73501*Log[l[3]]^3*Log[l[6]])/36 - (601*Pi^2*Log[l[4]]*Log[l[6]])/36 - 
    (16*I)*Pi*Log[l[1]]*Log[l[4]]*Log[l[6]] + 
    (251*Log[l[1]]^2*Log[l[4]]*Log[l[6]])/12 - (20*I)*Pi*Log[l[2]]*Log[l[4]]*
     Log[l[6]] + (7*Log[l[1]]*Log[l[2]]*Log[l[4]]*Log[l[6]])/3 - 
    (2171*Log[l[2]]^2*Log[l[4]]*Log[l[6]])/24 - (24*I)*Pi*Log[l[3]]*Log[l[4]]*
     Log[l[6]] + (371*Log[l[1]]*Log[l[3]]*Log[l[4]]*Log[l[6]])/2 - 
    (107*Log[l[2]]*Log[l[3]]*Log[l[4]]*Log[l[6]])/3 + 
    (727*Log[l[3]]^2*Log[l[4]]*Log[l[6]])/12 - 
    (17*Log[l[1]]*Log[l[4]]^2*Log[l[6]])/4 + 
    (27*Log[l[2]]*Log[l[4]]^2*Log[l[6]])/4 + 20*Log[l[3]]*Log[l[4]]^2*
     Log[l[6]] - (35*Log[l[4]]^3*Log[l[6]])/6 + 
    (677345*Pi^2*Log[l[5]]*Log[l[6]])/288 - 
    (3205*Log[l[1]]^2*Log[l[5]]*Log[l[6]])/12 + 
    (25313*Log[l[1]]*Log[l[2]]*Log[l[5]]*Log[l[6]])/24 + 
    541*Log[l[2]]^2*Log[l[5]]*Log[l[6]] - 
    (219011*Log[l[1]]*Log[l[3]]*Log[l[5]]*Log[l[6]])/24 - 
    (11047*Log[l[2]]*Log[l[3]]*Log[l[5]]*Log[l[6]])/6 - 
    (5929*Log[l[3]]^2*Log[l[5]]*Log[l[6]])/6 - 
    (731*Log[l[1]]*Log[l[4]]*Log[l[5]]*Log[l[6]])/6 + 
    (211*Log[l[2]]*Log[l[4]]*Log[l[5]]*Log[l[6]])/3 + 
    25*Log[l[3]]*Log[l[4]]*Log[l[5]]*Log[l[6]] - 
    (67*Log[l[4]]^2*Log[l[5]]*Log[l[6]])/2 + 
    (732643*Log[l[1]]*Log[l[5]]^2*Log[l[6]])/32 - 
    (50461*Log[l[2]]*Log[l[5]]^2*Log[l[6]])/8 + 
    (12755*Log[l[3]]*Log[l[5]]^2*Log[l[6]])/3 + 
    (53*Log[l[4]]*Log[l[5]]^2*Log[l[6]])/3 - (869885*Log[l[5]]^3*Log[l[6]])/
     72 - (165259*Pi^2*Log[l[6]]^2)/72 + (39*I)*Pi*Log[l[1]]*Log[l[6]]^2 - 
    (327709*Log[l[1]]^2*Log[l[6]]^2)/96 - 
    (13633*Log[l[1]]*Log[l[2]]*Log[l[6]]^2)/12 + 
    (174235*Log[l[2]]^2*Log[l[6]]^2)/24 - (7*I)*Pi*Log[l[3]]*Log[l[6]]^2 + 
    (762473*Log[l[1]]*Log[l[3]]*Log[l[6]]^2)/48 - 
    (12503*Log[l[2]]*Log[l[3]]*Log[l[6]]^2)/4 + 
    (80861*Log[l[3]]^2*Log[l[6]]^2)/48 - (16*I)*Pi*Log[l[4]]*Log[l[6]]^2 + 
    (32*Log[l[1]]*Log[l[4]]*Log[l[6]]^2)/3 - 
    (13*Log[l[2]]*Log[l[4]]*Log[l[6]]^2)/4 + 
    (101*Log[l[3]]*Log[l[4]]*Log[l[6]]^2)/4 + (75*Log[l[4]]^2*Log[l[6]]^2)/
     8 - (10285*Log[l[1]]*Log[l[5]]*Log[l[6]]^2)/6 - 
    1192*Log[l[2]]*Log[l[5]]*Log[l[6]]^2 + 
    (6073*Log[l[3]]*Log[l[5]]*Log[l[6]]^2)/24 + 
    (41*Log[l[4]]*Log[l[5]]*Log[l[6]]^2)/3 + 
    (1971743*Log[l[5]]^2*Log[l[6]]^2)/192 - ((7*I)/2)*Pi*Log[l[6]]^3 + 
    (22645*Log[l[1]]*Log[l[6]]^3)/18 - (24530*Log[l[2]]*Log[l[6]]^3)/9 - 
    (263*Log[l[3]]*Log[l[6]]^3)/18 - (35*Log[l[4]]*Log[l[6]]^3)/6 - 
    (97229*Log[l[5]]*Log[l[6]]^3)/72 - (105893*Log[l[6]]^4)/96 - 
    8*Li[2, 1, -1, (l[2]*l[10]*l[13]^2)/(l[9]*l[14]^2)]*Log[l[7]] - 
    10*Li[2, 1, 1, (l[2]*l[11])/(l[4]*l[8])]*Log[l[7]] - 
    (809*Li[2, 1, l[1]^(-1), l[10]/(l[3]*l[6])]*Log[l[7]])/2 + 
    (637*Li[2, 1, l[1]^(-1), (l[1]*l[11])/(l[2]*l[7])]*Log[l[7]])/2 + 
    (77939*Li[2, 1, l[2]^2, l[6]/l[2]^2]*Log[l[7]])/6 - 
    73*Li[2, 1, l[2]^2/l[4], (l[3]*l[4]*l[6])/(l[2]^2*l[8])]*Log[l[7]] - 
    (43*Li[2, 1, l[2]^2/l[4], (l[4]*l[7])/l[9]]*Log[l[7]])/2 + 
    9*Li[2, 1, l[2]^2/l[4], (l[4]*l[11])/(l[2]*l[8])]*Log[l[7]] - 
    (75*Li[2, 1, -(l[2]^3/(l[3]*l[4])), 1]*Log[l[7]])/2 + 
    (87*Li[2, 1, -(l[2]^3/(l[3]*l[4])), -((l[1]*l[3])/l[2]^2)]*Log[l[7]])/2 - 
    (37*Li[2, 1, l[4]/l[1]^2, (l[1]*l[9])/(l[4]*l[8])]*Log[l[7]])/3 - 
    (485*Li[2, 1, l[4]/l[1]^2, (l[9]*l[10])/(l[3]^2*l[4]*l[6])]*Log[l[7]])/
     6 + (449*Li[2, 1, l[4]/l[1]^2, (l[1]^2*l[8]*l[11])/(l[2]*l[4]*l[7]^2)]*
      Log[l[7]])/6 - (11*Li[2, 1, (l[3]*l[6])/l[8], 
       (l[2]^2*l[8])/(l[3]*l[4]*l[6])]*Log[l[7]])/2 - 
    (1804*Li[2, 1, (l[3]*l[6])/l[8], (l[2]*l[11])/(l[3]*l[6])]*Log[l[7]])/3 - 
    (2725*Li[2, 1, -((l[2]*l[3]*l[6])/l[8]), l[11]/(l[2]*l[3])]*Log[l[7]])/
     6 + (3181*Li[2, 1, (l[2]*l[7])/(l[1]*l[8]), (l[1]*l[11])/(l[2]*l[7])]*
      Log[l[7]])/6 + 94*Li[2, 1, -(l[11]/l[3]), 
      -((l[2]*l[7]*l[10])/(l[11]*l[14]))]*Log[l[7]] + 
    45*Li[2, 1, -(l[11]/l[8]), (l[2]*l[8])/(l[4]*l[11])]*Log[l[7]] + 
    (2566*Li[2, 1, l[11]/l[8], (l[2]*l[7])/(l[1]*l[11])]*Log[l[7]])/3 - 
    (1898*Li[2, 1, (l[2]*l[11])/l[8], (l[3]*l[6])/(l[2]*l[11])]*Log[l[7]])/
     3 - 4*Li[2, 1, (l[2]*l[11])/(l[4]*l[8]), (l[4]*l[11])/(l[2]*l[8])]*
     Log[l[7]] + (899*Li[2, 1, -((l[1]*l[3])/l[14]), l[10]/(l[2]*l[3])]*
      Log[l[7]])/12 + (8867*Li[2, 1, -(l[10]/l[14]), -((l[1]*l[11])/l[10])]*
      Log[l[7]])/6 - (541*Li[2, 1, -((l[1]*l[10])/(l[2]*l[14])), 
       (l[2]*l[3])/l[10]]*Log[l[7]])/6 - 
    6*Li[2, 1, (l[1]*l[11])/l[14], -((l[2]*l[7]*l[10])/(l[11]*l[14]))]*
     Log[l[7]] + (7883*Li[2, 1, l[10]/l[15], (l[2]*l[7])/l[10]]*Log[l[7]])/
     6 - 6*Li[2, 1, l[16]/l[12], (l[2]*l[6]*l[7]*l[10]^2*l[13])/
       (l[8]*l[14]*l[15]*l[16])]*Log[l[7]] - 
    (233779*Pi^2*Log[l[1]]*Log[l[7]])/72 + (44*I)*Pi*Log[l[1]]^2*Log[l[7]] + 
    (445153*Log[l[1]]^3*Log[l[7]])/72 + (160565*Pi^2*Log[l[2]]*Log[l[7]])/
     72 + (18*I)*Pi*Log[l[1]]*Log[l[2]]*Log[l[7]] - 
    (640687*Log[l[1]]^2*Log[l[2]]*Log[l[7]])/12 + 
    (87*I)*Pi*Log[l[2]]^2*Log[l[7]] - (229489*Log[l[1]]*Log[l[2]]^2*
      Log[l[7]])/8 + (60331*Log[l[2]]^3*Log[l[7]])/2 - 
    (76589*Pi^2*Log[l[3]]*Log[l[7]])/72 + (34*I)*Pi*Log[l[1]]*Log[l[3]]*
     Log[l[7]] + (360971*Log[l[1]]^2*Log[l[3]]*Log[l[7]])/24 + 
    (20*I)*Pi*Log[l[2]]*Log[l[3]]*Log[l[7]] + 
    (224645*Log[l[1]]*Log[l[2]]*Log[l[3]]*Log[l[7]])/12 - 
    (95961*Log[l[2]]^2*Log[l[3]]*Log[l[7]])/8 - (14*I)*Pi*Log[l[3]]^2*
     Log[l[7]] + (127073*Log[l[1]]*Log[l[3]]^2*Log[l[7]])/24 + 
    (287047*Log[l[2]]*Log[l[3]]^2*Log[l[7]])/24 + 
    (6251*Log[l[3]]^3*Log[l[7]])/6 + (4393*Pi^2*Log[l[4]]*Log[l[7]])/36 - 
    (40*I)*Pi*Log[l[1]]*Log[l[4]]*Log[l[7]] + 
    (749*Log[l[1]]^2*Log[l[4]]*Log[l[7]])/2 + (56*I)*Pi*Log[l[2]]*Log[l[4]]*
     Log[l[7]] - (2029*Log[l[1]]*Log[l[2]]*Log[l[4]]*Log[l[7]])/6 - 
    (1381*Log[l[2]]^2*Log[l[4]]*Log[l[7]])/12 - (32*I)*Pi*Log[l[3]]*Log[l[4]]*
     Log[l[7]] - (883*Log[l[1]]*Log[l[3]]*Log[l[4]]*Log[l[7]])/3 - 
    (353*Log[l[2]]*Log[l[3]]*Log[l[4]]*Log[l[7]])/3 - 
    (685*Log[l[3]]^2*Log[l[4]]*Log[l[7]])/3 - 
    (1339*Log[l[1]]*Log[l[4]]^2*Log[l[7]])/12 - 
    (1277*Log[l[2]]*Log[l[4]]^2*Log[l[7]])/12 - 
    (631*Log[l[3]]*Log[l[4]]^2*Log[l[7]])/3 - (127*Log[l[4]]^3*Log[l[7]])/
     12 - (135809*Pi^2*Log[l[5]]*Log[l[7]])/48 + 
    (23169*Log[l[1]]^2*Log[l[5]]*Log[l[7]])/4 - 
    (189959*Log[l[1]]*Log[l[2]]*Log[l[5]]*Log[l[7]])/12 + 
    (104647*Log[l[2]]^2*Log[l[5]]*Log[l[7]])/6 + 8599*Log[l[1]]*Log[l[3]]*
     Log[l[5]]*Log[l[7]] - (102211*Log[l[2]]*Log[l[3]]*Log[l[5]]*Log[l[7]])/
     6 + (27127*Log[l[3]]^2*Log[l[5]]*Log[l[7]])/6 - 
    38*Log[l[1]]*Log[l[4]]*Log[l[5]]*Log[l[7]] + 
    (31*Log[l[2]]*Log[l[4]]*Log[l[5]]*Log[l[7]])/6 - 
    26*Log[l[3]]*Log[l[4]]*Log[l[5]]*Log[l[7]] - Log[l[4]]^2*Log[l[5]]*
     Log[l[7]] - 4284*Log[l[1]]*Log[l[5]]^2*Log[l[7]] + 
    (22863*Log[l[2]]*Log[l[5]]^2*Log[l[7]])/4 - 
    (104849*Log[l[3]]*Log[l[5]]^2*Log[l[7]])/24 - 
    (149*Log[l[4]]*Log[l[5]]^2*Log[l[7]])/12 + (154679*Log[l[5]]^3*Log[l[7]])/
     72 - (27728*Pi^2*Log[l[6]]*Log[l[7]])/9 + (4*I)*Pi*Log[l[1]]*Log[l[6]]*
     Log[l[7]] + (294955*Log[l[1]]^2*Log[l[6]]*Log[l[7]])/24 + 
    (42*I)*Pi*Log[l[2]]*Log[l[6]]*Log[l[7]] + 
    (120103*Log[l[1]]*Log[l[2]]*Log[l[6]]*Log[l[7]])/12 + 
    (119993*Log[l[2]]^2*Log[l[6]]*Log[l[7]])/24 - 
    (56*I)*Pi*Log[l[3]]*Log[l[6]]*Log[l[7]] + 
    (67957*Log[l[1]]*Log[l[3]]*Log[l[6]]*Log[l[7]])/3 + 
    (337129*Log[l[2]]*Log[l[3]]*Log[l[6]]*Log[l[7]])/12 + 
    (58997*Log[l[3]]^2*Log[l[6]]*Log[l[7]])/12 - (8*I)*Pi*Log[l[4]]*Log[l[6]]*
     Log[l[7]] + (77*Log[l[1]]*Log[l[4]]*Log[l[6]]*Log[l[7]])/2 + 
    (587*Log[l[2]]*Log[l[4]]*Log[l[6]]*Log[l[7]])/6 - 
    (389*Log[l[3]]*Log[l[4]]*Log[l[6]]*Log[l[7]])/2 - 
    (694*Log[l[4]]^2*Log[l[6]]*Log[l[7]])/3 + 
    (71305*Log[l[1]]*Log[l[5]]*Log[l[6]]*Log[l[7]])/6 - 
    (209159*Log[l[2]]*Log[l[5]]*Log[l[6]]*Log[l[7]])/12 + 
    (28882*Log[l[3]]*Log[l[5]]*Log[l[6]]*Log[l[7]])/3 + 
    17*Log[l[4]]*Log[l[5]]*Log[l[6]]*Log[l[7]] - 
    (188919*Log[l[5]]^2*Log[l[6]]*Log[l[7]])/32 - 
    (22*I)*Pi*Log[l[6]]^2*Log[l[7]] + (190001*Log[l[1]]*Log[l[6]]^2*
      Log[l[7]])/24 + (496567*Log[l[2]]*Log[l[6]]^2*Log[l[7]])/24 + 
    (47381*Log[l[3]]*Log[l[6]]^2*Log[l[7]])/12 + 
    (26*Log[l[4]]*Log[l[6]]^2*Log[l[7]])/3 + 
    (45941*Log[l[5]]*Log[l[6]]^2*Log[l[7]])/12 + (8587*Log[l[6]]^3*Log[l[7]])/
     24 - (10390*Pi^2*Log[l[7]]^2)/9 - (23*I)*Pi*Log[l[1]]*Log[l[7]]^2 - 
    (514271*Log[l[1]]^2*Log[l[7]]^2)/24 + (75*I)*Pi*Log[l[2]]*Log[l[7]]^2 - 
    (105251*Log[l[1]]*Log[l[2]]*Log[l[7]]^2)/2 + 
    (444799*Log[l[2]]^2*Log[l[7]]^2)/12 - (2*I)*Pi*Log[l[3]]*Log[l[7]]^2 + 
    (129487*Log[l[1]]*Log[l[3]]*Log[l[7]]^2)/24 - 
    (704131*Log[l[2]]*Log[l[3]]*Log[l[7]]^2)/24 + 
    (14795*Log[l[3]]^2*Log[l[7]]^2)/4 + (24*I)*Pi*Log[l[4]]*Log[l[7]]^2 + 
    (437*Log[l[1]]*Log[l[4]]*Log[l[7]]^2)/12 - 407*Log[l[2]]*Log[l[4]]*
     Log[l[7]]^2 - (2333*Log[l[3]]*Log[l[4]]*Log[l[7]]^2)/12 - 
    (299*Log[l[4]]^2*Log[l[7]]^2)/6 - (209153*Log[l[1]]*Log[l[5]]*
      Log[l[7]]^2)/24 + (203935*Log[l[2]]*Log[l[5]]*Log[l[7]]^2)/8 - 
    (28178*Log[l[3]]*Log[l[5]]*Log[l[7]]^2)/3 - 
    (125*Log[l[4]]*Log[l[5]]*Log[l[7]]^2)/12 + 
    (103997*Log[l[5]]^2*Log[l[7]]^2)/48 + (25*I)*Pi*Log[l[6]]*Log[l[7]]^2 + 
    (23085*Log[l[1]]*Log[l[6]]*Log[l[7]]^2)/8 - 
    (45291*Log[l[2]]*Log[l[6]]*Log[l[7]]^2)/4 + 
    (254137*Log[l[3]]*Log[l[6]]*Log[l[7]]^2)/12 - 233*Log[l[4]]*Log[l[6]]*
     Log[l[7]]^2 - (1060447*Log[l[5]]*Log[l[6]]*Log[l[7]]^2)/96 + 
    (353593*Log[l[6]]^2*Log[l[7]]^2)/16 + ((73*I)/3)*Pi*Log[l[7]]^3 - 
    (240965*Log[l[1]]*Log[l[7]]^3)/9 + (129805*Log[l[2]]*Log[l[7]]^3)/6 - 
    (272651*Log[l[3]]*Log[l[7]]^3)/18 - (1523*Log[l[4]]*Log[l[7]]^3)/12 + 
    (118753*Log[l[5]]*Log[l[7]]^3)/18 - (481043*Log[l[6]]*Log[l[7]]^3)/32 - 
    (39247*Log[l[7]]^4)/144 - ((10*I)/3)*Pi^3*Log[l[8]] - 
    (479*Li[2, 1, 1, (l[2]*l[11])/(l[4]*l[8])]*Log[l[8]])/6 - 
    (461*Li[2, 1, l[1]^(-1), l[10]/(l[3]*l[6])]*Log[l[8]])/6 + 
    (251*Li[2, 1, l[1]^(-1), (l[1]*l[11])/(l[2]*l[7])]*Log[l[8]])/6 - 
    (1615*Li[2, 1, l[2]^2, l[6]/l[2]^2]*Log[l[8]])/2 + 
    (791*Li[2, 1, l[2]^2/l[4], (l[3]*l[4]*l[6])/(l[2]^2*l[8])]*Log[l[8]])/6 + 
    (21*Li[2, 1, l[2]^2/l[4], (l[4]*l[7])/l[9]]*Log[l[8]])/2 - 
    (169*Li[2, 1, l[2]^2/l[4], (l[4]*l[11])/(l[2]*l[8])]*Log[l[8]])/2 + 
    (105*Li[2, 1, -(l[2]^3/(l[3]*l[4])), 1]*Log[l[8]])/2 - 
    (105*Li[2, 1, -(l[2]^3/(l[3]*l[4])), -((l[1]*l[3])/l[2]^2)]*Log[l[8]])/
     2 - (119*Li[2, 1, l[4]/l[1]^2, (l[1]*l[9])/(l[4]*l[8])]*Log[l[8]])/2 + 
    (167*Li[2, 1, l[4]/l[1]^2, (l[9]*l[10])/(l[3]^2*l[4]*l[6])]*Log[l[8]])/
     3 - (265*Li[2, 1, l[4]/l[1]^2, (l[1]^2*l[8]*l[11])/(l[2]*l[4]*l[7]^2)]*
      Log[l[8]])/6 - (3*Li[2, 1, (l[3]*l[6])/l[8], 
       (l[2]^2*l[8])/(l[3]*l[4]*l[6])]*Log[l[8]])/2 + 
    (3509*Li[2, 1, (l[3]*l[6])/l[8], (l[2]*l[11])/(l[3]*l[6])]*Log[l[8]])/
     12 - (7343*Li[2, 1, -((l[2]*l[3]*l[6])/l[8]), l[11]/(l[2]*l[3])]*
      Log[l[8]])/12 + (6851*Li[2, 1, (l[2]*l[7])/(l[1]*l[8]), 
       (l[1]*l[11])/(l[2]*l[7])]*Log[l[8]])/12 - 
    2*Li[2, 1, -(l[11]/l[3]), -((l[2]*l[7]*l[10])/(l[11]*l[14]))]*Log[l[8]] + 
    (67*Li[2, 1, -(l[11]/l[8]), (l[2]*l[8])/(l[4]*l[11])]*Log[l[8]])/3 - 
    (13*Li[2, 1, l[11]/l[8], (l[2]*l[7])/(l[1]*l[11])]*Log[l[8]])/6 + 
    (829*Li[2, 1, (l[2]*l[11])/l[8], (l[3]*l[6])/(l[2]*l[11])]*Log[l[8]])/4 - 
    2*Li[2, 1, (l[2]*l[11])/(l[4]*l[8]), (l[4]*l[11])/(l[2]*l[8])]*
     Log[l[8]] + (49*Li[2, 1, -((l[1]*l[3])/l[14]), l[10]/(l[2]*l[3])]*
      Log[l[8]])/2 - 9*Li[2, 1, -(l[10]/l[14]), -((l[1]*l[11])/l[10])]*
     Log[l[8]] + 24*Li[2, 1, -((l[1]*l[10])/(l[2]*l[14])), (l[2]*l[3])/l[10]]*
     Log[l[8]] - 2*Li[2, 1, l[10]/l[15], (l[2]*l[7])/l[10]]*Log[l[8]] - 
    2*Li[2, 1, l[16]/l[12], (l[2]*l[6]*l[7]*l[10]^2*l[13])/
       (l[8]*l[14]*l[15]*l[16])]*Log[l[8]] - (55165*Pi^2*Log[l[1]]*Log[l[8]])/
     12 + (411119*Log[l[1]]^3*Log[l[8]])/144 + 
    (194503*Pi^2*Log[l[2]]*Log[l[8]])/48 + (24*I)*Pi*Log[l[1]]*Log[l[2]]*
     Log[l[8]] - (42425*Log[l[1]]^2*Log[l[2]]*Log[l[8]])/48 + 
    (30919*Log[l[1]]*Log[l[2]]^2*Log[l[8]])/24 + 3366*Log[l[2]]^3*Log[l[8]] - 
    (55043*Pi^2*Log[l[3]]*Log[l[8]])/12 + (24*I)*Pi*Log[l[1]]*Log[l[3]]*
     Log[l[8]] + (232721*Log[l[1]]^2*Log[l[3]]*Log[l[8]])/24 + 
    (24*I)*Pi*Log[l[2]]*Log[l[3]]*Log[l[8]] + 6640*Log[l[1]]*Log[l[2]]*
     Log[l[3]]*Log[l[8]] - (467613*Log[l[2]]^2*Log[l[3]]*Log[l[8]])/16 + 
    (14*I)*Pi*Log[l[3]]^2*Log[l[8]] - 546*Log[l[1]]*Log[l[3]]^2*Log[l[8]] - 
    (2941*Log[l[2]]*Log[l[3]]^2*Log[l[8]])/24 + (4546*Log[l[3]]^3*Log[l[8]])/
     9 - (1709*Pi^2*Log[l[4]]*Log[l[8]])/36 - 
    (719*Log[l[1]]^2*Log[l[4]]*Log[l[8]])/6 - (8*I)*Pi*Log[l[2]]*Log[l[4]]*
     Log[l[8]] - (7*Log[l[1]]*Log[l[2]]*Log[l[4]]*Log[l[8]])/6 - 
    (279*Log[l[2]]^2*Log[l[4]]*Log[l[8]])/8 - (8*I)*Pi*Log[l[3]]*Log[l[4]]*
     Log[l[8]] - (8*Log[l[1]]*Log[l[3]]*Log[l[4]]*Log[l[8]])/3 + 
    (1325*Log[l[2]]*Log[l[3]]*Log[l[4]]*Log[l[8]])/6 + 
    (999*Log[l[3]]^2*Log[l[4]]*Log[l[8]])/4 - 
    (314*Log[l[1]]*Log[l[4]]^2*Log[l[8]])/3 + 
    (2491*Log[l[2]]*Log[l[4]]^2*Log[l[8]])/6 + 
    (3689*Log[l[3]]*Log[l[4]]^2*Log[l[8]])/12 + (71*Log[l[4]]^3*Log[l[8]])/
     6 + (1517351*Pi^2*Log[l[5]]*Log[l[8]])/288 - 
    (545137*Log[l[1]]^2*Log[l[5]]*Log[l[8]])/24 + 12651*Log[l[1]]*Log[l[2]]*
     Log[l[5]]*Log[l[8]] - 145*Log[l[2]]^2*Log[l[5]]*Log[l[8]] - 
    (26381*Log[l[1]]*Log[l[3]]*Log[l[5]]*Log[l[8]])/24 + 
    (253129*Log[l[2]]*Log[l[3]]*Log[l[5]]*Log[l[8]])/24 + 
    (763*Log[l[3]]^2*Log[l[5]]*Log[l[8]])/12 + 22*Log[l[1]]*Log[l[4]]*
     Log[l[5]]*Log[l[8]] + 24*Log[l[2]]*Log[l[4]]*Log[l[5]]*Log[l[8]] + 
    (271*Log[l[3]]*Log[l[4]]*Log[l[5]]*Log[l[8]])/6 + 
    4*Log[l[4]]^2*Log[l[5]]*Log[l[8]] + 
    (1196969*Log[l[1]]*Log[l[5]]^2*Log[l[8]])/32 + 
    (69821*Log[l[2]]*Log[l[5]]^2*Log[l[8]])/48 + 
    (12639*Log[l[3]]*Log[l[5]]^2*Log[l[8]])/8 + 10*Log[l[4]]*Log[l[5]]^2*
     Log[l[8]] - (4991329*Log[l[5]]^3*Log[l[8]])/288 - 
    (342775*Pi^2*Log[l[6]]*Log[l[8]])/72 + (24*I)*Pi*Log[l[1]]*Log[l[6]]*
     Log[l[8]] + (209105*Log[l[1]]^2*Log[l[6]]*Log[l[8]])/12 + 
    (20*I)*Pi*Log[l[2]]*Log[l[6]]*Log[l[8]] - 
    (124847*Log[l[1]]*Log[l[2]]*Log[l[6]]*Log[l[8]])/24 + 
    (13093*Log[l[2]]^2*Log[l[6]]*Log[l[8]])/24 + (16*I)*Pi*Log[l[3]]*
     Log[l[6]]*Log[l[8]] + (12353*Log[l[1]]*Log[l[3]]*Log[l[6]]*Log[l[8]])/
     6 - (99965*Log[l[2]]*Log[l[3]]*Log[l[6]]*Log[l[8]])/4 + 
    (85*Log[l[3]]^2*Log[l[6]]*Log[l[8]])/6 - (8*I)*Pi*Log[l[4]]*Log[l[6]]*
     Log[l[8]] + 73*Log[l[1]]*Log[l[4]]*Log[l[6]]*Log[l[8]] - 
    227*Log[l[2]]*Log[l[4]]*Log[l[6]]*Log[l[8]] + 89*Log[l[3]]*Log[l[4]]*
     Log[l[6]]*Log[l[8]] + (2543*Log[l[4]]^2*Log[l[6]]*Log[l[8]])/12 - 
    (460895*Log[l[1]]*Log[l[5]]*Log[l[6]]*Log[l[8]])/12 - 
    (647*Log[l[2]]*Log[l[5]]*Log[l[6]]*Log[l[8]])/4 + 
    (7453*Log[l[3]]*Log[l[5]]*Log[l[6]]*Log[l[8]])/8 - 
    (247*Log[l[4]]*Log[l[5]]*Log[l[6]]*Log[l[8]])/2 + 
    (1934867*Log[l[5]]^2*Log[l[6]]*Log[l[8]])/48 + 
    (11*I)*Pi*Log[l[6]]^2*Log[l[8]] + (75557*Log[l[1]]*Log[l[6]]^2*Log[l[8]])/
     24 - (1775*Log[l[2]]*Log[l[6]]^2*Log[l[8]])/12 + 
    (41561*Log[l[3]]*Log[l[6]]^2*Log[l[8]])/48 - 
    (227*Log[l[4]]*Log[l[6]]^2*Log[l[8]])/6 - 
    (108973*Log[l[5]]*Log[l[6]]^2*Log[l[8]])/6 + 
    (22189*Log[l[6]]^3*Log[l[8]])/18 - (90107*Pi^2*Log[l[7]]*Log[l[8]])/36 + 
    (27913*Log[l[1]]^2*Log[l[7]]*Log[l[8]])/6 - (30*I)*Pi*Log[l[2]]*Log[l[7]]*
     Log[l[8]] - (27004*Log[l[1]]*Log[l[2]]*Log[l[7]]*Log[l[8]])/3 - 
    6201*Log[l[2]]^2*Log[l[7]]*Log[l[8]] - (10*I)*Pi*Log[l[3]]*Log[l[7]]*
     Log[l[8]] + (95707*Log[l[1]]*Log[l[3]]*Log[l[7]]*Log[l[8]])/6 + 
    (14073*Log[l[2]]*Log[l[3]]*Log[l[7]]*Log[l[8]])/2 + 
    (17534*Log[l[3]]^2*Log[l[7]]*Log[l[8]])/3 - 
    (539*Log[l[1]]*Log[l[4]]*Log[l[7]]*Log[l[8]])/6 + 
    470*Log[l[2]]*Log[l[4]]*Log[l[7]]*Log[l[8]] + 
    (2071*Log[l[3]]*Log[l[4]]*Log[l[7]]*Log[l[8]])/6 + 
    (31*Log[l[4]]^2*Log[l[7]]*Log[l[8]])/2 + 
    (15115*Log[l[1]]*Log[l[5]]*Log[l[7]]*Log[l[8]])/12 - 
    (29*Log[l[2]]*Log[l[5]]*Log[l[7]]*Log[l[8]])/3 + 
    (1061*Log[l[3]]*Log[l[5]]*Log[l[7]]*Log[l[8]])/6 + 
    (101*Log[l[4]]*Log[l[5]]*Log[l[7]]*Log[l[8]])/6 + 
    (9683*Log[l[5]]^2*Log[l[7]]*Log[l[8]])/24 - (2*I)*Pi*Log[l[6]]*Log[l[7]]*
     Log[l[8]] + (146989*Log[l[1]]*Log[l[6]]*Log[l[7]]*Log[l[8]])/12 - 
    (143485*Log[l[2]]*Log[l[6]]*Log[l[7]]*Log[l[8]])/12 + 
    (28601*Log[l[3]]*Log[l[6]]*Log[l[7]]*Log[l[8]])/12 + 
    (988*Log[l[4]]*Log[l[6]]*Log[l[7]]*Log[l[8]])/3 + 
    (15761*Log[l[5]]*Log[l[6]]*Log[l[7]]*Log[l[8]])/6 - 
    (5227*Log[l[6]]^2*Log[l[7]]*Log[l[8]])/3 - (27*I)*Pi*Log[l[7]]^2*
     Log[l[8]] - (44773*Log[l[1]]*Log[l[7]]^2*Log[l[8]])/3 - 
    (354967*Log[l[2]]*Log[l[7]]^2*Log[l[8]])/24 + 
    (426269*Log[l[3]]*Log[l[7]]^2*Log[l[8]])/24 + 
    (563*Log[l[4]]*Log[l[7]]^2*Log[l[8]])/4 + 
    (5527*Log[l[5]]*Log[l[7]]^2*Log[l[8]])/12 - 
    (61181*Log[l[6]]*Log[l[7]]^2*Log[l[8]])/24 - 
    (900499*Log[l[7]]^3*Log[l[8]])/72 + (215221*Pi^2*Log[l[8]]^2)/36 + 
    (27109*Log[l[1]]^2*Log[l[8]]^2)/96 + (4*I)*Pi*Log[l[2]]*Log[l[8]]^2 + 
    (52947*Log[l[1]]*Log[l[2]]*Log[l[8]]^2)/4 + 
    (1169799*Log[l[2]]^2*Log[l[8]]^2)/64 - I*Pi*Log[l[3]]*Log[l[8]]^2 + 
    (2503*Log[l[1]]*Log[l[3]]*Log[l[8]]^2)/6 - 
    (77345*Log[l[2]]*Log[l[3]]*Log[l[8]]^2)/6 - 
    (225145*Log[l[3]]^2*Log[l[8]]^2)/48 - 
    (385*Log[l[1]]*Log[l[4]]*Log[l[8]]^2)/3 - 
    (31*Log[l[2]]*Log[l[4]]*Log[l[8]]^2)/12 - 
    (1657*Log[l[3]]*Log[l[4]]*Log[l[8]]^2)/12 - (221*Log[l[4]]^2*Log[l[8]]^2)/
     4 - (240419*Log[l[1]]*Log[l[5]]*Log[l[8]]^2)/16 - 
    (30043*Log[l[2]]*Log[l[5]]*Log[l[8]]^2)/3 - 
    (7063*Log[l[3]]*Log[l[5]]*Log[l[8]]^2)/24 - 20*Log[l[4]]*Log[l[5]]*
     Log[l[8]]^2 + (658811*Log[l[5]]^2*Log[l[8]]^2)/96 + 
    (4*I)*Pi*Log[l[6]]*Log[l[8]]^2 + (881579*Log[l[1]]*Log[l[6]]*Log[l[8]]^2)/
     48 + (2337101*Log[l[2]]*Log[l[6]]*Log[l[8]]^2)/96 + 
    (22279*Log[l[3]]*Log[l[6]]*Log[l[8]]^2)/8 + 
    (179*Log[l[4]]*Log[l[6]]*Log[l[8]]^2)/6 - 
    (990431*Log[l[5]]*Log[l[6]]*Log[l[8]]^2)/48 + 
    (2808629*Log[l[6]]^2*Log[l[8]]^2)/192 + (17*I)*Pi*Log[l[7]]*Log[l[8]]^2 + 
    (94403*Log[l[1]]*Log[l[7]]*Log[l[8]]^2)/8 + 
    (22549*Log[l[2]]*Log[l[7]]*Log[l[8]]^2)/2 - 
    (93877*Log[l[3]]*Log[l[7]]*Log[l[8]]^2)/3 - 
    (2515*Log[l[4]]*Log[l[7]]*Log[l[8]]^2)/12 + 
    (7919*Log[l[5]]*Log[l[7]]*Log[l[8]]^2)/24 - 
    (23693*Log[l[6]]*Log[l[7]]*Log[l[8]]^2)/24 + 
    (62407*Log[l[7]]^2*Log[l[8]]^2)/12 - ((7*I)/3)*Pi*Log[l[8]]^3 - 
    (122285*Log[l[1]]*Log[l[8]]^3)/144 + (144317*Log[l[2]]*Log[l[8]]^3)/144 + 
    (710113*Log[l[3]]*Log[l[8]]^3)/36 + (1253*Log[l[4]]*Log[l[8]]^3)/12 + 
    (6917*Log[l[5]]*Log[l[8]]^3)/16 + (532493*Log[l[6]]*Log[l[8]]^3)/144 + 
    (1207607*Log[l[7]]*Log[l[8]]^3)/72 - (1023353*Log[l[8]]^4)/72 + 
    ((50*I)/3)*Pi^3*Log[l[9]] + (364*Li[2, 1, 1, (l[2]*l[11])/(l[4]*l[8])]*
      Log[l[9]])/3 + (73*Li[2, 1, l[1]^(-1), l[10]/(l[3]*l[6])]*Log[l[9]])/
     2 - (2051*Li[2, 1, l[1]^(-1), (l[1]*l[11])/(l[2]*l[7])]*Log[l[9]])/6 - 
    (36071*Li[2, 1, l[2]^2, l[6]/l[2]^2]*Log[l[9]])/12 - 
    30*Li[2, 1, l[2]^2/l[4], (l[3]*l[4]*l[6])/(l[2]^2*l[8])]*Log[l[9]] + 
    96*Li[2, 1, l[2]^2/l[4], (l[4]*l[7])/l[9]]*Log[l[9]] + 
    15*Li[2, 1, l[2]^2/l[4], (l[4]*l[11])/(l[2]*l[8])]*Log[l[9]] + 
    (497*Li[2, 1, -(l[2]^3/(l[3]*l[4])), 1]*Log[l[9]])/6 - 
    (485*Li[2, 1, -(l[2]^3/(l[3]*l[4])), -((l[1]*l[3])/l[2]^2)]*Log[l[9]])/
     6 + (196*Li[2, 1, l[4]/l[1]^2, (l[1]*l[9])/(l[4]*l[8])]*Log[l[9]])/3 - 
    11*Li[2, 1, l[4]/l[1]^2, (l[9]*l[10])/(l[3]^2*l[4]*l[6])]*Log[l[9]] + 
    28*Li[2, 1, l[4]/l[1]^2, (l[1]^2*l[8]*l[11])/(l[2]*l[4]*l[7]^2)]*
     Log[l[9]] + 11*Li[2, 1, (l[3]*l[6])/l[8], (l[2]^2*l[8])/
       (l[3]*l[4]*l[6])]*Log[l[9]] + 
    (1355*Li[2, 1, (l[3]*l[6])/l[8], (l[2]*l[11])/(l[3]*l[6])]*Log[l[9]])/6 + 
    (3913*Li[2, 1, -((l[2]*l[3]*l[6])/l[8]), l[11]/(l[2]*l[3])]*Log[l[9]])/
     6 - (4339*Li[2, 1, (l[2]*l[7])/(l[1]*l[8]), (l[1]*l[11])/(l[2]*l[7])]*
      Log[l[9]])/6 + 88*Li[2, 1, -(l[11]/l[3]), 
      -((l[2]*l[7]*l[10])/(l[11]*l[14]))]*Log[l[9]] + 
    2*Li[2, 1, -(l[11]/l[8]), (l[2]*l[8])/(l[4]*l[11])]*Log[l[9]] - 
    (263*Li[2, 1, l[11]/l[8], (l[2]*l[7])/(l[1]*l[11])]*Log[l[9]])/3 + 
    (584*Li[2, 1, (l[2]*l[11])/l[8], (l[3]*l[6])/(l[2]*l[11])]*Log[l[9]])/3 + 
    10*Li[2, 1, (l[2]*l[11])/(l[4]*l[8]), (l[4]*l[11])/(l[2]*l[8])]*
     Log[l[9]] - (635*Li[2, 1, -((l[1]*l[3])/l[14]), l[10]/(l[2]*l[3])]*
      Log[l[9]])/2 - 187*Li[2, 1, -(l[10]/l[14]), -((l[1]*l[11])/l[10])]*
     Log[l[9]] - 197*Li[2, 1, -((l[1]*l[10])/(l[2]*l[14])), 
      (l[2]*l[3])/l[10]]*Log[l[9]] - 2*Li[2, 1, (l[1]*l[11])/l[14], 
      -((l[2]*l[7]*l[10])/(l[11]*l[14]))]*Log[l[9]] - 
    (31*Li[2, 1, l[10]/l[15], (l[2]*l[7])/l[10]]*Log[l[9]])/2 - 
    (212069*Pi^2*Log[l[1]]*Log[l[9]])/72 + (69*I)*Pi*Log[l[1]]^2*Log[l[9]] + 
    (519709*Log[l[1]]^3*Log[l[9]])/36 + (84673*Pi^2*Log[l[2]]*Log[l[9]])/72 - 
    (36*I)*Pi*Log[l[1]]*Log[l[2]]*Log[l[9]] - 
    (125855*Log[l[1]]^2*Log[l[2]]*Log[l[9]])/12 - 
    (23*I)*Pi*Log[l[2]]^2*Log[l[9]] - (53649*Log[l[1]]*Log[l[2]]^2*Log[l[9]])/
     2 - (697969*Log[l[2]]^3*Log[l[9]])/72 + (72373*Pi^2*Log[l[3]]*Log[l[9]])/
     24 + (60*I)*Pi*Log[l[1]]*Log[l[3]]*Log[l[9]] - 
    (17049*Log[l[1]]^2*Log[l[3]]*Log[l[9]])/2 - (66*I)*Pi*Log[l[2]]*Log[l[3]]*
     Log[l[9]] + (1327*Log[l[1]]*Log[l[2]]*Log[l[3]]*Log[l[9]])/6 + 
    6760*Log[l[2]]^2*Log[l[3]]*Log[l[9]] + (2*I)*Pi*Log[l[3]]^2*Log[l[9]] - 
    (21535*Log[l[1]]*Log[l[3]]^2*Log[l[9]])/6 + 
    (77673*Log[l[2]]*Log[l[3]]^2*Log[l[9]])/8 - (18686*Log[l[3]]^3*Log[l[9]])/
     9 - (3763*Pi^2*Log[l[4]]*Log[l[9]])/36 - (32*I)*Pi*Log[l[1]]*Log[l[4]]*
     Log[l[9]] - (6905*Log[l[1]]^2*Log[l[4]]*Log[l[9]])/12 + 
    236*Log[l[1]]*Log[l[2]]*Log[l[4]]*Log[l[9]] + 
    (10747*Log[l[2]]^2*Log[l[4]]*Log[l[9]])/24 - (16*I)*Pi*Log[l[3]]*
     Log[l[4]]*Log[l[9]] - (371*Log[l[1]]*Log[l[3]]*Log[l[4]]*Log[l[9]])/2 + 
    (753*Log[l[2]]*Log[l[3]]*Log[l[4]]*Log[l[9]])/2 - 
    65*Log[l[3]]^2*Log[l[4]]*Log[l[9]] + 
    (1827*Log[l[1]]*Log[l[4]]^2*Log[l[9]])/4 - 
    (3679*Log[l[2]]*Log[l[4]]^2*Log[l[9]])/12 - 
    (40*Log[l[3]]*Log[l[4]]^2*Log[l[9]])/3 + (5*Log[l[4]]^3*Log[l[9]])/6 + 
    (217805*Pi^2*Log[l[5]]*Log[l[9]])/72 - 
    (122279*Log[l[1]]^2*Log[l[5]]*Log[l[9]])/24 + 
    (102601*Log[l[1]]*Log[l[2]]*Log[l[5]]*Log[l[9]])/12 - 
    (46969*Log[l[2]]^2*Log[l[5]]*Log[l[9]])/6 - 
    (64499*Log[l[1]]*Log[l[3]]*Log[l[5]]*Log[l[9]])/12 + 
    (38309*Log[l[2]]*Log[l[3]]*Log[l[5]]*Log[l[9]])/6 - 
    (6789*Log[l[3]]^2*Log[l[5]]*Log[l[9]])/2 - 
    (43*Log[l[1]]*Log[l[4]]*Log[l[5]]*Log[l[9]])/6 - 
    22*Log[l[2]]*Log[l[4]]*Log[l[5]]*Log[l[9]] - 
    (115*Log[l[3]]*Log[l[4]]*Log[l[5]]*Log[l[9]])/6 - 
    (31951*Log[l[1]]*Log[l[5]]^2*Log[l[9]])/8 + 
    (15685*Log[l[2]]*Log[l[5]]^2*Log[l[9]])/6 - 
    (43835*Log[l[3]]*Log[l[5]]^2*Log[l[9]])/12 - 
    (29773*Log[l[5]]^3*Log[l[9]])/9 + (59803*Pi^2*Log[l[6]]*Log[l[9]])/144 + 
    (42*I)*Pi*Log[l[1]]*Log[l[6]]*Log[l[9]] + 
    (55643*Log[l[1]]^2*Log[l[6]]*Log[l[9]])/12 - (76*I)*Pi*Log[l[2]]*
     Log[l[6]]*Log[l[9]] - (143911*Log[l[1]]*Log[l[2]]*Log[l[6]]*Log[l[9]])/
     12 + (130037*Log[l[2]]^2*Log[l[6]]*Log[l[9]])/24 - 
    (89365*Log[l[1]]*Log[l[3]]*Log[l[6]]*Log[l[9]])/12 + 
    (182815*Log[l[2]]*Log[l[3]]*Log[l[6]]*Log[l[9]])/12 - 
    (23943*Log[l[3]]^2*Log[l[6]]*Log[l[9]])/8 - (8*I)*Pi*Log[l[4]]*Log[l[6]]*
     Log[l[9]] - (466*Log[l[1]]*Log[l[4]]*Log[l[6]]*Log[l[9]])/3 - 
    (115*Log[l[2]]*Log[l[4]]*Log[l[6]]*Log[l[9]])/6 + 
    (287*Log[l[3]]*Log[l[4]]*Log[l[6]]*Log[l[9]])/6 + 
    (707*Log[l[4]]^2*Log[l[6]]*Log[l[9]])/12 + 
    (36977*Log[l[1]]*Log[l[5]]*Log[l[6]]*Log[l[9]])/24 + 
    (89665*Log[l[2]]*Log[l[5]]*Log[l[6]]*Log[l[9]])/12 - 
    (108961*Log[l[3]]*Log[l[5]]*Log[l[6]]*Log[l[9]])/24 + 
    (211*Log[l[4]]*Log[l[5]]*Log[l[6]]*Log[l[9]])/2 + 
    (49559*Log[l[5]]^2*Log[l[6]]*Log[l[9]])/16 - (6*I)*Pi*Log[l[6]]^2*
     Log[l[9]] - (92135*Log[l[1]]*Log[l[6]]^2*Log[l[9]])/16 - 
    (53261*Log[l[2]]*Log[l[6]]^2*Log[l[9]])/12 - 
    (33997*Log[l[3]]*Log[l[6]]^2*Log[l[9]])/48 + 
    (685*Log[l[4]]*Log[l[6]]^2*Log[l[9]])/12 - 
    (159679*Log[l[5]]*Log[l[6]]^2*Log[l[9]])/24 - 
    (5087*Log[l[6]]^3*Log[l[9]])/12 + (104293*Pi^2*Log[l[7]]*Log[l[9]])/24 - 
    (8*I)*Pi*Log[l[1]]*Log[l[7]]*Log[l[9]] + 
    (70169*Log[l[1]]^2*Log[l[7]]*Log[l[9]])/4 - (34*I)*Pi*Log[l[2]]*Log[l[7]]*
     Log[l[9]] - (27215*Log[l[1]]*Log[l[2]]*Log[l[7]]*Log[l[9]])/4 - 
    (172857*Log[l[2]]^2*Log[l[7]]*Log[l[9]])/8 - (32*I)*Pi*Log[l[3]]*
     Log[l[7]]*Log[l[9]] - (78467*Log[l[1]]*Log[l[3]]*Log[l[7]]*Log[l[9]])/
     4 + (16933*Log[l[2]]*Log[l[3]]*Log[l[7]]*Log[l[9]])/2 - 
    (142937*Log[l[3]]^2*Log[l[7]]*Log[l[9]])/24 + 
    (979*Log[l[1]]*Log[l[4]]*Log[l[7]]*Log[l[9]])/3 + 
    (2329*Log[l[2]]*Log[l[4]]*Log[l[7]]*Log[l[9]])/6 + 
    (3227*Log[l[3]]*Log[l[4]]*Log[l[7]]*Log[l[9]])/6 + 
    (921*Log[l[4]]^2*Log[l[7]]*Log[l[9]])/4 + 
    (1459*Log[l[1]]*Log[l[5]]*Log[l[7]]*Log[l[9]])/4 - 
    (46577*Log[l[2]]*Log[l[5]]*Log[l[7]]*Log[l[9]])/2 + 
    (10711*Log[l[3]]*Log[l[5]]*Log[l[7]]*Log[l[9]])/2 + 
    (151*Log[l[4]]*Log[l[5]]*Log[l[7]]*Log[l[9]])/6 - 
    (18173*Log[l[5]]^2*Log[l[7]]*Log[l[9]])/8 - (48*I)*Pi*Log[l[6]]*Log[l[7]]*
     Log[l[9]] + (18425*Log[l[1]]*Log[l[6]]*Log[l[7]]*Log[l[9]])/6 + 
    (79370*Log[l[2]]*Log[l[6]]*Log[l[7]]*Log[l[9]])/3 - 
    (41383*Log[l[3]]*Log[l[6]]*Log[l[7]]*Log[l[9]])/4 + 
    (2305*Log[l[4]]*Log[l[6]]*Log[l[7]]*Log[l[9]])/6 + 
    (192509*Log[l[5]]*Log[l[6]]*Log[l[7]]*Log[l[9]])/12 - 
    18093*Log[l[6]]^2*Log[l[7]]*Log[l[9]] - (5*I)*Pi*Log[l[7]]^2*Log[l[9]] + 
    (598487*Log[l[1]]*Log[l[7]]^2*Log[l[9]])/12 - 
    (195731*Log[l[2]]*Log[l[7]]^2*Log[l[9]])/8 + 
    (74417*Log[l[3]]*Log[l[7]]^2*Log[l[9]])/6 + 373*Log[l[4]]*Log[l[7]]^2*
     Log[l[9]] - (241787*Log[l[5]]*Log[l[7]]^2*Log[l[9]])/24 + 
    (481637*Log[l[6]]*Log[l[7]]^2*Log[l[9]])/12 + 
    (350905*Log[l[7]]^3*Log[l[9]])/72 - (642389*Pi^2*Log[l[8]]*Log[l[9]])/
     72 - (42*I)*Pi*Log[l[1]]*Log[l[8]]*Log[l[9]] + 
    (8855*Log[l[1]]^2*Log[l[8]]*Log[l[9]])/12 + (18*I)*Pi*Log[l[2]]*Log[l[8]]*
     Log[l[9]] - (39273*Log[l[1]]*Log[l[2]]*Log[l[8]]*Log[l[9]])/2 + 
    (88103*Log[l[2]]^2*Log[l[8]]*Log[l[9]])/24 - (14*I)*Pi*Log[l[3]]*
     Log[l[8]]*Log[l[9]] - (34149*Log[l[1]]*Log[l[3]]*Log[l[8]]*Log[l[9]])/
     4 + (79805*Log[l[2]]*Log[l[3]]*Log[l[8]]*Log[l[9]])/3 + 
    (95149*Log[l[3]]^2*Log[l[8]]*Log[l[9]])/24 + (8*I)*Pi*Log[l[4]]*Log[l[8]]*
     Log[l[9]] + (2785*Log[l[1]]*Log[l[4]]*Log[l[8]]*Log[l[9]])/6 - 
    (4141*Log[l[2]]*Log[l[4]]*Log[l[8]]*Log[l[9]])/6 - 
    (1057*Log[l[3]]*Log[l[4]]*Log[l[8]]*Log[l[9]])/2 - 
    (2051*Log[l[4]]^2*Log[l[8]]*Log[l[9]])/12 + 
    (329*Log[l[1]]*Log[l[5]]*Log[l[8]]*Log[l[9]])/3 - 
    (2679*Log[l[2]]*Log[l[5]]*Log[l[8]]*Log[l[9]])/4 + 
    (115*Log[l[3]]*Log[l[5]]*Log[l[8]]*Log[l[9]])/12 - 
    22*Log[l[4]]*Log[l[5]]*Log[l[8]]*Log[l[9]] - 
    (6862*Log[l[5]]^2*Log[l[8]]*Log[l[9]])/3 + (16*I)*Pi*Log[l[6]]*Log[l[8]]*
     Log[l[9]] - (7867*Log[l[1]]*Log[l[6]]*Log[l[8]]*Log[l[9]])/12 + 
    10789*Log[l[2]]*Log[l[6]]*Log[l[8]]*Log[l[9]] + 
    (33775*Log[l[3]]*Log[l[6]]*Log[l[8]]*Log[l[9]])/6 - 
    (1492*Log[l[4]]*Log[l[6]]*Log[l[8]]*Log[l[9]])/3 - 
    (613*Log[l[5]]*Log[l[6]]*Log[l[8]]*Log[l[9]])/2 + 
    (13527*Log[l[6]]^2*Log[l[8]]*Log[l[9]])/4 + (30*I)*Pi*Log[l[7]]*Log[l[8]]*
     Log[l[9]] - (80539*Log[l[1]]*Log[l[7]]*Log[l[8]]*Log[l[9]])/4 - 
    (61765*Log[l[2]]*Log[l[7]]*Log[l[8]]*Log[l[9]])/6 + 
    17626*Log[l[3]]*Log[l[7]]*Log[l[8]]*Log[l[9]] - 
    (379*Log[l[4]]*Log[l[7]]*Log[l[8]]*Log[l[9]])/2 - 
    (6567*Log[l[5]]*Log[l[7]]*Log[l[8]]*Log[l[9]])/4 - 
    6796*Log[l[6]]*Log[l[7]]*Log[l[8]]*Log[l[9]] - 
    (56161*Log[l[7]]^2*Log[l[8]]*Log[l[9]])/6 - (9*I)*Pi*Log[l[8]]^2*
     Log[l[9]] + (260929*Log[l[1]]*Log[l[8]]^2*Log[l[9]])/24 + 
    (124099*Log[l[2]]*Log[l[8]]^2*Log[l[9]])/24 - 
    (119971*Log[l[3]]*Log[l[8]]^2*Log[l[9]])/12 + 
    (127*Log[l[4]]*Log[l[8]]^2*Log[l[9]])/6 + 
    (176*Log[l[5]]*Log[l[8]]^2*Log[l[9]])/3 + 
    (12691*Log[l[6]]*Log[l[8]]^2*Log[l[9]])/2 - 
    (165797*Log[l[7]]*Log[l[8]]^2*Log[l[9]])/12 + 
    (372371*Log[l[8]]^3*Log[l[9]])/24 - (107315*Pi^2*Log[l[9]]^2)/144 + 
    (24*I)*Pi*Log[l[1]]*Log[l[9]]^2 + (78465*Log[l[1]]^2*Log[l[9]]^2)/16 - 
    (16*I)*Pi*Log[l[2]]*Log[l[9]]^2 - (99895*Log[l[1]]*Log[l[2]]*Log[l[9]]^2)/
     24 + (112349*Log[l[2]]^2*Log[l[9]]^2)/12 + (24*I)*Pi*Log[l[3]]*
     Log[l[9]]^2 + (34183*Log[l[1]]*Log[l[3]]*Log[l[9]]^2)/4 - 
    (391973*Log[l[2]]*Log[l[3]]*Log[l[9]]^2)/12 + 
    (75919*Log[l[3]]^2*Log[l[9]]^2)/48 - (4*I)*Pi*Log[l[4]]*Log[l[9]]^2 - 
    (2909*Log[l[1]]*Log[l[4]]*Log[l[9]]^2)/12 + 
    (67*Log[l[2]]*Log[l[4]]*Log[l[9]]^2)/3 + 
    (427*Log[l[3]]*Log[l[4]]*Log[l[9]]^2)/4 + (7*Log[l[4]]^2*Log[l[9]]^2)/3 + 
    (19265*Log[l[1]]*Log[l[5]]*Log[l[9]]^2)/8 + 
    (35975*Log[l[2]]*Log[l[5]]*Log[l[9]]^2)/4 + 
    (8175*Log[l[3]]*Log[l[5]]*Log[l[9]]^2)/8 + 8*Log[l[4]]*Log[l[5]]*
     Log[l[9]]^2 + (157123*Log[l[5]]^2*Log[l[9]]^2)/48 + 
    (144905*Log[l[1]]*Log[l[6]]*Log[l[9]]^2)/12 - 
    (161153*Log[l[2]]*Log[l[6]]*Log[l[9]]^2)/8 + 
    (473*Log[l[3]]*Log[l[6]]*Log[l[9]]^2)/3 + 
    (109*Log[l[4]]*Log[l[6]]*Log[l[9]]^2)/6 - 
    (302879*Log[l[5]]*Log[l[6]]*Log[l[9]]^2)/48 + 
    (72561*Log[l[6]]^2*Log[l[9]]^2)/32 - (28*I)*Pi*Log[l[7]]*Log[l[9]]^2 + 
    (12181*Log[l[1]]*Log[l[7]]*Log[l[9]]^2)/4 + 
    (1058597*Log[l[2]]*Log[l[7]]*Log[l[9]]^2)/24 - 
    (219275*Log[l[3]]*Log[l[7]]*Log[l[9]]^2)/12 - 
    (5711*Log[l[4]]*Log[l[7]]*Log[l[9]]^2)/12 + 
    (62923*Log[l[5]]*Log[l[7]]*Log[l[9]]^2)/8 - 
    (80701*Log[l[6]]*Log[l[7]]*Log[l[9]]^2)/6 + 
    (422711*Log[l[7]]^2*Log[l[9]]^2)/24 + (9*I)*Pi*Log[l[8]]*Log[l[9]]^2 + 
    (70803*Log[l[1]]*Log[l[8]]*Log[l[9]]^2)/8 - 
    (116633*Log[l[2]]*Log[l[8]]*Log[l[9]]^2)/8 - 
    (47669*Log[l[3]]*Log[l[8]]*Log[l[9]]^2)/12 + 
    (1015*Log[l[4]]*Log[l[8]]*Log[l[9]]^2)/3 + 
    (4555*Log[l[5]]*Log[l[8]]*Log[l[9]]^2)/6 - 
    (32051*Log[l[6]]*Log[l[8]]*Log[l[9]]^2)/8 + 
    (16005*Log[l[7]]*Log[l[8]]*Log[l[9]]^2)/2 - 
    (348167*Log[l[8]]^2*Log[l[9]]^2)/48 - ((25*I)/3)*Pi*Log[l[9]]^3 - 
    (314363*Log[l[1]]*Log[l[9]]^3)/36 + (265939*Log[l[2]]*Log[l[9]]^3)/18 + 
    (374143*Log[l[3]]*Log[l[9]]^3)/72 + (160*Log[l[4]]*Log[l[9]]^3)/9 - 
    (14518*Log[l[5]]*Log[l[9]]^3)/3 + (425831*Log[l[6]]*Log[l[9]]^3)/36 + 
    (18735*Log[l[7]]*Log[l[9]]^3)/4 + (46815*Log[l[8]]*Log[l[9]]^3)/8 - 
    (302137*Log[l[9]]^4)/288 + ((5*I)/3)*Pi^3*Log[l[12]] + 
    4*Li[2, 1, l[1]^(-1), (l[1]*l[11])/(l[2]*l[7])]*Log[l[12]] + 
    21*Li[2, 1, l[2]^2, l[6]/l[2]^2]*Log[l[12]] - 
    2*Li[2, 1, -(l[11]/l[3]), -((l[2]*l[7]*l[10])/(l[11]*l[14]))]*
     Log[l[12]] + 4*Li[2, 1, -(l[10]/l[14]), -((l[1]*l[11])/l[10])]*
     Log[l[12]] + 2*Li[2, 1, (l[1]*l[11])/l[14], 
      -((l[2]*l[7]*l[10])/(l[11]*l[14]))]*Log[l[12]] - 
    (5825*Pi^2*Log[l[1]]*Log[l[12]])/18 - (2*I)*Pi*Log[l[1]]^2*Log[l[12]] - 
    (2420*Log[l[1]]^3*Log[l[12]])/9 - (7477*Pi^2*Log[l[2]]*Log[l[12]])/36 + 
    (2*I)*Pi*Log[l[1]]*Log[l[2]]*Log[l[12]] - 
    (23*Log[l[1]]^2*Log[l[2]]*Log[l[12]])/2 + (6*I)*Pi*Log[l[2]]^2*
     Log[l[12]] + (4675*Log[l[1]]*Log[l[2]]^2*Log[l[12]])/6 + 
    (10039*Log[l[2]]^3*Log[l[12]])/18 - (25*Pi^2*Log[l[3]]*Log[l[12]])/3 - 
    (4*I)*Pi*Log[l[1]]*Log[l[3]]*Log[l[12]] - 
    (33*Log[l[1]]^2*Log[l[3]]*Log[l[12]])/2 + 49*Log[l[1]]*Log[l[2]]*
     Log[l[3]]*Log[l[12]] + (21*Log[l[2]]^2*Log[l[3]]*Log[l[12]])/2 - 
    (4*I)*Pi*Log[l[3]]^2*Log[l[12]] - (35*Log[l[1]]*Log[l[3]]^2*Log[l[12]])/
     2 + (37*Log[l[2]]*Log[l[3]]^2*Log[l[12]])/2 - 
    (55*Log[l[3]]^3*Log[l[12]])/6 - 2*Log[l[1]]*Log[l[2]]*Log[l[4]]*
     Log[l[12]] - (29*Log[l[2]]^2*Log[l[4]]*Log[l[12]])/2 + 
    4*Log[l[1]]*Log[l[3]]*Log[l[4]]*Log[l[12]] + 4*Log[l[2]]*Log[l[3]]*
     Log[l[4]]*Log[l[12]] + 2*Log[l[3]]^2*Log[l[4]]*Log[l[12]] - 
    2*Log[l[1]]*Log[l[4]]^2*Log[l[12]] - 3*Log[l[2]]*Log[l[4]]^2*Log[l[12]] + 
    (2*Log[l[4]]^3*Log[l[12]])/3 + (Pi^2*Log[l[5]]*Log[l[12]])/2 - 
    (3*Log[l[1]]^2*Log[l[5]]*Log[l[12]])/2 - 
    (3*Log[l[1]]*Log[l[5]]^2*Log[l[12]])/2 - (7*Log[l[5]]^3*Log[l[12]])/6 + 
    (13*Pi^2*Log[l[6]]*Log[l[12]])/12 - (4*I)*Pi*Log[l[1]]*Log[l[6]]*
     Log[l[12]] + (4705*Log[l[1]]^2*Log[l[6]]*Log[l[12]])/6 + 
    (2*I)*Pi*Log[l[2]]*Log[l[6]]*Log[l[12]] + 
    (4795*Log[l[1]]*Log[l[2]]*Log[l[6]]*Log[l[12]])/3 + 
    (4627*Log[l[2]]^2*Log[l[6]]*Log[l[12]])/6 - (4*I)*Pi*Log[l[3]]*Log[l[6]]*
     Log[l[12]] + 3*Log[l[1]]*Log[l[3]]*Log[l[6]]*Log[l[12]] + 
    Log[l[2]]*Log[l[3]]*Log[l[6]]*Log[l[12]] - 
    (17*Log[l[3]]^2*Log[l[6]]*Log[l[12]])/2 - 12*Log[l[2]]*Log[l[4]]*
     Log[l[6]]*Log[l[12]] + 4*Log[l[3]]*Log[l[4]]*Log[l[6]]*Log[l[12]] - 
    2*Log[l[4]]^2*Log[l[6]]*Log[l[12]] + 4*Log[l[2]]*Log[l[5]]*Log[l[6]]*
     Log[l[12]] + 2*Log[l[3]]*Log[l[5]]*Log[l[6]]*Log[l[12]] + 
    Log[l[5]]^2*Log[l[6]]*Log[l[12]] - I*Pi*Log[l[6]]^2*Log[l[12]] - 
    (21*Log[l[1]]*Log[l[6]]^2*Log[l[12]])/2 - 
    (5*Log[l[2]]*Log[l[6]]^2*Log[l[12]])/2 - 14*Log[l[3]]*Log[l[6]]^2*
     Log[l[12]] - 2*Log[l[4]]*Log[l[6]]^2*Log[l[12]] + 
    4*Log[l[5]]*Log[l[6]]^2*Log[l[12]] - (23*Log[l[6]]^3*Log[l[12]])/3 - 
    (1053*Pi^2*Log[l[7]]*Log[l[12]])/4 - (2*I)*Pi*Log[l[1]]*Log[l[7]]*
     Log[l[12]] - 4*Log[l[1]]^2*Log[l[7]]*Log[l[12]] + 
    (10*I)*Pi*Log[l[2]]*Log[l[7]]*Log[l[12]] + 
    (4483*Log[l[1]]*Log[l[2]]*Log[l[7]]*Log[l[12]])/3 + 
    (9613*Log[l[2]]^2*Log[l[7]]*Log[l[12]])/6 + (4*I)*Pi*Log[l[3]]*Log[l[7]]*
     Log[l[12]] + 39*Log[l[1]]*Log[l[3]]*Log[l[7]]*Log[l[12]] + 
    8*Log[l[2]]*Log[l[3]]*Log[l[7]]*Log[l[12]] + 20*Log[l[3]]^2*Log[l[7]]*
     Log[l[12]] - 8*Log[l[1]]*Log[l[4]]*Log[l[7]]*Log[l[12]] - 
    28*Log[l[2]]*Log[l[4]]*Log[l[7]]*Log[l[12]] - 
    Log[l[4]]^2*Log[l[7]]*Log[l[12]] - 3*Log[l[1]]*Log[l[5]]*Log[l[7]]*
     Log[l[12]] - (3*Log[l[5]]^2*Log[l[7]]*Log[l[12]])/2 + 
    (4*I)*Pi*Log[l[6]]*Log[l[7]]*Log[l[12]] + 
    (4771*Log[l[1]]*Log[l[6]]*Log[l[7]]*Log[l[12]])/3 + 
    (4447*Log[l[2]]*Log[l[6]]*Log[l[7]]*Log[l[12]])/3 + 
    36*Log[l[3]]*Log[l[6]]*Log[l[7]]*Log[l[12]] - 16*Log[l[4]]*Log[l[6]]*
     Log[l[7]]*Log[l[12]] + 2*Log[l[5]]*Log[l[6]]*Log[l[7]]*Log[l[12]] + 
    (Log[l[6]]^2*Log[l[7]]*Log[l[12]])/2 + (2*I)*Pi*Log[l[7]]^2*Log[l[12]] + 
    (2162*Log[l[1]]*Log[l[7]]^2*Log[l[12]])/3 + 
    (9211*Log[l[2]]*Log[l[7]]^2*Log[l[12]])/6 - Log[l[3]]*Log[l[7]]^2*
     Log[l[12]] - 12*Log[l[4]]*Log[l[7]]^2*Log[l[12]] - 
    (3*Log[l[5]]*Log[l[7]]^2*Log[l[12]])/2 + 
    (4339*Log[l[6]]*Log[l[7]]^2*Log[l[12]])/6 + (3473*Log[l[7]]^3*Log[l[12]])/
     6 - (3*Pi^2*Log[l[8]]*Log[l[12]])/2 - Log[l[1]]^2*Log[l[8]]*Log[l[12]] + 
    6*Log[l[1]]*Log[l[2]]*Log[l[8]]*Log[l[12]] + 19*Log[l[2]]^2*Log[l[8]]*
     Log[l[12]] - 4*Log[l[1]]*Log[l[3]]*Log[l[8]]*Log[l[12]] + 
    7*Log[l[2]]*Log[l[3]]*Log[l[8]]*Log[l[12]] - 3*Log[l[3]]^2*Log[l[8]]*
     Log[l[12]] - 8*Log[l[2]]*Log[l[4]]*Log[l[8]]*Log[l[12]] + 
    4*Log[l[3]]*Log[l[4]]*Log[l[8]]*Log[l[12]] - Log[l[4]]^2*Log[l[8]]*
     Log[l[12]] - 8*Log[l[1]]*Log[l[6]]*Log[l[8]]*Log[l[12]] + 
    16*Log[l[2]]*Log[l[6]]*Log[l[8]]*Log[l[12]] - 18*Log[l[3]]*Log[l[6]]*
     Log[l[8]]*Log[l[12]] + 3*Log[l[1]]*Log[l[7]]*Log[l[8]]*Log[l[12]] + 
    41*Log[l[2]]*Log[l[7]]*Log[l[8]]*Log[l[12]] - 
    6*Log[l[3]]*Log[l[7]]*Log[l[8]]*Log[l[12]] - 8*Log[l[4]]*Log[l[7]]*
     Log[l[8]]*Log[l[12]] + 13*Log[l[6]]*Log[l[7]]*Log[l[8]]*Log[l[12]] + 
    12*Log[l[7]]^2*Log[l[8]]*Log[l[12]] - 2*Log[l[1]]*Log[l[8]]^2*
     Log[l[12]] - 14*Log[l[2]]*Log[l[8]]^2*Log[l[12]] - 
    7*Log[l[3]]*Log[l[8]]^2*Log[l[12]] - 2*Log[l[4]]*Log[l[8]]^2*Log[l[12]] + 
    (Log[l[6]]*Log[l[8]]^2*Log[l[12]])/2 + Log[l[7]]*Log[l[8]]^2*Log[l[12]] + 
    3*Log[l[8]]^3*Log[l[12]] - (715*Pi^2*Log[l[9]]*Log[l[12]])/18 + 
    15*Log[l[1]]^2*Log[l[9]]*Log[l[12]] + (2*I)*Pi*Log[l[2]]*Log[l[9]]*
     Log[l[12]] - (133*Log[l[1]]*Log[l[2]]*Log[l[9]]*Log[l[12]])/2 - 
    31*Log[l[2]]^2*Log[l[9]]*Log[l[12]] + (4*I)*Pi*Log[l[3]]*Log[l[9]]*
     Log[l[12]] + 40*Log[l[1]]*Log[l[3]]*Log[l[9]]*Log[l[12]] - 
    37*Log[l[2]]*Log[l[3]]*Log[l[9]]*Log[l[12]] + 
    (31*Log[l[3]]^2*Log[l[9]]*Log[l[12]])/2 + 4*Log[l[2]]*Log[l[4]]*Log[l[9]]*
     Log[l[12]] - 4*Log[l[3]]*Log[l[4]]*Log[l[9]]*Log[l[12]] - 
    2*Log[l[4]]^2*Log[l[9]]*Log[l[12]] + 2*Log[l[5]]^2*Log[l[9]]*Log[l[12]] + 
    (2*I)*Pi*Log[l[6]]*Log[l[9]]*Log[l[12]] + 24*Log[l[1]]*Log[l[6]]*
     Log[l[9]]*Log[l[12]] - (79*Log[l[2]]*Log[l[6]]*Log[l[9]]*Log[l[12]])/2 + 
    5*Log[l[3]]*Log[l[6]]*Log[l[9]]*Log[l[12]] - 27*Log[l[6]]^2*Log[l[9]]*
     Log[l[12]] - (4*I)*Pi*Log[l[7]]*Log[l[9]]*Log[l[12]] - 
    (83*Log[l[1]]*Log[l[7]]*Log[l[9]]*Log[l[12]])/2 - 
    (117*Log[l[2]]*Log[l[7]]*Log[l[9]]*Log[l[12]])/2 - 
    39*Log[l[3]]*Log[l[7]]*Log[l[9]]*Log[l[12]] - 
    (31*Log[l[6]]*Log[l[7]]*Log[l[9]]*Log[l[12]])/2 - 
    16*Log[l[7]]^2*Log[l[9]]*Log[l[12]] - 21*Log[l[1]]*Log[l[8]]*Log[l[9]]*
     Log[l[12]] + 21*Log[l[2]]*Log[l[8]]*Log[l[9]]*Log[l[12]] - 
    4*Log[l[3]]*Log[l[8]]*Log[l[9]]*Log[l[12]] + 4*Log[l[4]]*Log[l[8]]*
     Log[l[9]]*Log[l[12]] + 22*Log[l[6]]*Log[l[8]]*Log[l[9]]*Log[l[12]] + 
    38*Log[l[7]]*Log[l[8]]*Log[l[9]]*Log[l[12]] - 
    (33*Log[l[8]]^2*Log[l[9]]*Log[l[12]])/2 + 7*Log[l[1]]*Log[l[9]]^2*
     Log[l[12]] - (35*Log[l[2]]*Log[l[9]]^2*Log[l[12]])/2 + 
    9*Log[l[3]]*Log[l[9]]^2*Log[l[12]] + 2*Log[l[4]]*Log[l[9]]^2*Log[l[12]] - 
    2*Log[l[5]]*Log[l[9]]^2*Log[l[12]] - 
    (31*Log[l[6]]*Log[l[9]]^2*Log[l[12]])/2 - 
    (89*Log[l[7]]*Log[l[9]]^2*Log[l[12]])/2 + 17*Log[l[8]]*Log[l[9]]^2*
     Log[l[12]] - (79*Log[l[9]]^3*Log[l[12]])/6 + (9785*Pi^2*Log[l[12]]^2)/
     72 - (4*I)*Pi*Log[l[1]]*Log[l[12]]^2 + (49*Log[l[1]]^2*Log[l[12]]^2)/4 + 
    I*Pi*Log[l[2]]*Log[l[12]]^2 - (4807*Log[l[1]]*Log[l[2]]*Log[l[12]]^2)/6 - 
    (9293*Log[l[2]]^2*Log[l[12]]^2)/12 - (4*I)*Pi*Log[l[3]]*Log[l[12]]^2 - 
    (37*Log[l[2]]*Log[l[3]]*Log[l[12]]^2)/2 - (3*Log[l[3]]^2*Log[l[12]]^2)/
     2 + 2*Log[l[1]]*Log[l[4]]*Log[l[12]]^2 - 4*Log[l[2]]*Log[l[4]]*
     Log[l[12]]^2 + 4*Log[l[3]]*Log[l[4]]*Log[l[12]]^2 + 
    (Log[l[5]]^2*Log[l[12]]^2)/4 - (2*I)*Pi*Log[l[6]]*Log[l[12]]^2 - 
    (4759*Log[l[1]]*Log[l[6]]*Log[l[12]]^2)/6 - 
    (2417*Log[l[2]]*Log[l[6]]*Log[l[12]]^2)/3 - 13*Log[l[3]]*Log[l[6]]*
     Log[l[12]]^2 + Log[l[5]]*Log[l[6]]*Log[l[12]]^2 - 
    2*Log[l[6]]^2*Log[l[12]]^2 + (3*I)*Pi*Log[l[7]]*Log[l[12]]^2 - 
    (2375*Log[l[1]]*Log[l[7]]*Log[l[12]]^2)/3 - 
    (4621*Log[l[2]]*Log[l[7]]*Log[l[12]]^2)/3 - 14*Log[l[3]]*Log[l[7]]*
     Log[l[12]]^2 - 4*Log[l[4]]*Log[l[7]]*Log[l[12]]^2 - 
    (2336*Log[l[6]]*Log[l[7]]*Log[l[12]]^2)/3 - 
    (1267*Log[l[7]]^2*Log[l[12]]^2)/2 + Log[l[1]]*Log[l[8]]*Log[l[12]]^2 - 
    17*Log[l[2]]*Log[l[8]]*Log[l[12]]^2 + 2*Log[l[3]]*Log[l[8]]*
     Log[l[12]]^2 - 2*Log[l[4]]*Log[l[8]]*Log[l[12]]^2 - 
    5*Log[l[6]]*Log[l[8]]*Log[l[12]]^2 - 
    (71*Log[l[7]]*Log[l[8]]*Log[l[12]]^2)/2 + (27*Log[l[8]]^2*Log[l[12]]^2)/
     2 + I*Pi*Log[l[9]]*Log[l[12]]^2 + 19*Log[l[1]]*Log[l[9]]*Log[l[12]]^2 + 
    (93*Log[l[2]]*Log[l[9]]*Log[l[12]]^2)/4 - 9*Log[l[3]]*Log[l[9]]*
     Log[l[12]]^2 - 2*Log[l[4]]*Log[l[9]]*Log[l[12]]^2 - 
    (Log[l[5]]*Log[l[9]]*Log[l[12]]^2)/2 + 21*Log[l[6]]*Log[l[9]]*
     Log[l[12]]^2 + (129*Log[l[7]]*Log[l[9]]*Log[l[12]]^2)/4 - 
    (21*Log[l[8]]*Log[l[9]]*Log[l[12]]^2)/2 + (37*Log[l[9]]^2*Log[l[12]]^2)/
     4 + ((2*I)/3)*Pi*Log[l[12]]^3 + (2345*Log[l[1]]*Log[l[12]]^3)/9 + 
    (9611*Log[l[2]]*Log[l[12]]^3)/18 + (7*Log[l[3]]*Log[l[12]]^3)/2 + 
    (4*Log[l[4]]*Log[l[12]]^3)/3 + (2444*Log[l[6]]*Log[l[12]]^3)/9 + 
    (4705*Log[l[7]]*Log[l[12]]^3)/9 + 3*Log[l[8]]*Log[l[12]]^3 - 
    (49*Log[l[9]]*Log[l[12]]^3)/6 - (4861*Log[l[12]]^4)/36 - 
    ((13*I)/3)*Pi^3*Log[l[13]] - 6*Li[2, 1, 1, (l[2]*l[11])/(l[4]*l[8])]*
     Log[l[13]] - 120*Li[2, 1, l[1]^(-1), l[10]/(l[3]*l[6])]*Log[l[13]] + 
    341*Li[2, 1, l[1]^(-1), (l[1]*l[11])/(l[2]*l[7])]*Log[l[13]] - 
    (23773*Li[2, 1, l[2]^2, l[6]/l[2]^2]*Log[l[13]])/3 + 
    6*Li[2, 1, l[2]^2/l[4], (l[3]*l[4]*l[6])/(l[2]^2*l[8])]*Log[l[13]] - 
    4*Li[2, 1, l[2]^2/l[4], (l[4]*l[11])/(l[2]*l[8])]*Log[l[13]] - 
    (41*Li[2, 1, -(l[2]^3/(l[3]*l[4])), 1]*Log[l[13]])/2 + 
    (37*Li[2, 1, -(l[2]^3/(l[3]*l[4])), -((l[1]*l[3])/l[2]^2)]*Log[l[13]])/
     2 - 6*Li[2, 1, l[4]/l[1]^2, (l[1]*l[9])/(l[4]*l[8])]*Log[l[13]] + 
    10*Li[2, 1, l[4]/l[1]^2, (l[9]*l[10])/(l[3]^2*l[4]*l[6])]*Log[l[13]] - 
    14*Li[2, 1, l[4]/l[1]^2, (l[1]^2*l[8]*l[11])/(l[2]*l[4]*l[7]^2)]*
     Log[l[13]] - (373*Li[2, 1, (l[3]*l[6])/l[8], (l[2]*l[11])/(l[3]*l[6])]*
      Log[l[13]])/12 + 514*Li[2, 1, -((l[2]*l[3]*l[6])/l[8]), 
      l[11]/(l[2]*l[3])]*Log[l[13]] - 514*Li[2, 1, (l[2]*l[7])/(l[1]*l[8]), 
      (l[1]*l[11])/(l[2]*l[7])]*Log[l[13]] - 
    88*Li[2, 1, -(l[11]/l[3]), -((l[2]*l[7]*l[10])/(l[11]*l[14]))]*
     Log[l[13]] - 11*Li[2, 1, l[11]/l[8], (l[2]*l[7])/(l[1]*l[11])]*
     Log[l[13]] - (421*Li[2, 1, (l[2]*l[11])/l[8], (l[3]*l[6])/(l[2]*l[11])]*
      Log[l[13]])/12 + 134*Li[2, 1, -((l[1]*l[3])/l[14]), l[10]/(l[2]*l[3])]*
     Log[l[13]] + (2209*Li[2, 1, -(l[10]/l[14]), -((l[1]*l[11])/l[10])]*
      Log[l[13]])/12 + (343*Li[2, 1, -((l[1]*l[10])/(l[2]*l[14])), 
       (l[2]*l[3])/l[10]]*Log[l[13]])/2 + 
    2*Li[2, 1, (l[1]*l[11])/l[14], -((l[2]*l[7]*l[10])/(l[11]*l[14]))]*
     Log[l[13]] + (1423*Li[2, 1, l[10]/l[15], (l[2]*l[7])/l[10]]*Log[l[13]])/
     12 - 2*Li[2, 1, l[16]/l[12], (l[2]*l[6]*l[7]*l[10]^2*l[13])/
       (l[8]*l[14]*l[15]*l[16])]*Log[l[13]] + 
    (50807*Pi^2*Log[l[1]]*Log[l[13]])/12 + (12*I)*Pi*Log[l[1]]^2*Log[l[13]] - 
    (368195*Log[l[1]]^3*Log[l[13]])/72 - (98719*Pi^2*Log[l[2]]*Log[l[13]])/
     36 + (40*I)*Pi*Log[l[1]]*Log[l[2]]*Log[l[13]] + 
    (144190*Log[l[1]]^2*Log[l[2]]*Log[l[13]])/3 - 
    (11*I)*Pi*Log[l[2]]^2*Log[l[13]] + 
    (16934*Log[l[1]]*Log[l[2]]^2*Log[l[13]])/3 - 
    (81203*Log[l[2]]^3*Log[l[13]])/12 + (3031*Pi^2*Log[l[3]]*Log[l[13]])/9 + 
    (8*I)*Pi*Log[l[1]]*Log[l[3]]*Log[l[13]] + 
    (215*Log[l[1]]^2*Log[l[3]]*Log[l[13]])/24 + (46*I)*Pi*Log[l[2]]*Log[l[3]]*
     Log[l[13]] - (11769*Log[l[1]]*Log[l[2]]*Log[l[3]]*Log[l[13]])/2 + 
    (20323*Log[l[2]]^2*Log[l[3]]*Log[l[13]])/3 + (3*I)*Pi*Log[l[3]]^2*
     Log[l[13]] + (115985*Log[l[1]]*Log[l[3]]^2*Log[l[13]])/24 - 
    (36947*Log[l[2]]*Log[l[3]]^2*Log[l[13]])/6 + 
    (8091*Log[l[3]]^3*Log[l[13]])/4 + (23*Pi^2*Log[l[4]]*Log[l[13]])/6 - 
    (8*I)*Pi*Log[l[1]]*Log[l[4]]*Log[l[13]] + 
    (3*Log[l[1]]^2*Log[l[4]]*Log[l[13]])/2 - 53*Log[l[1]]*Log[l[2]]*Log[l[4]]*
     Log[l[13]] - (127*Log[l[2]]^2*Log[l[4]]*Log[l[13]])/4 - 
    (8*I)*Pi*Log[l[3]]*Log[l[4]]*Log[l[13]] - 4*Log[l[1]]*Log[l[3]]*Log[l[4]]*
     Log[l[13]] - 71*Log[l[2]]*Log[l[3]]*Log[l[4]]*Log[l[13]] - 
    (51*Log[l[3]]^2*Log[l[4]]*Log[l[13]])/4 - 
    (85*Log[l[1]]*Log[l[4]]^2*Log[l[13]])/4 + 16*Log[l[2]]*Log[l[4]]^2*
     Log[l[13]] - 8*Log[l[3]]*Log[l[4]]^2*Log[l[13]] - 
    (5*Log[l[4]]^3*Log[l[13]])/6 - (62549*Pi^2*Log[l[5]]*Log[l[13]])/72 + 
    (5731*Log[l[1]]^2*Log[l[5]]*Log[l[13]])/3 + 
    (43*Log[l[1]]*Log[l[2]]*Log[l[5]]*Log[l[13]])/2 - 
    (63*Log[l[2]]^2*Log[l[5]]*Log[l[13]])/2 + 
    (10184*Log[l[1]]*Log[l[3]]*Log[l[5]]*Log[l[13]])/3 + 
    (83*Log[l[2]]*Log[l[3]]*Log[l[5]]*Log[l[13]])/2 + 
    (4321*Log[l[3]]^2*Log[l[5]]*Log[l[13]])/3 + 
    (39529*Log[l[1]]*Log[l[5]]^2*Log[l[13]])/24 - 9*Log[l[2]]*Log[l[5]]^2*
     Log[l[13]] + (4327*Log[l[3]]*Log[l[5]]^2*Log[l[13]])/3 + 
    (43211*Log[l[5]]^3*Log[l[13]])/36 + (39053*Pi^2*Log[l[6]]*Log[l[13]])/
     72 + (2*I)*Pi*Log[l[1]]*Log[l[6]]*Log[l[13]] - 
    (252697*Log[l[1]]^2*Log[l[6]]*Log[l[13]])/24 + 
    (34*I)*Pi*Log[l[2]]*Log[l[6]]*Log[l[13]] - 
    (47783*Log[l[1]]*Log[l[2]]*Log[l[6]]*Log[l[13]])/6 - 
    (50123*Log[l[2]]^2*Log[l[6]]*Log[l[13]])/3 + (16*I)*Pi*Log[l[3]]*
     Log[l[6]]*Log[l[13]] - 6636*Log[l[1]]*Log[l[3]]*Log[l[6]]*Log[l[13]] - 
    (21755*Log[l[2]]*Log[l[3]]*Log[l[6]]*Log[l[13]])/4 - 
    (15667*Log[l[3]]^2*Log[l[6]]*Log[l[13]])/12 + 
    (31*Log[l[1]]*Log[l[4]]*Log[l[6]]*Log[l[13]])/2 - 
    (129*Log[l[2]]*Log[l[4]]*Log[l[6]]*Log[l[13]])/2 - 
    (59*Log[l[3]]*Log[l[4]]*Log[l[6]]*Log[l[13]])/2 - 
    4*Log[l[4]]^2*Log[l[6]]*Log[l[13]] - 
    (30559*Log[l[1]]*Log[l[5]]*Log[l[6]]*Log[l[13]])/6 - 
    29*Log[l[2]]*Log[l[5]]*Log[l[6]]*Log[l[13]] + 
    (1769*Log[l[3]]*Log[l[5]]*Log[l[6]]*Log[l[13]])/6 - 
    8*Log[l[4]]*Log[l[5]]*Log[l[6]]*Log[l[13]] - 
    (104545*Log[l[5]]^2*Log[l[6]]*Log[l[13]])/24 + 
    (11*I)*Pi*Log[l[6]]^2*Log[l[13]] + 
    (63733*Log[l[1]]*Log[l[6]]^2*Log[l[13]])/8 - 
    (35363*Log[l[2]]*Log[l[6]]^2*Log[l[13]])/4 - 
    (39451*Log[l[3]]*Log[l[6]]^2*Log[l[13]])/12 - 28*Log[l[4]]*Log[l[6]]^2*
     Log[l[13]] + 180*Log[l[5]]*Log[l[6]]^2*Log[l[13]] - 
    (123667*Log[l[6]]^3*Log[l[13]])/36 - (60587*Pi^2*Log[l[7]]*Log[l[13]])/
     36 - (8*I)*Pi*Log[l[1]]*Log[l[7]]*Log[l[13]] + 
    (318707*Log[l[1]]^2*Log[l[7]]*Log[l[13]])/24 - 
    (18*I)*Pi*Log[l[2]]*Log[l[7]]*Log[l[13]] + 
    (192929*Log[l[1]]*Log[l[2]]*Log[l[7]]*Log[l[13]])/4 - 
    (384005*Log[l[2]]^2*Log[l[7]]*Log[l[13]])/24 + 
    (26*I)*Pi*Log[l[3]]*Log[l[7]]*Log[l[13]] - 
    (136673*Log[l[1]]*Log[l[3]]*Log[l[7]]*Log[l[13]])/12 + 
    (64395*Log[l[2]]*Log[l[3]]*Log[l[7]]*Log[l[13]])/4 - 
    (15200*Log[l[3]]^2*Log[l[7]]*Log[l[13]])/3 + (8*I)*Pi*Log[l[4]]*Log[l[7]]*
     Log[l[13]] - (91*Log[l[1]]*Log[l[4]]*Log[l[7]]*Log[l[13]])/2 - 
    19*Log[l[2]]*Log[l[4]]*Log[l[7]]*Log[l[13]] - 53*Log[l[3]]*Log[l[4]]*
     Log[l[7]]*Log[l[13]] - (5*Log[l[4]]^2*Log[l[7]]*Log[l[13]])/4 - 
    47*Log[l[1]]*Log[l[5]]*Log[l[7]]*Log[l[13]] + 
    (885*Log[l[2]]*Log[l[5]]*Log[l[7]]*Log[l[13]])/2 + 
    (35*Log[l[3]]*Log[l[5]]*Log[l[7]]*Log[l[13]])/2 + 
    (453*Log[l[5]]^2*Log[l[7]]*Log[l[13]])/2 + (18*I)*Pi*Log[l[6]]*Log[l[7]]*
     Log[l[13]] - (34091*Log[l[1]]*Log[l[6]]*Log[l[7]]*Log[l[13]])/6 - 
    (22030*Log[l[2]]*Log[l[6]]*Log[l[7]]*Log[l[13]])/3 - 
    17243*Log[l[3]]*Log[l[6]]*Log[l[7]]*Log[l[13]] - 
    (143*Log[l[4]]*Log[l[6]]*Log[l[7]]*Log[l[13]])/2 - 
    (83369*Log[l[5]]*Log[l[6]]*Log[l[7]]*Log[l[13]])/12 - 
    (161095*Log[l[6]]^2*Log[l[7]]*Log[l[13]])/24 - 
    (19*I)*Pi*Log[l[7]]^2*Log[l[13]] + 
    (679417*Log[l[1]]*Log[l[7]]^2*Log[l[13]])/24 - 
    (38567*Log[l[2]]*Log[l[7]]^2*Log[l[13]])/2 + 5652*Log[l[3]]*Log[l[7]]^2*
     Log[l[13]] - (21*Log[l[4]]*Log[l[7]]^2*Log[l[13]])/4 + 
    (891*Log[l[5]]*Log[l[7]]^2*Log[l[13]])/4 + 
    (78815*Log[l[6]]*Log[l[7]]^2*Log[l[13]])/8 + 
    (55745*Log[l[7]]^3*Log[l[13]])/72 + (19721*Pi^2*Log[l[8]]*Log[l[13]])/
     72 - (27621*Log[l[1]]^2*Log[l[8]]*Log[l[13]])/8 - 
    (12579*Log[l[1]]*Log[l[2]]*Log[l[8]]*Log[l[13]])/4 + 
    (20007*Log[l[2]]^2*Log[l[8]]*Log[l[13]])/8 - 
    (118259*Log[l[1]]*Log[l[3]]*Log[l[8]]*Log[l[13]])/12 - 
    (6169*Log[l[2]]*Log[l[3]]*Log[l[8]]*Log[l[13]])/6 - 
    (12425*Log[l[3]]^2*Log[l[8]]*Log[l[13]])/12 - 
    4*Log[l[1]]*Log[l[4]]*Log[l[8]]*Log[l[13]] + 
    (45*Log[l[2]]*Log[l[4]]*Log[l[8]]*Log[l[13]])/2 + 
    (29*Log[l[3]]*Log[l[4]]*Log[l[8]]*Log[l[13]])/2 - 
    8*Log[l[4]]^2*Log[l[8]]*Log[l[13]] - 
    (5129*Log[l[1]]*Log[l[5]]*Log[l[8]]*Log[l[13]])/12 - 
    3*Log[l[2]]*Log[l[5]]*Log[l[8]]*Log[l[13]] + 
    (1025*Log[l[3]]*Log[l[5]]*Log[l[8]]*Log[l[13]])/2 + 
    (5051*Log[l[5]]^2*Log[l[8]]*Log[l[13]])/24 - (18*I)*Pi*Log[l[6]]*
     Log[l[8]]*Log[l[13]] - (53265*Log[l[1]]*Log[l[6]]*Log[l[8]]*Log[l[13]])/
     4 - (24697*Log[l[2]]*Log[l[6]]*Log[l[8]]*Log[l[13]])/12 - 
    (46489*Log[l[3]]*Log[l[6]]*Log[l[8]]*Log[l[13]])/6 + 
    (69*Log[l[4]]*Log[l[6]]*Log[l[8]]*Log[l[13]])/2 + 
    (3799*Log[l[5]]*Log[l[6]]*Log[l[8]]*Log[l[13]])/6 - 
    (27611*Log[l[6]]^2*Log[l[8]]*Log[l[13]])/4 + (18*I)*Pi*Log[l[7]]*
     Log[l[8]]*Log[l[13]] + (80957*Log[l[1]]*Log[l[7]]*Log[l[8]]*Log[l[13]])/
     12 + (287483*Log[l[2]]*Log[l[7]]*Log[l[8]]*Log[l[13]])/12 - 
    (15229*Log[l[3]]*Log[l[7]]*Log[l[8]]*Log[l[13]])/4 - 
    32*Log[l[4]]*Log[l[7]]*Log[l[8]]*Log[l[13]] - 
    (1051*Log[l[5]]*Log[l[7]]*Log[l[8]]*Log[l[13]])/2 + 
    (13669*Log[l[6]]*Log[l[7]]*Log[l[8]]*Log[l[13]])/2 + 
    29729*Log[l[7]]^2*Log[l[8]]*Log[l[13]] - (9*I)*Pi*Log[l[8]]^2*
     Log[l[13]] - (183353*Log[l[1]]*Log[l[8]]^2*Log[l[13]])/24 - 
    (330403*Log[l[2]]*Log[l[8]]^2*Log[l[13]])/24 - 
    (107449*Log[l[3]]*Log[l[8]]^2*Log[l[13]])/12 + 
    9*Log[l[4]]*Log[l[8]]^2*Log[l[13]] + (Log[l[5]]*Log[l[8]]^2*Log[l[13]])/
     2 - (281753*Log[l[6]]*Log[l[8]]^2*Log[l[13]])/24 - 
    (174939*Log[l[7]]*Log[l[8]]^2*Log[l[13]])/8 + 
    (22723*Log[l[8]]^3*Log[l[13]])/4 + (292969*Pi^2*Log[l[9]]*Log[l[13]])/
     36 - (30*I)*Pi*Log[l[1]]*Log[l[9]]*Log[l[13]] - 
    (459923*Log[l[1]]^2*Log[l[9]]*Log[l[13]])/12 - 
    (20*I)*Pi*Log[l[2]]*Log[l[9]]*Log[l[13]] - 
    (44265*Log[l[1]]*Log[l[2]]*Log[l[9]]*Log[l[13]])/4 - 
    (155845*Log[l[2]]^2*Log[l[9]]*Log[l[13]])/8 - 
    (26*I)*Pi*Log[l[3]]*Log[l[9]]*Log[l[13]] - 
    (21791*Log[l[1]]*Log[l[3]]*Log[l[9]]*Log[l[13]])/6 - 
    (7189*Log[l[2]]*Log[l[3]]*Log[l[9]]*Log[l[13]])/3 - 
    (131141*Log[l[3]]^2*Log[l[9]]*Log[l[13]])/24 + 
    (8*I)*Pi*Log[l[4]]*Log[l[9]]*Log[l[13]] + 46*Log[l[1]]*Log[l[4]]*
     Log[l[9]]*Log[l[13]] + (51*Log[l[3]]*Log[l[4]]*Log[l[9]]*Log[l[13]])/2 + 
    (17*Log[l[4]]^2*Log[l[9]]*Log[l[13]])/4 + 
    (4507*Log[l[1]]*Log[l[5]]*Log[l[9]]*Log[l[13]])/2 - 
    2*Log[l[2]]*Log[l[5]]*Log[l[9]]*Log[l[13]] - 
    (10208*Log[l[3]]*Log[l[5]]*Log[l[9]]*Log[l[13]])/3 - 
    177*Log[l[5]]^2*Log[l[9]]*Log[l[13]] - (22*I)*Pi*Log[l[6]]*Log[l[9]]*
     Log[l[13]] - (49697*Log[l[1]]*Log[l[6]]*Log[l[9]]*Log[l[13]])/4 - 
    (24943*Log[l[2]]*Log[l[6]]*Log[l[9]]*Log[l[13]])/12 + 
    (19910*Log[l[3]]*Log[l[6]]*Log[l[9]]*Log[l[13]])/3 + 
    36*Log[l[4]]*Log[l[6]]*Log[l[9]]*Log[l[13]] - 3752*Log[l[5]]*Log[l[6]]*
     Log[l[9]]*Log[l[13]] + (54013*Log[l[6]]^2*Log[l[9]]*Log[l[13]])/6 - 
    (10*I)*Pi*Log[l[7]]*Log[l[9]]*Log[l[13]] - 
    (657161*Log[l[1]]*Log[l[7]]*Log[l[9]]*Log[l[13]])/12 - 
    (257125*Log[l[2]]*Log[l[7]]*Log[l[9]]*Log[l[13]])/6 + 
    (61007*Log[l[3]]*Log[l[7]]*Log[l[9]]*Log[l[13]])/12 + 
    31*Log[l[4]]*Log[l[7]]*Log[l[9]]*Log[l[13]] + 
    (18644*Log[l[5]]*Log[l[7]]*Log[l[9]]*Log[l[13]])/3 - 
    (110531*Log[l[6]]*Log[l[7]]*Log[l[9]]*Log[l[13]])/4 - 
    (172751*Log[l[7]]^2*Log[l[9]]*Log[l[13]])/4 + 
    (63583*Log[l[1]]*Log[l[8]]*Log[l[9]]*Log[l[13]])/12 + 
    (90303*Log[l[2]]*Log[l[8]]*Log[l[9]]*Log[l[13]])/4 + 
    (192983*Log[l[3]]*Log[l[8]]*Log[l[9]]*Log[l[13]])/12 - 
    (17*Log[l[4]]*Log[l[8]]*Log[l[9]]*Log[l[13]])/2 + 
    4*Log[l[5]]*Log[l[8]]*Log[l[9]]*Log[l[13]] + 
    (30045*Log[l[6]]*Log[l[8]]*Log[l[9]]*Log[l[13]])/4 + 
    (84743*Log[l[7]]*Log[l[8]]*Log[l[9]]*Log[l[13]])/4 - 
    (41429*Log[l[8]]^2*Log[l[9]]*Log[l[13]])/4 + (6*I)*Pi*Log[l[9]]^2*
     Log[l[13]] + (57477*Log[l[1]]*Log[l[9]]^2*Log[l[13]])/8 - 
    (134339*Log[l[2]]*Log[l[9]]^2*Log[l[13]])/6 + 
    (122585*Log[l[3]]*Log[l[9]]^2*Log[l[13]])/24 - 
    13*Log[l[4]]*Log[l[9]]^2*Log[l[13]] + 
    (2593*Log[l[5]]*Log[l[9]]^2*Log[l[13]])/3 - 
    (179951*Log[l[6]]*Log[l[9]]^2*Log[l[13]])/24 - 
    (338941*Log[l[7]]*Log[l[9]]^2*Log[l[13]])/24 - 
    (293405*Log[l[8]]*Log[l[9]]^2*Log[l[13]])/24 + 
    (114433*Log[l[9]]^3*Log[l[13]])/36 + (3937*Pi^2*Log[l[12]]*Log[l[13]])/
     36 - 14*Log[l[1]]^2*Log[l[12]]*Log[l[13]] - 
    (2*I)*Pi*Log[l[2]]*Log[l[12]]*Log[l[13]] + 
    (105*Log[l[1]]*Log[l[2]]*Log[l[12]]*Log[l[13]])/2 + 
    (53*Log[l[2]]^2*Log[l[12]]*Log[l[13]])/2 - (4*I)*Pi*Log[l[3]]*Log[l[12]]*
     Log[l[13]] - (39*Log[l[1]]*Log[l[3]]*Log[l[12]]*Log[l[13]])/2 - 
    7*Log[l[2]]*Log[l[3]]*Log[l[12]]*Log[l[13]] + 3*Log[l[3]]^2*Log[l[12]]*
     Log[l[13]] - 12*Log[l[2]]*Log[l[4]]*Log[l[12]]*Log[l[13]] + 
    4*Log[l[3]]*Log[l[4]]*Log[l[12]]*Log[l[13]] - Log[l[4]]^2*Log[l[12]]*
     Log[l[13]] + 3*Log[l[1]]*Log[l[5]]*Log[l[12]]*Log[l[13]] - 
    Log[l[5]]^2*Log[l[12]]*Log[l[13]] - (4*I)*Pi*Log[l[6]]*Log[l[12]]*
     Log[l[13]] - 7*Log[l[1]]*Log[l[6]]*Log[l[12]]*Log[l[13]] - 
    (15*Log[l[2]]*Log[l[6]]*Log[l[12]]*Log[l[13]])/2 - 
    13*Log[l[3]]*Log[l[6]]*Log[l[12]]*Log[l[13]] - 
    4*Log[l[4]]*Log[l[6]]*Log[l[12]]*Log[l[13]] + 
    4*Log[l[5]]*Log[l[6]]*Log[l[12]]*Log[l[13]] + 
    (39*Log[l[6]]^2*Log[l[12]]*Log[l[13]])/2 + (4*I)*Pi*Log[l[7]]*Log[l[12]]*
     Log[l[13]] - (652*Log[l[1]]*Log[l[7]]*Log[l[12]]*Log[l[13]])/3 - 
    (9*Log[l[2]]*Log[l[7]]*Log[l[12]]*Log[l[13]])/2 - 
    (15*Log[l[3]]*Log[l[7]]*Log[l[12]]*Log[l[13]])/2 - 
    12*Log[l[4]]*Log[l[7]]*Log[l[12]]*Log[l[13]] + 
    3*Log[l[5]]*Log[l[7]]*Log[l[12]]*Log[l[13]] - 
    (35*Log[l[6]]*Log[l[7]]*Log[l[12]]*Log[l[13]])/2 - 
    (1532*Log[l[7]]^2*Log[l[12]]*Log[l[13]])/3 + 7*Log[l[1]]*Log[l[8]]*
     Log[l[12]]*Log[l[13]] + 22*Log[l[2]]*Log[l[8]]*Log[l[12]]*Log[l[13]] - 
    11*Log[l[3]]*Log[l[8]]*Log[l[12]]*Log[l[13]] - 
    4*Log[l[4]]*Log[l[8]]*Log[l[12]]*Log[l[13]] - 
    7*Log[l[6]]*Log[l[8]]*Log[l[12]]*Log[l[13]] + 52*Log[l[7]]*Log[l[8]]*
     Log[l[12]]*Log[l[13]] - (17*Log[l[8]]^2*Log[l[12]]*Log[l[13]])/2 - 
    (81*Log[l[1]]*Log[l[9]]*Log[l[12]]*Log[l[13]])/2 + 
    7*Log[l[2]]*Log[l[9]]*Log[l[12]]*Log[l[13]] - 
    (35*Log[l[3]]*Log[l[9]]*Log[l[12]]*Log[l[13]])/2 + 
    5*Log[l[5]]*Log[l[9]]*Log[l[12]]*Log[l[13]] - 29*Log[l[6]]*Log[l[9]]*
     Log[l[12]]*Log[l[13]] - (691*Log[l[7]]*Log[l[9]]*Log[l[12]]*Log[l[13]])/
     3 + 13*Log[l[8]]*Log[l[9]]*Log[l[12]]*Log[l[13]] + 
    (17*Log[l[9]]^2*Log[l[12]]*Log[l[13]])/2 - I*Pi*Log[l[12]]^2*Log[l[13]] - 
    (53*Log[l[1]]*Log[l[12]]^2*Log[l[13]])/2 - 
    (71*Log[l[2]]*Log[l[12]]^2*Log[l[13]])/4 + 
    (7*Log[l[3]]*Log[l[12]]^2*Log[l[13]])/2 + 
    (Log[l[5]]*Log[l[12]]^2*Log[l[13]])/2 - 29*Log[l[6]]*Log[l[12]]^2*
     Log[l[13]] - (3283*Log[l[7]]*Log[l[12]]^2*Log[l[13]])/12 + 
    (15*Log[l[8]]*Log[l[12]]^2*Log[l[13]])/2 - 
    (11*Log[l[9]]*Log[l[12]]^2*Log[l[13]])/2 + (49*Log[l[12]]^3*Log[l[13]])/
     3 - (84889*Pi^2*Log[l[13]]^2)/24 + (14*I)*Pi*Log[l[1]]*Log[l[13]]^2 + 
    (33245*Log[l[1]]^2*Log[l[13]]^2)/4 + (23*I)*Pi*Log[l[2]]*Log[l[13]]^2 - 
    (629245*Log[l[1]]*Log[l[2]]*Log[l[13]]^2)/24 + 
    (75289*Log[l[2]]^2*Log[l[13]]^2)/12 + (3*I)*Pi*Log[l[3]]*Log[l[13]]^2 + 
    (110957*Log[l[1]]*Log[l[3]]*Log[l[13]]^2)/8 - 
    (22971*Log[l[2]]*Log[l[3]]*Log[l[13]]^2)/8 + 
    (39199*Log[l[3]]^2*Log[l[13]]^2)/12 - 
    (41*Log[l[1]]*Log[l[4]]*Log[l[13]]^2)/4 - 22*Log[l[2]]*Log[l[4]]*
     Log[l[13]]^2 - 9*Log[l[3]]*Log[l[4]]*Log[l[13]]^2 - 
    (51*Log[l[4]]^2*Log[l[13]]^2)/8 + 17*Log[l[1]]*Log[l[5]]*Log[l[13]]^2 - 
    15*Log[l[2]]*Log[l[5]]*Log[l[13]]^2 + 3*Log[l[3]]*Log[l[5]]*
     Log[l[13]]^2 + (30031*Log[l[5]]^2*Log[l[13]]^2)/12 + 
    (11*I)*Pi*Log[l[6]]*Log[l[13]]^2 + 
    (12707*Log[l[1]]*Log[l[6]]*Log[l[13]]^2)/12 + 
    (29829*Log[l[2]]*Log[l[6]]*Log[l[13]]^2)/8 + 
    (97979*Log[l[3]]*Log[l[6]]*Log[l[13]]^2)/24 - 
    (79*Log[l[4]]*Log[l[6]]*Log[l[13]]^2)/4 + 
    (63637*Log[l[5]]*Log[l[6]]*Log[l[13]]^2)/24 - 
    (86477*Log[l[6]]^2*Log[l[13]]^2)/16 + (28*I)*Pi*Log[l[7]]*Log[l[13]]^2 - 
    (40987*Log[l[1]]*Log[l[7]]*Log[l[13]]^2)/2 + 
    (214391*Log[l[2]]*Log[l[7]]*Log[l[13]]^2)/12 - 
    (26257*Log[l[3]]*Log[l[7]]*Log[l[13]]^2)/24 - 
    (151*Log[l[4]]*Log[l[7]]*Log[l[13]]^2)/4 - 
    (15*Log[l[5]]*Log[l[7]]*Log[l[13]]^2)/2 - 
    (87455*Log[l[6]]*Log[l[7]]*Log[l[13]]^2)/24 + 
    (13771*Log[l[7]]^2*Log[l[13]]^2)/16 + 
    (837*Log[l[1]]*Log[l[8]]*Log[l[13]]^2)/2 - 
    (53579*Log[l[2]]*Log[l[8]]*Log[l[13]]^2)/8 + 
    (50303*Log[l[3]]*Log[l[8]]*Log[l[13]]^2)/8 + 5*Log[l[4]]*Log[l[8]]*
     Log[l[13]]^2 - 2*Log[l[5]]*Log[l[8]]*Log[l[13]]^2 + 
    (24679*Log[l[6]]*Log[l[8]]*Log[l[13]]^2)/4 - 
    (333187*Log[l[7]]*Log[l[8]]*Log[l[13]]^2)/24 + 
    (152615*Log[l[8]]^2*Log[l[13]]^2)/24 - I*Pi*Log[l[9]]*Log[l[13]]^2 + 
    (359671*Log[l[1]]*Log[l[9]]*Log[l[13]]^2)/24 + 
    (243599*Log[l[2]]*Log[l[9]]*Log[l[13]]^2)/24 - 
    (30713*Log[l[3]]*Log[l[9]]*Log[l[13]]^2)/4 + 
    (27*Log[l[4]]*Log[l[9]]*Log[l[13]]^2)/4 - 
    (22799*Log[l[5]]*Log[l[9]]*Log[l[13]]^2)/4 - 
    (166921*Log[l[6]]*Log[l[9]]*Log[l[13]]^2)/24 - 
    (4201*Log[l[7]]*Log[l[9]]*Log[l[13]]^2)/8 + 
    (84553*Log[l[8]]*Log[l[9]]*Log[l[13]]^2)/24 + 
    (8473*Log[l[9]]^2*Log[l[13]]^2)/12 + I*Pi*Log[l[12]]*Log[l[13]]^2 + 
    (1757*Log[l[1]]*Log[l[12]]*Log[l[13]]^2)/6 + 3*Log[l[2]]*Log[l[12]]*
     Log[l[13]]^2 + 6*Log[l[3]]*Log[l[12]]*Log[l[13]]^2 - 
    2*Log[l[4]]*Log[l[12]]*Log[l[13]]^2 - 
    (9*Log[l[5]]*Log[l[12]]*Log[l[13]]^2)/2 + 22*Log[l[6]]*Log[l[12]]*
     Log[l[13]]^2 + (3094*Log[l[7]]*Log[l[12]]*Log[l[13]]^2)/3 - 
    20*Log[l[8]]*Log[l[12]]*Log[l[13]]^2 + 
    (772*Log[l[9]]*Log[l[12]]*Log[l[13]]^2)/3 + 
    (739*Log[l[12]]^2*Log[l[13]]^2)/6 - (I/3)*Pi*Log[l[13]]^3 + 
    (55835*Log[l[1]]*Log[l[13]]^3)/18 + (73487*Log[l[2]]*Log[l[13]]^3)/12 - 
    (36197*Log[l[3]]*Log[l[13]]^3)/12 - (Log[l[4]]*Log[l[13]]^3)/4 + 
    (49615*Log[l[5]]*Log[l[13]]^3)/36 + (473941*Log[l[6]]*Log[l[13]]^3)/72 + 
    (447851*Log[l[7]]*Log[l[13]]^3)/24 - (2683*Log[l[8]]*Log[l[13]]^3)/8 + 
    (178879*Log[l[9]]*Log[l[13]]^3)/72 - (5503*Log[l[12]]*Log[l[13]]^3)/9 - 
    (1376545*Log[l[13]]^4)/288 + 6*Li[2, 1, 1, (l[2]*l[11])/(l[4]*l[8])]*
     Log[l[14]] + 236*Li[2, 1, l[1]^(-1), l[10]/(l[3]*l[6])]*Log[l[14]] + 
    154*Li[2, 1, l[1]^(-1), (l[1]*l[11])/(l[2]*l[7])]*Log[l[14]] - 
    (53*Li[2, 1, l[2]^2, l[6]/l[2]^2]*Log[l[14]])/6 - 
    6*Li[2, 1, l[2]^2/l[4], (l[3]*l[4]*l[6])/(l[2]^2*l[8])]*Log[l[14]] - 
    (25*Li[2, 1, -(l[2]^3/(l[3]*l[4])), 1]*Log[l[14]])/2 + 
    (13*Li[2, 1, -(l[2]^3/(l[3]*l[4])), -((l[1]*l[3])/l[2]^2)]*Log[l[14]])/
     2 + 6*Li[2, 1, l[4]/l[1]^2, (l[1]*l[9])/(l[4]*l[8])]*Log[l[14]] - 
    6*Li[2, 1, l[4]/l[1]^2, (l[9]*l[10])/(l[3]^2*l[4]*l[6])]*Log[l[14]] + 
    10*Li[2, 1, l[4]/l[1]^2, (l[1]^2*l[8]*l[11])/(l[2]*l[4]*l[7]^2)]*
     Log[l[14]] - (2951*Li[2, 1, (l[3]*l[6])/l[8], (l[2]*l[11])/(l[3]*l[6])]*
      Log[l[14]])/12 - 430*Li[2, 1, -((l[2]*l[3]*l[6])/l[8]), 
      l[11]/(l[2]*l[3])]*Log[l[14]] + 430*Li[2, 1, (l[2]*l[7])/(l[1]*l[8]), 
      (l[1]*l[11])/(l[2]*l[7])]*Log[l[14]] - 
    10*Li[2, 1, -(l[11]/l[3]), -((l[2]*l[7]*l[10])/(l[11]*l[14]))]*
     Log[l[14]] + 11*Li[2, 1, l[11]/l[8], (l[2]*l[7])/(l[1]*l[11])]*
     Log[l[14]] - (2951*Li[2, 1, (l[2]*l[11])/l[8], (l[3]*l[6])/(l[2]*l[11])]*
      Log[l[14]])/12 - (2795*Li[2, 1, -((l[1]*l[3])/l[14]), 
       l[10]/(l[2]*l[3])]*Log[l[14]])/12 + 
    (3032*Li[2, 1, -(l[10]/l[14]), -((l[1]*l[11])/l[10])]*Log[l[14]])/3 - 
    (206*Li[2, 1, -((l[1]*l[10])/(l[2]*l[14])), (l[2]*l[3])/l[10]]*
      Log[l[14]])/3 - 4*Li[2, 1, (l[1]*l[11])/l[14], 
      -((l[2]*l[7]*l[10])/(l[11]*l[14]))]*Log[l[14]] + 
    (6187*Li[2, 1, l[10]/l[15], (l[2]*l[7])/l[10]]*Log[l[14]])/6 + 
    2*Li[2, 1, l[16]/l[12], (l[2]*l[6]*l[7]*l[10]^2*l[13])/
       (l[8]*l[14]*l[15]*l[16])]*Log[l[14]] + 
    (22036*Pi^2*Log[l[1]]*Log[l[14]])/9 - (14*I)*Pi*Log[l[1]]^2*Log[l[14]] - 
    (711143*Log[l[1]]^3*Log[l[14]])/72 + (57635*Pi^2*Log[l[2]]*Log[l[14]])/
     72 + (34*I)*Pi*Log[l[1]]*Log[l[2]]*Log[l[14]] + 
    (32641*Log[l[1]]^2*Log[l[2]]*Log[l[14]])/8 - (37*I)*Pi*Log[l[2]]^2*
     Log[l[14]] + (353641*Log[l[1]]*Log[l[2]]^2*Log[l[14]])/24 + 
    (218389*Log[l[2]]^3*Log[l[14]])/36 + (122641*Pi^2*Log[l[3]]*Log[l[14]])/
     72 - (20*I)*Pi*Log[l[1]]*Log[l[3]]*Log[l[14]] - 
    (19357*Log[l[1]]^2*Log[l[3]]*Log[l[14]])/12 - 
    (14*I)*Pi*Log[l[2]]*Log[l[3]]*Log[l[14]] - 
    (157571*Log[l[1]]*Log[l[2]]*Log[l[3]]*Log[l[14]])/12 - 
    (53563*Log[l[2]]^2*Log[l[3]]*Log[l[14]])/6 - (3*I)*Pi*Log[l[3]]^2*
     Log[l[14]] - (17741*Log[l[1]]*Log[l[3]]^2*Log[l[14]])/6 - 
    (8101*Log[l[2]]*Log[l[3]]^2*Log[l[14]])/12 - 
    (113165*Log[l[3]]^3*Log[l[14]])/72 - (13*Pi^2*Log[l[4]]*Log[l[14]])/2 + 
    (8*I)*Pi*Log[l[1]]*Log[l[4]]*Log[l[14]] - 
    (59*Log[l[1]]^2*Log[l[4]]*Log[l[14]])/2 - (16*I)*Pi*Log[l[2]]*Log[l[4]]*
     Log[l[14]] - (85*Log[l[1]]*Log[l[2]]*Log[l[4]]*Log[l[14]])/2 + 
    (349*Log[l[2]]^2*Log[l[4]]*Log[l[14]])/4 + (8*I)*Pi*Log[l[3]]*Log[l[4]]*
     Log[l[14]] - 42*Log[l[1]]*Log[l[3]]*Log[l[4]]*Log[l[14]] + 
    (97*Log[l[2]]*Log[l[3]]*Log[l[4]]*Log[l[14]])/2 + 
    (17*Log[l[3]]^2*Log[l[4]]*Log[l[14]])/4 + 
    (3*Log[l[1]]*Log[l[4]]^2*Log[l[14]])/4 + 
    (5*Log[l[2]]*Log[l[4]]^2*Log[l[14]])/2 - 
    (Log[l[3]]*Log[l[4]]^2*Log[l[14]])/2 + (8*Log[l[4]]^3*Log[l[14]])/3 + 
    (19241*Pi^2*Log[l[5]]*Log[l[14]])/24 - 
    (40777*Log[l[1]]^2*Log[l[5]]*Log[l[14]])/12 - 
    (10432*Log[l[1]]*Log[l[2]]*Log[l[5]]*Log[l[14]])/3 - 
    (3266*Log[l[2]]^2*Log[l[5]]*Log[l[14]])/3 - 
    (17615*Log[l[1]]*Log[l[3]]*Log[l[5]]*Log[l[14]])/6 - 
    41*Log[l[2]]*Log[l[3]]*Log[l[5]]*Log[l[14]] - 
    (15083*Log[l[3]]^2*Log[l[5]]*Log[l[14]])/12 - 
    (10441*Log[l[1]]*Log[l[5]]^2*Log[l[14]])/3 + 
    (16477*Log[l[2]]*Log[l[5]]^2*Log[l[14]])/12 - 
    (15167*Log[l[3]]*Log[l[5]]^2*Log[l[14]])/12 - 
    (73493*Log[l[5]]^3*Log[l[14]])/72 - (4781*Pi^2*Log[l[6]]*Log[l[14]])/72 - 
    (22*I)*Pi*Log[l[1]]*Log[l[6]]*Log[l[14]] - 
    (528253*Log[l[1]]^2*Log[l[6]]*Log[l[14]])/24 - 
    (14*I)*Pi*Log[l[2]]*Log[l[6]]*Log[l[14]] + 
    (186077*Log[l[1]]*Log[l[2]]*Log[l[6]]*Log[l[14]])/12 + 
    (47131*Log[l[2]]^2*Log[l[6]]*Log[l[14]])/8 - (24*I)*Pi*Log[l[3]]*
     Log[l[6]]*Log[l[14]] - (45345*Log[l[1]]*Log[l[3]]*Log[l[6]]*Log[l[14]])/
     4 + (2059*Log[l[2]]*Log[l[3]]*Log[l[6]]*Log[l[14]])/4 - 
    (29315*Log[l[3]]^2*Log[l[6]]*Log[l[14]])/8 + (8*I)*Pi*Log[l[4]]*Log[l[6]]*
     Log[l[14]] - 4*Log[l[1]]*Log[l[4]]*Log[l[6]]*Log[l[14]] + 
    22*Log[l[2]]*Log[l[4]]*Log[l[6]]*Log[l[14]] + 32*Log[l[3]]*Log[l[4]]*
     Log[l[6]]*Log[l[14]] + (4378*Log[l[1]]*Log[l[5]]*Log[l[6]]*Log[l[14]])/
     3 + (4975*Log[l[2]]*Log[l[5]]*Log[l[6]]*Log[l[14]])/2 - 
    (1036*Log[l[3]]*Log[l[5]]*Log[l[6]]*Log[l[14]])/3 + 
    8*Log[l[4]]*Log[l[5]]*Log[l[6]]*Log[l[14]] - 
    (16789*Log[l[5]]^2*Log[l[6]]*Log[l[14]])/12 - 
    (11*I)*Pi*Log[l[6]]^2*Log[l[14]] - 
    (144827*Log[l[1]]*Log[l[6]]^2*Log[l[14]])/24 - 
    (47321*Log[l[2]]*Log[l[6]]^2*Log[l[14]])/12 - 
    (110005*Log[l[3]]*Log[l[6]]^2*Log[l[14]])/24 + 
    (47*Log[l[4]]*Log[l[6]]^2*Log[l[14]])/2 + 
    (7483*Log[l[5]]*Log[l[6]]^2*Log[l[14]])/3 - 
    (23197*Log[l[6]]^3*Log[l[14]])/72 + (85903*Pi^2*Log[l[7]]*Log[l[14]])/
     36 - (2*I)*Pi*Log[l[1]]*Log[l[7]]*Log[l[14]] - 
    (749387*Log[l[1]]^2*Log[l[7]]*Log[l[14]])/24 - 
    (42*I)*Pi*Log[l[2]]*Log[l[7]]*Log[l[14]] + 
    (586399*Log[l[1]]*Log[l[2]]*Log[l[7]]*Log[l[14]])/12 + 
    (85841*Log[l[2]]^2*Log[l[7]]*Log[l[14]])/6 - (26*I)*Pi*Log[l[3]]*
     Log[l[7]]*Log[l[14]] - (12191*Log[l[1]]*Log[l[3]]*Log[l[7]]*Log[l[14]])/
     2 - (21892*Log[l[2]]*Log[l[3]]*Log[l[7]]*Log[l[14]])/3 + 
    (773*Log[l[3]]^2*Log[l[7]]*Log[l[14]])/3 - (8*I)*Pi*Log[l[4]]*Log[l[7]]*
     Log[l[14]] + (67*Log[l[1]]*Log[l[4]]*Log[l[7]]*Log[l[14]])/2 + 
    65*Log[l[2]]*Log[l[4]]*Log[l[7]]*Log[l[14]] + 
    (111*Log[l[3]]*Log[l[4]]*Log[l[7]]*Log[l[14]])/2 + 
    6*Log[l[4]]^2*Log[l[7]]*Log[l[14]] - 
    (10462*Log[l[1]]*Log[l[5]]*Log[l[7]]*Log[l[14]])/3 - 
    (5323*Log[l[2]]*Log[l[5]]*Log[l[7]]*Log[l[14]])/3 - 
    (31*Log[l[3]]*Log[l[5]]*Log[l[7]]*Log[l[14]])/2 - 
    (9103*Log[l[5]]^2*Log[l[7]]*Log[l[14]])/24 - (20*I)*Pi*Log[l[6]]*
     Log[l[7]]*Log[l[14]] - 20268*Log[l[1]]*Log[l[6]]*Log[l[7]]*Log[l[14]] + 
    (55615*Log[l[2]]*Log[l[6]]*Log[l[7]]*Log[l[14]])/12 - 
    (4924*Log[l[3]]*Log[l[6]]*Log[l[7]]*Log[l[14]])/3 + 
    (103*Log[l[4]]*Log[l[6]]*Log[l[7]]*Log[l[14]])/2 + 
    (10099*Log[l[5]]*Log[l[6]]*Log[l[7]]*Log[l[14]])/4 - 
    (60923*Log[l[6]]^2*Log[l[7]]*Log[l[14]])/24 - 
    (9*I)*Pi*Log[l[7]]^2*Log[l[14]] - (170009*Log[l[1]]*Log[l[7]]^2*
      Log[l[14]])/12 + (61924*Log[l[2]]*Log[l[7]]^2*Log[l[14]])/3 - 
    (7933*Log[l[3]]*Log[l[7]]^2*Log[l[14]])/4 + 
    (59*Log[l[4]]*Log[l[7]]^2*Log[l[14]])/4 - 
    (6373*Log[l[5]]*Log[l[7]]^2*Log[l[14]])/6 - 
    (42037*Log[l[6]]*Log[l[7]]^2*Log[l[14]])/8 - 
    (290501*Log[l[7]]^3*Log[l[14]])/36 + (760*Pi^2*Log[l[8]]*Log[l[14]])/3 + 
    (18*I)*Pi*Log[l[1]]*Log[l[8]]*Log[l[14]] + 
    (26455*Log[l[1]]^2*Log[l[8]]*Log[l[14]])/24 + 
    (93989*Log[l[1]]*Log[l[2]]*Log[l[8]]*Log[l[14]])/12 - 
    (54427*Log[l[2]]^2*Log[l[8]]*Log[l[14]])/8 + 
    (6977*Log[l[1]]*Log[l[3]]*Log[l[8]]*Log[l[14]])/2 - 
    (18349*Log[l[2]]*Log[l[3]]*Log[l[8]]*Log[l[14]])/2 + 
    (6707*Log[l[3]]^2*Log[l[8]]*Log[l[14]])/12 - 18*Log[l[1]]*Log[l[4]]*
     Log[l[8]]*Log[l[14]] - (57*Log[l[2]]*Log[l[4]]*Log[l[8]]*Log[l[14]])/2 - 
    (53*Log[l[3]]*Log[l[4]]*Log[l[8]]*Log[l[14]])/2 - 
    Log[l[4]]^2*Log[l[8]]*Log[l[14]] + 996*Log[l[1]]*Log[l[5]]*Log[l[8]]*
     Log[l[14]] + 17*Log[l[2]]*Log[l[5]]*Log[l[8]]*Log[l[14]] - 
    420*Log[l[3]]*Log[l[5]]*Log[l[8]]*Log[l[14]] - 
    508*Log[l[5]]^2*Log[l[8]]*Log[l[14]] + (18*I)*Pi*Log[l[6]]*Log[l[8]]*
     Log[l[14]] - (8375*Log[l[1]]*Log[l[6]]*Log[l[8]]*Log[l[14]])/3 - 
    (39293*Log[l[2]]*Log[l[6]]*Log[l[8]]*Log[l[14]])/3 - 
    (77*Log[l[3]]*Log[l[6]]*Log[l[8]]*Log[l[14]])/6 - 
    (77*Log[l[4]]*Log[l[6]]*Log[l[8]]*Log[l[14]])/2 + 
    (5105*Log[l[5]]*Log[l[6]]*Log[l[8]]*Log[l[14]])/12 - 
    (8323*Log[l[6]]^2*Log[l[8]]*Log[l[14]])/6 + 11416*Log[l[1]]*Log[l[7]]*
     Log[l[8]]*Log[l[14]] + (10478*Log[l[2]]*Log[l[7]]*Log[l[8]]*Log[l[14]])/
     3 - (18851*Log[l[3]]*Log[l[7]]*Log[l[8]]*Log[l[14]])/12 - 
    2*Log[l[4]]*Log[l[7]]*Log[l[8]]*Log[l[14]] + 
    (861*Log[l[5]]*Log[l[7]]*Log[l[8]]*Log[l[14]])/2 - 
    (75977*Log[l[6]]*Log[l[7]]*Log[l[8]]*Log[l[14]])/12 + 
    (32091*Log[l[7]]^2*Log[l[8]]*Log[l[14]])/2 + (9*I)*Pi*Log[l[8]]^2*
     Log[l[14]] - (18869*Log[l[1]]*Log[l[8]]^2*Log[l[14]])/3 + 
    (30135*Log[l[2]]*Log[l[8]]^2*Log[l[14]])/8 + 
    (90083*Log[l[3]]*Log[l[8]]^2*Log[l[14]])/12 - 3*Log[l[4]]*Log[l[8]]^2*
     Log[l[14]] - (5*Log[l[5]]*Log[l[8]]^2*Log[l[14]])/2 + 
    (45317*Log[l[6]]*Log[l[8]]^2*Log[l[14]])/12 - 
    (212149*Log[l[7]]*Log[l[8]]^2*Log[l[14]])/24 - 
    (87155*Log[l[8]]^3*Log[l[14]])/36 - (39613*Pi^2*Log[l[9]]*Log[l[14]])/
     72 - (12*I)*Pi*Log[l[1]]*Log[l[9]]*Log[l[14]] - 
    11709*Log[l[1]]^2*Log[l[9]]*Log[l[14]] + (46*I)*Pi*Log[l[2]]*Log[l[9]]*
     Log[l[14]] + (65005*Log[l[1]]*Log[l[2]]*Log[l[9]]*Log[l[14]])/4 + 
    (192277*Log[l[2]]^2*Log[l[9]]*Log[l[14]])/6 - 
    (6*I)*Pi*Log[l[3]]*Log[l[9]]*Log[l[14]] - 
    (1195*Log[l[1]]*Log[l[3]]*Log[l[9]]*Log[l[14]])/12 + 
    (19957*Log[l[2]]*Log[l[3]]*Log[l[9]]*Log[l[14]])/4 + 
    (50191*Log[l[3]]^2*Log[l[9]]*Log[l[14]])/24 + 
    (8*I)*Pi*Log[l[4]]*Log[l[9]]*Log[l[14]] - 10*Log[l[1]]*Log[l[4]]*
     Log[l[9]]*Log[l[14]] - (99*Log[l[2]]*Log[l[4]]*Log[l[9]]*Log[l[14]])/2 - 
    5*Log[l[3]]*Log[l[4]]*Log[l[9]]*Log[l[14]] - 10*Log[l[4]]^2*Log[l[9]]*
     Log[l[14]] + (8671*Log[l[1]]*Log[l[5]]*Log[l[9]]*Log[l[14]])/3 - 
    (2693*Log[l[2]]*Log[l[5]]*Log[l[9]]*Log[l[14]])/2 + 
    (8866*Log[l[3]]*Log[l[5]]*Log[l[9]]*Log[l[14]])/3 - 
    (13075*Log[l[5]]^2*Log[l[9]]*Log[l[14]])/8 + (6*I)*Pi*Log[l[6]]*Log[l[9]]*
     Log[l[14]] - (184703*Log[l[1]]*Log[l[6]]*Log[l[9]]*Log[l[14]])/12 + 
    (5011*Log[l[2]]*Log[l[6]]*Log[l[9]]*Log[l[14]])/4 - 
    99*Log[l[3]]*Log[l[6]]*Log[l[9]]*Log[l[14]] - 
    (37*Log[l[4]]*Log[l[6]]*Log[l[9]]*Log[l[14]])/2 + 
    (76163*Log[l[5]]*Log[l[6]]*Log[l[9]]*Log[l[14]])/12 - 
    (63203*Log[l[6]]^2*Log[l[9]]*Log[l[14]])/12 + 
    (26*I)*Pi*Log[l[7]]*Log[l[9]]*Log[l[14]] - 
    (131537*Log[l[1]]*Log[l[7]]*Log[l[9]]*Log[l[14]])/6 + 
    (29636*Log[l[2]]*Log[l[7]]*Log[l[9]]*Log[l[14]])/3 - 
    (19117*Log[l[3]]*Log[l[7]]*Log[l[9]]*Log[l[14]])/4 - 
    (101*Log[l[4]]*Log[l[7]]*Log[l[9]]*Log[l[14]])/2 - 
    1794*Log[l[5]]*Log[l[7]]*Log[l[9]]*Log[l[14]] - 
    (41344*Log[l[6]]*Log[l[7]]*Log[l[9]]*Log[l[14]])/3 - 
    (128027*Log[l[7]]^2*Log[l[9]]*Log[l[14]])/8 + 
    (18*I)*Pi*Log[l[8]]*Log[l[9]]*Log[l[14]] + 4919*Log[l[1]]*Log[l[8]]*
     Log[l[9]]*Log[l[14]] - (16265*Log[l[2]]*Log[l[8]]*Log[l[9]]*Log[l[14]])/
     4 - (40687*Log[l[3]]*Log[l[8]]*Log[l[9]]*Log[l[14]])/6 - 
    (7*Log[l[4]]*Log[l[8]]*Log[l[9]]*Log[l[14]])/2 - 
    (45*Log[l[5]]*Log[l[8]]*Log[l[9]]*Log[l[14]])/2 - 
    (25455*Log[l[6]]*Log[l[8]]*Log[l[9]]*Log[l[14]])/4 + 
    (32275*Log[l[7]]*Log[l[8]]*Log[l[9]]*Log[l[14]])/12 - 
    (7455*Log[l[8]]^2*Log[l[9]]*Log[l[14]])/4 - (4*I)*Pi*Log[l[9]]^2*
     Log[l[14]] - (21499*Log[l[1]]*Log[l[9]]^2*Log[l[14]])/6 - 
    6457*Log[l[2]]*Log[l[9]]^2*Log[l[14]] + 
    (21809*Log[l[3]]*Log[l[9]]^2*Log[l[14]])/8 + 
    (13*Log[l[4]]*Log[l[9]]^2*Log[l[14]])/2 + 
    (6656*Log[l[5]]*Log[l[9]]^2*Log[l[14]])/3 - 
    (141629*Log[l[6]]*Log[l[9]]^2*Log[l[14]])/24 - 
    (84289*Log[l[7]]*Log[l[9]]^2*Log[l[14]])/6 + 
    (46279*Log[l[8]]*Log[l[9]]^2*Log[l[14]])/12 - 
    (14921*Log[l[9]]^3*Log[l[14]])/6 + (4723*Pi^2*Log[l[12]]*Log[l[14]])/9 + 
    (4*I)*Pi*Log[l[1]]*Log[l[12]]*Log[l[14]] + 
    (9419*Log[l[1]]^2*Log[l[12]]*Log[l[14]])/6 - 
    (4*I)*Pi*Log[l[2]]*Log[l[12]]*Log[l[14]] + 
    (4834*Log[l[1]]*Log[l[2]]*Log[l[12]]*Log[l[14]])/3 + 
    (4771*Log[l[2]]^2*Log[l[12]]*Log[l[14]])/6 + 
    (4*I)*Pi*Log[l[3]]*Log[l[12]]*Log[l[14]] + 
    (3*Log[l[1]]*Log[l[3]]*Log[l[12]]*Log[l[14]])/2 - 
    14*Log[l[2]]*Log[l[3]]*Log[l[12]]*Log[l[14]] - 
    5*Log[l[3]]^2*Log[l[12]]*Log[l[14]] + 12*Log[l[2]]*Log[l[4]]*Log[l[12]]*
     Log[l[14]] - 4*Log[l[3]]*Log[l[4]]*Log[l[12]]*Log[l[14]] + 
    Log[l[4]]^2*Log[l[12]]*Log[l[14]] + (4*I)*Pi*Log[l[6]]*Log[l[12]]*
     Log[l[14]] - (4804*Log[l[1]]*Log[l[6]]*Log[l[12]]*Log[l[14]])/3 - 
    (4672*Log[l[2]]*Log[l[6]]*Log[l[12]]*Log[l[14]])/3 - 
    4*Log[l[3]]*Log[l[6]]*Log[l[12]]*Log[l[14]] + 
    4*Log[l[4]]*Log[l[6]]*Log[l[12]]*Log[l[14]] - 
    4*Log[l[5]]*Log[l[6]]*Log[l[12]]*Log[l[14]] - 11*Log[l[6]]^2*Log[l[12]]*
     Log[l[14]] - (2*I)*Pi*Log[l[7]]*Log[l[12]]*Log[l[14]] + 
    (9383*Log[l[1]]*Log[l[7]]*Log[l[12]]*Log[l[14]])/6 + 
    (4981*Log[l[2]]*Log[l[7]]*Log[l[12]]*Log[l[14]])/3 - 
    (25*Log[l[3]]*Log[l[7]]*Log[l[12]]*Log[l[14]])/2 + 
    12*Log[l[4]]*Log[l[7]]*Log[l[12]]*Log[l[14]] - 
    (4705*Log[l[6]]*Log[l[7]]*Log[l[12]]*Log[l[14]])/3 + 
    (4957*Log[l[7]]^2*Log[l[12]]*Log[l[14]])/6 + 8*Log[l[1]]*Log[l[8]]*
     Log[l[12]]*Log[l[14]] + 6*Log[l[2]]*Log[l[8]]*Log[l[12]]*Log[l[14]] + 
    4*Log[l[4]]*Log[l[8]]*Log[l[12]]*Log[l[14]] + 
    8*Log[l[6]]*Log[l[8]]*Log[l[12]]*Log[l[14]] + 11*Log[l[7]]*Log[l[8]]*
     Log[l[12]]*Log[l[14]] - (9*Log[l[8]]^2*Log[l[12]]*Log[l[14]])/2 + 
    (2*I)*Pi*Log[l[9]]*Log[l[12]]*Log[l[14]] - 
    (11*Log[l[1]]*Log[l[9]]*Log[l[12]]*Log[l[14]])/2 + 
    6*Log[l[2]]*Log[l[9]]*Log[l[12]]*Log[l[14]] - 
    (Log[l[3]]*Log[l[9]]*Log[l[12]]*Log[l[14]])/2 - 
    28*Log[l[6]]*Log[l[9]]*Log[l[12]]*Log[l[14]] + 
    19*Log[l[8]]*Log[l[9]]*Log[l[12]]*Log[l[14]] - 
    (5*Log[l[9]]^2*Log[l[12]]*Log[l[14]])/2 - I*Pi*Log[l[12]]^2*Log[l[14]] - 
    (4792*Log[l[1]]*Log[l[12]]^2*Log[l[14]])/3 - 
    (2402*Log[l[2]]*Log[l[12]]^2*Log[l[14]])/3 - 4*Log[l[3]]*Log[l[12]]^2*
     Log[l[14]] + (2390*Log[l[6]]*Log[l[12]]^2*Log[l[14]])/3 - 
    (2390*Log[l[7]]*Log[l[12]]^2*Log[l[14]])/3 + Log[l[8]]*Log[l[12]]^2*
     Log[l[14]] + Log[l[9]]*Log[l[12]]^2*Log[l[14]] + 
    (4783*Log[l[12]]^3*Log[l[14]])/18 - (241429*Pi^2*Log[l[13]]*Log[l[14]])/
     72 + (4*I)*Pi*Log[l[1]]*Log[l[13]]*Log[l[14]] + 
    (97405*Log[l[1]]^2*Log[l[13]]*Log[l[14]])/6 - 
    (40*I)*Pi*Log[l[2]]*Log[l[13]]*Log[l[14]] - 
    (70923*Log[l[1]]*Log[l[2]]*Log[l[13]]*Log[l[14]])/4 - 
    (29099*Log[l[2]]^2*Log[l[13]]*Log[l[14]])/6 + 
    (2*I)*Pi*Log[l[3]]*Log[l[13]]*Log[l[14]] - 
    (59341*Log[l[1]]*Log[l[3]]*Log[l[13]]*Log[l[14]])/4 + 
    (41593*Log[l[2]]*Log[l[3]]*Log[l[13]]*Log[l[14]])/4 - 
    (29025*Log[l[3]]^2*Log[l[13]]*Log[l[14]])/8 - 
    (8*I)*Pi*Log[l[4]]*Log[l[13]]*Log[l[14]] + 
    (29*Log[l[1]]*Log[l[4]]*Log[l[13]]*Log[l[14]])/2 + 
    (91*Log[l[2]]*Log[l[4]]*Log[l[13]]*Log[l[14]])/2 + 
    (11*Log[l[3]]*Log[l[4]]*Log[l[13]]*Log[l[14]])/2 + 
    11*Log[l[4]]^2*Log[l[13]]*Log[l[14]] + 
    (163*Log[l[1]]*Log[l[5]]*Log[l[13]]*Log[l[14]])/2 + 
    47*Log[l[2]]*Log[l[5]]*Log[l[13]]*Log[l[14]] - 
    10*Log[l[3]]*Log[l[5]]*Log[l[13]]*Log[l[14]] - 
    (15053*Log[l[5]]^2*Log[l[13]]*Log[l[14]])/12 - 
    (2*I)*Pi*Log[l[6]]*Log[l[13]]*Log[l[14]] + 
    (135301*Log[l[1]]*Log[l[6]]*Log[l[13]]*Log[l[14]])/3 + 
    (56825*Log[l[2]]*Log[l[6]]*Log[l[13]]*Log[l[14]])/6 - 
    115*Log[l[3]]*Log[l[6]]*Log[l[13]]*Log[l[14]] + 
    20*Log[l[4]]*Log[l[6]]*Log[l[13]]*Log[l[14]] - 
    (6125*Log[l[5]]*Log[l[6]]*Log[l[13]]*Log[l[14]])/12 + 
    (14635*Log[l[6]]^2*Log[l[13]]*Log[l[14]])/4 - 
    (18*I)*Pi*Log[l[7]]*Log[l[13]]*Log[l[14]] + 
    (298397*Log[l[1]]*Log[l[7]]*Log[l[13]]*Log[l[14]])/6 - 
    (30907*Log[l[2]]*Log[l[7]]*Log[l[13]]*Log[l[14]])/2 + 
    (70367*Log[l[3]]*Log[l[7]]*Log[l[13]]*Log[l[14]])/6 + 
    35*Log[l[4]]*Log[l[7]]*Log[l[13]]*Log[l[14]] + 
    (161*Log[l[5]]*Log[l[7]]*Log[l[13]]*Log[l[14]])/2 + 
    (228641*Log[l[6]]*Log[l[7]]*Log[l[13]]*Log[l[14]])/6 + 
    (103853*Log[l[7]]^2*Log[l[13]]*Log[l[14]])/4 - 
    (18*I)*Pi*Log[l[8]]*Log[l[13]]*Log[l[14]] - 933*Log[l[1]]*Log[l[8]]*
     Log[l[13]]*Log[l[14]] - (43517*Log[l[2]]*Log[l[8]]*Log[l[13]]*
      Log[l[14]])/4 - (166459*Log[l[3]]*Log[l[8]]*Log[l[13]]*Log[l[14]])/12 + 
    16*Log[l[4]]*Log[l[8]]*Log[l[13]]*Log[l[14]] + 
    13*Log[l[5]]*Log[l[8]]*Log[l[13]]*Log[l[14]] - 
    (22666*Log[l[6]]*Log[l[8]]*Log[l[13]]*Log[l[14]])/3 - 
    (69523*Log[l[7]]*Log[l[8]]*Log[l[13]]*Log[l[14]])/3 + 
    (81725*Log[l[8]]^2*Log[l[13]]*Log[l[14]])/6 + 
    (8*I)*Pi*Log[l[9]]*Log[l[13]]*Log[l[14]] + 
    (221065*Log[l[1]]*Log[l[9]]*Log[l[13]]*Log[l[14]])/6 + 
    (137511*Log[l[2]]*Log[l[9]]*Log[l[13]]*Log[l[14]])/4 + 
    (108019*Log[l[3]]*Log[l[9]]*Log[l[13]]*Log[l[14]])/12 - 
    (17*Log[l[4]]*Log[l[9]]*Log[l[13]]*Log[l[14]])/2 + 
    (7813*Log[l[5]]*Log[l[9]]*Log[l[13]]*Log[l[14]])/3 + 
    (61309*Log[l[6]]*Log[l[9]]*Log[l[13]]*Log[l[14]])/3 + 
    (120995*Log[l[7]]*Log[l[9]]*Log[l[13]]*Log[l[14]])/2 - 
    (84865*Log[l[8]]*Log[l[9]]*Log[l[13]]*Log[l[14]])/12 - 
    (120133*Log[l[9]]^2*Log[l[13]]*Log[l[14]])/24 - 
    (4*I)*Pi*Log[l[12]]*Log[l[13]]*Log[l[14]] + 
    (65*Log[l[1]]*Log[l[12]]*Log[l[13]]*Log[l[14]])/2 - 
    13*Log[l[2]]*Log[l[12]]*Log[l[13]]*Log[l[14]] + 
    17*Log[l[3]]*Log[l[12]]*Log[l[13]]*Log[l[14]] + 
    4*Log[l[4]]*Log[l[12]]*Log[l[13]]*Log[l[14]] + 
    64*Log[l[6]]*Log[l[12]]*Log[l[13]]*Log[l[14]] + 
    (19*Log[l[7]]*Log[l[12]]*Log[l[13]]*Log[l[14]])/2 - 
    7*Log[l[8]]*Log[l[12]]*Log[l[13]]*Log[l[14]] + 
    (9*Log[l[9]]*Log[l[12]]*Log[l[13]]*Log[l[14]])/2 - 
    (14*I)*Pi*Log[l[13]]^2*Log[l[14]] - 
    (512681*Log[l[1]]*Log[l[13]]^2*Log[l[14]])/24 - 
    (87191*Log[l[2]]*Log[l[13]]^2*Log[l[14]])/12 + 
    1915*Log[l[3]]*Log[l[13]]^2*Log[l[14]] + 
    (61*Log[l[4]]*Log[l[13]]^2*Log[l[14]])/4 - 
    (15719*Log[l[5]]*Log[l[13]]^2*Log[l[14]])/12 - 
    (145171*Log[l[6]]*Log[l[13]]^2*Log[l[14]])/8 - 
    (307055*Log[l[7]]*Log[l[13]]^2*Log[l[14]])/8 + 
    (87517*Log[l[8]]*Log[l[13]]^2*Log[l[14]])/12 - 
    (378583*Log[l[9]]*Log[l[13]]^2*Log[l[14]])/24 - 
    13*Log[l[12]]*Log[l[13]]^2*Log[l[14]] + (408757*Log[l[13]]^3*Log[l[14]])/
     36 - (45625*Pi^2*Log[l[14]]^2)/72 + (3*I)*Pi*Log[l[1]]*Log[l[14]]^2 + 
    (162235*Log[l[1]]^2*Log[l[14]]^2)/48 + (8*I)*Pi*Log[l[2]]*Log[l[14]]^2 - 
    (10687*Log[l[1]]*Log[l[2]]*Log[l[14]]^2)/4 - 
    (308441*Log[l[2]]^2*Log[l[14]]^2)/48 + (7*I)*Pi*Log[l[3]]*Log[l[14]]^2 + 
    (109891*Log[l[1]]*Log[l[3]]*Log[l[14]]^2)/24 + 
    (20257*Log[l[2]]*Log[l[3]]*Log[l[14]]^2)/8 + 
    (23483*Log[l[3]]^2*Log[l[14]]^2)/48 - 
    (49*Log[l[1]]*Log[l[4]]*Log[l[14]]^2)/4 - 
    (3*Log[l[2]]*Log[l[4]]*Log[l[14]]^2)/4 - 
    (23*Log[l[3]]*Log[l[4]]*Log[l[14]]^2)/2 - (37*Log[l[4]]^2*Log[l[14]]^2)/
     8 + (5087*Log[l[1]]*Log[l[5]]*Log[l[14]]^2)/3 + 
    (18275*Log[l[2]]*Log[l[5]]*Log[l[14]]^2)/12 + 
    (99487*Log[l[5]]^2*Log[l[14]]^2)/48 - (4*I)*Pi*Log[l[6]]*Log[l[14]]^2 + 
    (2227*Log[l[1]]*Log[l[6]]*Log[l[14]]^2)/12 - 
    (328355*Log[l[2]]*Log[l[6]]*Log[l[14]]^2)/24 + 
    (54061*Log[l[3]]*Log[l[6]]*Log[l[14]]^2)/24 - 
    (7*Log[l[4]]*Log[l[6]]*Log[l[14]]^2)/2 - 3264*Log[l[5]]*Log[l[6]]*
     Log[l[14]]^2 + (69605*Log[l[6]]^2*Log[l[14]]^2)/24 + 
    (2*I)*Pi*Log[l[7]]*Log[l[14]]^2 + 
    (20997*Log[l[1]]*Log[l[7]]*Log[l[14]]^2)/2 - 
    (186301*Log[l[2]]*Log[l[7]]*Log[l[14]]^2)/24 + 
    (8141*Log[l[3]]*Log[l[7]]*Log[l[14]]^2)/6 - 
    (7*Log[l[4]]*Log[l[7]]*Log[l[14]]^2)/2 + 
    (9583*Log[l[5]]*Log[l[7]]*Log[l[14]]^2)/6 - 
    (89089*Log[l[6]]*Log[l[7]]*Log[l[14]]^2)/12 + 
    (446149*Log[l[7]]^2*Log[l[14]]^2)/48 - 
    (42149*Log[l[1]]*Log[l[8]]*Log[l[14]]^2)/8 - 
    (35783*Log[l[2]]*Log[l[8]]*Log[l[14]]^2)/24 + 
    (49271*Log[l[3]]*Log[l[8]]*Log[l[14]]^2)/12 + 
    (22845*Log[l[6]]*Log[l[8]]*Log[l[14]]^2)/4 - 
    (24059*Log[l[7]]*Log[l[8]]*Log[l[14]]^2)/4 + 
    (33919*Log[l[8]]^2*Log[l[14]]^2)/48 - (13*I)*Pi*Log[l[9]]*Log[l[14]]^2 - 
    (3829*Log[l[1]]*Log[l[9]]*Log[l[14]]^2)/12 - 
    (291919*Log[l[2]]*Log[l[9]]*Log[l[14]]^2)/12 - 
    (59255*Log[l[3]]*Log[l[9]]*Log[l[14]]^2)/24 + 
    (19*Log[l[4]]*Log[l[9]]*Log[l[14]]^2)/2 - 
    (85475*Log[l[5]]*Log[l[9]]*Log[l[14]]^2)/24 + 
    (12718*Log[l[6]]*Log[l[9]]*Log[l[14]]^2)/3 - 
    (219721*Log[l[7]]*Log[l[9]]*Log[l[14]]^2)/24 - 
    (6553*Log[l[8]]*Log[l[9]]*Log[l[14]]^2)/4 + 
    (397559*Log[l[9]]^2*Log[l[14]]^2)/48 + I*Pi*Log[l[12]]*Log[l[14]]^2 - 
    (4735*Log[l[1]]*Log[l[12]]*Log[l[14]]^2)/6 - 2*Log[l[4]]*Log[l[12]]*
     Log[l[14]]^2 + (2288*Log[l[6]]*Log[l[12]]*Log[l[14]]^2)/3 + 
    14*Log[l[7]]*Log[l[12]]*Log[l[14]]^2 - 14*Log[l[8]]*Log[l[12]]*
     Log[l[14]]^2 - (21*Log[l[9]]*Log[l[12]]*Log[l[14]]^2)/2 + 
    (9605*Log[l[12]]^2*Log[l[14]]^2)/6 + (19*I)*Pi*Log[l[13]]*Log[l[14]]^2 - 
    (18181*Log[l[1]]*Log[l[13]]*Log[l[14]]^2)/6 - 
    (1127*Log[l[2]]*Log[l[13]]*Log[l[14]]^2)/4 - 
    (3921*Log[l[3]]*Log[l[13]]*Log[l[14]]^2)/8 - 
    (43*Log[l[4]]*Log[l[13]]*Log[l[14]]^2)/2 - 
    (53*Log[l[5]]*Log[l[13]]*Log[l[14]]^2)/2 - 
    (27749*Log[l[6]]*Log[l[13]]*Log[l[14]]^2)/6 - 
    (70859*Log[l[7]]*Log[l[13]]*Log[l[14]]^2)/8 + 
    (23195*Log[l[8]]*Log[l[13]]*Log[l[14]]^2)/24 - 
    (12910*Log[l[9]]*Log[l[13]]*Log[l[14]]^2)/3 + 8*Log[l[12]]*Log[l[13]]*
     Log[l[14]]^2 - (109861*Log[l[13]]^2*Log[l[14]]^2)/48 - 
    (3*I)*Pi*Log[l[14]]^3 - (116447*Log[l[1]]*Log[l[14]]^3)/72 + 
    (67507*Log[l[2]]*Log[l[14]]^3)/24 + (26917*Log[l[3]]*Log[l[14]]^3)/72 + 
    (23*Log[l[4]]*Log[l[14]]^3)/6 + (18449*Log[l[5]]*Log[l[14]]^3)/24 + 
    (1849*Log[l[6]]*Log[l[14]]^3)/6 - (19887*Log[l[7]]*Log[l[14]]^3)/4 + 
    (185879*Log[l[8]]*Log[l[14]]^3)/72 - (40255*Log[l[9]]*Log[l[14]]^3)/36 - 
    (9845*Log[l[12]]*Log[l[14]]^3)/18 + (29323*Log[l[13]]*Log[l[14]]^3)/4 - 
    (57745*Log[l[14]]^4)/48 + ((14*I)/3)*Pi^3*Log[l[15]] + 
    2*Li[2, 1, 1, (l[2]*l[11])/(l[4]*l[8])]*Log[l[15]] + 
    13*Li[2, 1, l[1]^(-1), l[10]/(l[3]*l[6])]*Log[l[15]] - 
    373*Li[2, 1, l[1]^(-1), (l[1]*l[11])/(l[2]*l[7])]*Log[l[15]] + 
    (4814*Li[2, 1, l[2]^2, l[6]/l[2]^2]*Log[l[15]])/3 - 
    6*Li[2, 1, l[2]^2/l[4], (l[3]*l[4]*l[6])/(l[2]^2*l[8])]*Log[l[15]] - 
    (15*Li[2, 1, -(l[2]^3/(l[3]*l[4])), 1]*Log[l[15]])/2 + 
    (19*Li[2, 1, -(l[2]^3/(l[3]*l[4])), -((l[1]*l[3])/l[2]^2)]*Log[l[15]])/
     2 + 2*Li[2, 1, l[4]/l[1]^2, (l[1]*l[9])/(l[4]*l[8])]*Log[l[15]] - 
    14*Li[2, 1, l[4]/l[1]^2, (l[9]*l[10])/(l[3]^2*l[4]*l[6])]*Log[l[15]] + 
    14*Li[2, 1, l[4]/l[1]^2, (l[1]^2*l[8]*l[11])/(l[2]*l[4]*l[7]^2)]*
     Log[l[15]] - 4*Li[2, 1, (l[3]*l[6])/l[8], (l[2]^2*l[8])/
       (l[3]*l[4]*l[6])]*Log[l[15]] + 171*Li[2, 1, (l[3]*l[6])/l[8], 
      (l[2]*l[11])/(l[3]*l[6])]*Log[l[15]] + 
    49*Li[2, 1, -((l[2]*l[3]*l[6])/l[8]), l[11]/(l[2]*l[3])]*Log[l[15]] - 
    40*Li[2, 1, (l[2]*l[7])/(l[1]*l[8]), (l[1]*l[11])/(l[2]*l[7])]*
     Log[l[15]] + 14*Li[2, 1, -(l[11]/l[3]), 
      -((l[2]*l[7]*l[10])/(l[11]*l[14]))]*Log[l[15]] + 
    2*Li[2, 1, l[11]/l[8], (l[2]*l[7])/(l[1]*l[11])]*Log[l[15]] + 
    171*Li[2, 1, (l[2]*l[11])/l[8], (l[3]*l[6])/(l[2]*l[11])]*Log[l[15]] + 
    (2399*Li[2, 1, -((l[1]*l[3])/l[14]), l[10]/(l[2]*l[3])]*Log[l[15]])/12 - 
    (4259*Li[2, 1, -(l[10]/l[14]), -((l[1]*l[11])/l[10])]*Log[l[15]])/4 - 
    (797*Li[2, 1, -((l[1]*l[10])/(l[2]*l[14])), (l[2]*l[3])/l[10]]*
      Log[l[15]])/6 - (4655*Li[2, 1, l[10]/l[15], (l[2]*l[7])/l[10]]*
      Log[l[15]])/4 + 2*Li[2, 1, l[16]/l[12], (l[2]*l[6]*l[7]*l[10]^2*l[13])/
       (l[8]*l[14]*l[15]*l[16])]*Log[l[15]] - 
    (3453*Pi^2*Log[l[1]]*Log[l[15]])/2 - (54*I)*Pi*Log[l[1]]^2*Log[l[15]] + 
    (63265*Log[l[1]]^3*Log[l[15]])/12 + (167507*Pi^2*Log[l[2]]*Log[l[15]])/
     72 - (54*I)*Pi*Log[l[1]]*Log[l[2]]*Log[l[15]] - 
    (151435*Log[l[1]]^2*Log[l[2]]*Log[l[15]])/24 - 
    (23*I)*Pi*Log[l[2]]^2*Log[l[15]] - 
    (349005*Log[l[1]]*Log[l[2]]^2*Log[l[15]])/8 - 
    (879727*Log[l[2]]^3*Log[l[15]])/72 - (4133*Pi^2*Log[l[3]]*Log[l[15]])/
     12 - (36*I)*Pi*Log[l[1]]*Log[l[3]]*Log[l[15]] - 
    (142147*Log[l[1]]^2*Log[l[3]]*Log[l[15]])/24 - 
    (10*I)*Pi*Log[l[2]]*Log[l[3]]*Log[l[15]] + 
    (9811*Log[l[1]]*Log[l[2]]*Log[l[3]]*Log[l[15]])/2 - 
    (132871*Log[l[2]]^2*Log[l[3]]*Log[l[15]])/8 + 
    (7*I)*Pi*Log[l[3]]^2*Log[l[15]] - (7847*Log[l[1]]*Log[l[3]]^2*Log[l[15]])/
     3 + (20029*Log[l[2]]*Log[l[3]]^2*Log[l[15]])/6 - 
    (6257*Log[l[3]]^3*Log[l[15]])/8 - 8*Pi^2*Log[l[4]]*Log[l[15]] + 
    (24*I)*Pi*Log[l[1]]*Log[l[4]]*Log[l[15]] + 63*Log[l[1]]^2*Log[l[4]]*
     Log[l[15]] + 48*Log[l[1]]*Log[l[2]]*Log[l[4]]*Log[l[15]] + 
    (83*Log[l[2]]^2*Log[l[4]]*Log[l[15]])/8 + (24*I)*Pi*Log[l[3]]*Log[l[4]]*
     Log[l[15]] + Log[l[1]]*Log[l[3]]*Log[l[4]]*Log[l[15]] + 
    43*Log[l[2]]*Log[l[3]]*Log[l[4]]*Log[l[15]] - 
    (73*Log[l[3]]^2*Log[l[4]]*Log[l[15]])/4 - 30*Log[l[1]]*Log[l[4]]^2*
     Log[l[15]] + (69*Log[l[2]]*Log[l[4]]^2*Log[l[15]])/4 - 
    (119*Log[l[3]]*Log[l[4]]^2*Log[l[15]])/4 - (13*Log[l[4]]^3*Log[l[15]])/
     12 + (29483*Pi^2*Log[l[5]]*Log[l[15]])/18 - (28*I)*Pi*Log[l[1]]*
     Log[l[5]]*Log[l[15]] + (64645*Log[l[1]]^2*Log[l[5]]*Log[l[15]])/24 + 
    (22*I)*Pi*Log[l[2]]*Log[l[5]]*Log[l[15]] - 
    (23983*Log[l[1]]*Log[l[2]]*Log[l[5]]*Log[l[15]])/6 - 
    (29743*Log[l[2]]^2*Log[l[5]]*Log[l[15]])/8 - (4*I)*Pi*Log[l[3]]*Log[l[5]]*
     Log[l[15]] - (3098*Log[l[1]]*Log[l[3]]*Log[l[5]]*Log[l[15]])/3 - 
    (22166*Log[l[2]]*Log[l[3]]*Log[l[5]]*Log[l[15]])/3 + 
    (10327*Log[l[3]]^2*Log[l[5]]*Log[l[15]])/6 + 
    (85*Log[l[1]]*Log[l[4]]*Log[l[5]]*Log[l[15]])/2 - 
    24*Log[l[2]]*Log[l[4]]*Log[l[5]]*Log[l[15]] + 12*Log[l[3]]*Log[l[4]]*
     Log[l[5]]*Log[l[15]] - (9*Log[l[4]]^2*Log[l[5]]*Log[l[15]])/4 + 
    (7183*Log[l[1]]*Log[l[5]]^2*Log[l[15]])/6 + 
    (6023*Log[l[2]]*Log[l[5]]^2*Log[l[15]])/6 - 
    (2393*Log[l[3]]*Log[l[5]]^2*Log[l[15]])/12 + 
    (11144*Log[l[5]]^3*Log[l[15]])/9 + (13403*Pi^2*Log[l[6]]*Log[l[15]])/6 - 
    (60*I)*Pi*Log[l[1]]*Log[l[6]]*Log[l[15]] + 
    (324617*Log[l[1]]^2*Log[l[6]]*Log[l[15]])/24 - 
    (26*I)*Pi*Log[l[2]]*Log[l[6]]*Log[l[15]] - 
    (50716*Log[l[1]]*Log[l[2]]*Log[l[6]]*Log[l[15]])/3 - 
    (261595*Log[l[2]]^2*Log[l[6]]*Log[l[15]])/24 + 
    (16*I)*Pi*Log[l[3]]*Log[l[6]]*Log[l[15]] + 
    (3427*Log[l[1]]*Log[l[3]]*Log[l[6]]*Log[l[15]])/12 + 
    (4701*Log[l[2]]*Log[l[3]]*Log[l[6]]*Log[l[15]])/4 + 
    (1725*Log[l[3]]^2*Log[l[6]]*Log[l[15]])/2 + (24*I)*Pi*Log[l[4]]*Log[l[6]]*
     Log[l[15]] + 49*Log[l[1]]*Log[l[4]]*Log[l[6]]*Log[l[15]] + 
    40*Log[l[2]]*Log[l[4]]*Log[l[6]]*Log[l[15]] - 11*Log[l[3]]*Log[l[4]]*
     Log[l[6]]*Log[l[15]] - (25*Log[l[4]]^2*Log[l[6]]*Log[l[15]])/2 - 
    (12*I)*Pi*Log[l[5]]*Log[l[6]]*Log[l[15]] + 
    (2037*Log[l[1]]*Log[l[5]]*Log[l[6]]*Log[l[15]])/2 - 
    (311*Log[l[2]]*Log[l[5]]*Log[l[6]]*Log[l[15]])/4 - 
    (10181*Log[l[3]]*Log[l[5]]*Log[l[6]]*Log[l[15]])/12 - 
    (17*Log[l[4]]*Log[l[5]]*Log[l[6]]*Log[l[15]])/2 + 
    (35155*Log[l[5]]^2*Log[l[6]]*Log[l[15]])/24 + 
    (7*I)*Pi*Log[l[6]]^2*Log[l[15]] + (28585*Log[l[1]]*Log[l[6]]^2*
      Log[l[15]])/12 + (19489*Log[l[2]]*Log[l[6]]^2*Log[l[15]])/4 + 
    (42985*Log[l[3]]*Log[l[6]]^2*Log[l[15]])/24 + 3*Log[l[4]]*Log[l[6]]^2*
     Log[l[15]] - (94435*Log[l[5]]*Log[l[6]]^2*Log[l[15]])/24 + 
    (36857*Log[l[6]]^3*Log[l[15]])/18 + (89975*Pi^2*Log[l[7]]*Log[l[15]])/
     72 + (4*I)*Pi*Log[l[1]]*Log[l[7]]*Log[l[15]] + 
    (452021*Log[l[1]]^2*Log[l[7]]*Log[l[15]])/24 - 
    (32*I)*Pi*Log[l[2]]*Log[l[7]]*Log[l[15]] - 
    (84885*Log[l[1]]*Log[l[2]]*Log[l[7]]*Log[l[15]])/2 - 
    (205409*Log[l[2]]^2*Log[l[7]]*Log[l[15]])/6 + 
    (12*I)*Pi*Log[l[3]]*Log[l[7]]*Log[l[15]] - 
    (24881*Log[l[1]]*Log[l[3]]*Log[l[7]]*Log[l[15]])/12 - 
    (115081*Log[l[2]]*Log[l[3]]*Log[l[7]]*Log[l[15]])/4 + 
    (28231*Log[l[3]]^2*Log[l[7]]*Log[l[15]])/12 - 
    (8*I)*Pi*Log[l[4]]*Log[l[7]]*Log[l[15]] - 
    (23*Log[l[1]]*Log[l[4]]*Log[l[7]]*Log[l[15]])/2 + 
    45*Log[l[2]]*Log[l[4]]*Log[l[7]]*Log[l[15]] - 
    (37*Log[l[3]]*Log[l[4]]*Log[l[7]]*Log[l[15]])/2 + 
    (67*Log[l[4]]^2*Log[l[7]]*Log[l[15]])/4 + (8*I)*Pi*Log[l[5]]*Log[l[7]]*
     Log[l[15]] + (22837*Log[l[1]]*Log[l[5]]*Log[l[7]]*Log[l[15]])/3 - 
    (6763*Log[l[2]]*Log[l[5]]*Log[l[7]]*Log[l[15]])/6 - 
    (80417*Log[l[3]]*Log[l[5]]*Log[l[7]]*Log[l[15]])/12 - 
    (37*Log[l[4]]*Log[l[5]]*Log[l[7]]*Log[l[15]])/2 + 
    (23015*Log[l[5]]^2*Log[l[7]]*Log[l[15]])/6 + (16*I)*Pi*Log[l[6]]*
     Log[l[7]]*Log[l[15]] + (15163*Log[l[1]]*Log[l[6]]*Log[l[7]]*Log[l[15]])/
     6 - (227681*Log[l[2]]*Log[l[6]]*Log[l[7]]*Log[l[15]])/6 - 
    (27625*Log[l[3]]*Log[l[6]]*Log[l[7]]*Log[l[15]])/12 + 
    7*Log[l[4]]*Log[l[6]]*Log[l[7]]*Log[l[15]] - 
    (47671*Log[l[5]]*Log[l[6]]*Log[l[7]]*Log[l[15]])/12 + 
    (2587*Log[l[6]]^2*Log[l[7]]*Log[l[15]])/12 - (7*I)*Pi*Log[l[7]]^2*
     Log[l[15]] + (49273*Log[l[1]]*Log[l[7]]^2*Log[l[15]])/4 - 
    (40479*Log[l[2]]*Log[l[7]]^2*Log[l[15]])/8 - 
    (56199*Log[l[3]]*Log[l[7]]^2*Log[l[15]])/4 + 
    (167*Log[l[4]]*Log[l[7]]^2*Log[l[15]])/4 + 
    (32071*Log[l[5]]*Log[l[7]]^2*Log[l[15]])/6 - 
    (201611*Log[l[6]]*Log[l[7]]^2*Log[l[15]])/12 + 
    (677657*Log[l[7]]^3*Log[l[15]])/36 - (13943*Pi^2*Log[l[8]]*Log[l[15]])/
     72 - (18*I)*Pi*Log[l[1]]*Log[l[8]]*Log[l[15]] - 
    (40351*Log[l[1]]^2*Log[l[8]]*Log[l[15]])/24 - 
    (25597*Log[l[1]]*Log[l[2]]*Log[l[8]]*Log[l[15]])/4 + 
    (237343*Log[l[2]]^2*Log[l[8]]*Log[l[15]])/24 - 
    (56863*Log[l[1]]*Log[l[3]]*Log[l[8]]*Log[l[15]])/12 + 
    (103679*Log[l[2]]*Log[l[3]]*Log[l[8]]*Log[l[15]])/12 + 
    (23*Log[l[3]]^2*Log[l[8]]*Log[l[15]])/3 + 28*Log[l[1]]*Log[l[4]]*
     Log[l[8]]*Log[l[15]] + (29*Log[l[2]]*Log[l[4]]*Log[l[8]]*Log[l[15]])/2 + 
    (53*Log[l[3]]*Log[l[4]]*Log[l[8]]*Log[l[15]])/2 + 
    5*Log[l[4]]^2*Log[l[8]]*Log[l[15]] - 1029*Log[l[1]]*Log[l[5]]*Log[l[8]]*
     Log[l[15]] + (14867*Log[l[2]]*Log[l[5]]*Log[l[8]]*Log[l[15]])/4 - 
    (1553*Log[l[3]]*Log[l[5]]*Log[l[8]]*Log[l[15]])/3 + 
    534*Log[l[5]]^2*Log[l[8]]*Log[l[15]] - (18*I)*Pi*Log[l[6]]*Log[l[8]]*
     Log[l[15]] + 80*Log[l[1]]*Log[l[6]]*Log[l[8]]*Log[l[15]] + 
    (47691*Log[l[2]]*Log[l[6]]*Log[l[8]]*Log[l[15]])/4 + 
    (4349*Log[l[3]]*Log[l[6]]*Log[l[8]]*Log[l[15]])/12 + 
    (81*Log[l[4]]*Log[l[6]]*Log[l[8]]*Log[l[15]])/2 - 
    (8009*Log[l[5]]*Log[l[6]]*Log[l[8]]*Log[l[15]])/3 + 
    (3470*Log[l[6]]^2*Log[l[8]]*Log[l[15]])/3 - 
    (51973*Log[l[1]]*Log[l[7]]*Log[l[8]]*Log[l[15]])/6 - 
    (13377*Log[l[2]]*Log[l[7]]*Log[l[8]]*Log[l[15]])/2 + 
    (33839*Log[l[3]]*Log[l[7]]*Log[l[8]]*Log[l[15]])/12 + 
    8*Log[l[4]]*Log[l[7]]*Log[l[8]]*Log[l[15]] + 4281*Log[l[5]]*Log[l[7]]*
     Log[l[8]]*Log[l[15]] + (15601*Log[l[6]]*Log[l[7]]*Log[l[8]]*Log[l[15]])/
     6 - (280685*Log[l[7]]^2*Log[l[8]]*Log[l[15]])/12 - 
    (9*I)*Pi*Log[l[8]]^2*Log[l[15]] + (145187*Log[l[1]]*Log[l[8]]^2*
      Log[l[15]])/24 + (9669*Log[l[2]]*Log[l[8]]^2*Log[l[15]])/4 - 
    6856*Log[l[3]]*Log[l[8]]^2*Log[l[15]] + 6*Log[l[4]]*Log[l[8]]^2*
     Log[l[15]] + (479*Log[l[5]]*Log[l[8]]^2*Log[l[15]])/3 - 
    (34079*Log[l[6]]*Log[l[8]]^2*Log[l[15]])/12 + 
    (119299*Log[l[7]]*Log[l[8]]^2*Log[l[15]])/8 - 
    (1295*Log[l[8]]^3*Log[l[15]])/6 - (22451*Pi^2*Log[l[9]]*Log[l[15]])/18 - 
    (28*I)*Pi*Log[l[1]]*Log[l[9]]*Log[l[15]] + 
    (31691*Log[l[1]]^2*Log[l[9]]*Log[l[15]])/2 + (28*I)*Pi*Log[l[2]]*
     Log[l[9]]*Log[l[15]] + (13937*Log[l[1]]*Log[l[2]]*Log[l[9]]*Log[l[15]])/
     3 + (2705*Log[l[2]]^2*Log[l[9]]*Log[l[15]])/6 + 
    (84977*Log[l[1]]*Log[l[3]]*Log[l[9]]*Log[l[15]])/6 + 
    (5199*Log[l[2]]*Log[l[3]]*Log[l[9]]*Log[l[15]])/4 + 
    (19185*Log[l[3]]^2*Log[l[9]]*Log[l[15]])/4 + (8*I)*Pi*Log[l[4]]*Log[l[9]]*
     Log[l[15]] + (55*Log[l[1]]*Log[l[4]]*Log[l[9]]*Log[l[15]])/2 - 
    63*Log[l[2]]*Log[l[4]]*Log[l[9]]*Log[l[15]] + 
    4*Log[l[3]]*Log[l[4]]*Log[l[9]]*Log[l[15]] - 
    (19*Log[l[4]]^2*Log[l[9]]*Log[l[15]])/4 + 
    (3701*Log[l[1]]*Log[l[5]]*Log[l[9]]*Log[l[15]])/12 + 
    (47203*Log[l[2]]*Log[l[5]]*Log[l[9]]*Log[l[15]])/12 - 
    (1487*Log[l[3]]*Log[l[5]]*Log[l[9]]*Log[l[15]])/3 - 
    (5*Log[l[4]]*Log[l[5]]*Log[l[9]]*Log[l[15]])/2 + 
    (19267*Log[l[5]]^2*Log[l[9]]*Log[l[15]])/12 + 
    (10*I)*Pi*Log[l[6]]*Log[l[9]]*Log[l[15]] + 
    (329225*Log[l[1]]*Log[l[6]]*Log[l[9]]*Log[l[15]])/12 + 
    (32897*Log[l[2]]*Log[l[6]]*Log[l[9]]*Log[l[15]])/3 + 
    (36709*Log[l[3]]*Log[l[6]]*Log[l[9]]*Log[l[15]])/6 - 
    (41*Log[l[4]]*Log[l[6]]*Log[l[9]]*Log[l[15]])/2 + 
    (7613*Log[l[5]]*Log[l[6]]*Log[l[9]]*Log[l[15]])/4 + 
    (97069*Log[l[6]]^2*Log[l[9]]*Log[l[15]])/12 + 
    (28*I)*Pi*Log[l[7]]*Log[l[9]]*Log[l[15]] + 
    (193481*Log[l[1]]*Log[l[7]]*Log[l[9]]*Log[l[15]])/12 + 
    (355583*Log[l[2]]*Log[l[7]]*Log[l[9]]*Log[l[15]])/12 + 
    (41081*Log[l[3]]*Log[l[7]]*Log[l[9]]*Log[l[15]])/6 - 
    52*Log[l[4]]*Log[l[7]]*Log[l[9]]*Log[l[15]] + 
    (25025*Log[l[5]]*Log[l[7]]*Log[l[9]]*Log[l[15]])/3 + 
    (412859*Log[l[6]]*Log[l[7]]*Log[l[9]]*Log[l[15]])/12 + 
    (262597*Log[l[7]]^2*Log[l[9]]*Log[l[15]])/12 - 
    (18*I)*Pi*Log[l[8]]*Log[l[9]]*Log[l[15]] - 
    (28930*Log[l[1]]*Log[l[8]]*Log[l[9]]*Log[l[15]])/3 - 
    (43094*Log[l[2]]*Log[l[8]]*Log[l[9]]*Log[l[15]])/3 - 
    (2269*Log[l[3]]*Log[l[8]]*Log[l[9]]*Log[l[15]])/4 + 
    (3*Log[l[4]]*Log[l[8]]*Log[l[9]]*Log[l[15]])/2 - 
    (59233*Log[l[5]]*Log[l[8]]*Log[l[9]]*Log[l[15]])/12 - 
    (915*Log[l[6]]*Log[l[8]]*Log[l[9]]*Log[l[15]])/2 - 
    (53195*Log[l[7]]*Log[l[8]]*Log[l[9]]*Log[l[15]])/3 + 
    (88459*Log[l[8]]^2*Log[l[9]]*Log[l[15]])/12 - 
    (5*I)*Pi*Log[l[9]]^2*Log[l[15]] - (5135*Log[l[1]]*Log[l[9]]^2*Log[l[15]])/
     4 + (20537*Log[l[2]]*Log[l[9]]^2*Log[l[15]])/4 - 
    (19765*Log[l[3]]*Log[l[9]]^2*Log[l[15]])/8 + 8*Log[l[4]]*Log[l[9]]^2*
     Log[l[15]] + (11705*Log[l[5]]*Log[l[9]]^2*Log[l[15]])/12 - 
    (23659*Log[l[6]]*Log[l[9]]^2*Log[l[15]])/6 + 
    (25153*Log[l[7]]*Log[l[9]]^2*Log[l[15]])/12 - 
    (4351*Log[l[8]]*Log[l[9]]^2*Log[l[15]])/3 - 
    (434815*Log[l[9]]^3*Log[l[15]])/72 - (4843*Pi^2*Log[l[12]]*Log[l[15]])/
     9 + (4*I)*Pi*Log[l[1]]*Log[l[12]]*Log[l[15]] - 
    (9449*Log[l[1]]^2*Log[l[12]]*Log[l[15]])/6 - 
    (9539*Log[l[1]]*Log[l[2]]*Log[l[12]]*Log[l[15]])/6 - 
    (4783*Log[l[2]]^2*Log[l[12]]*Log[l[15]])/6 + 
    (4*I)*Pi*Log[l[3]]*Log[l[12]]*Log[l[15]] + 13*Log[l[1]]*Log[l[3]]*
     Log[l[12]]*Log[l[15]] + 5*Log[l[2]]*Log[l[3]]*Log[l[12]]*Log[l[15]] + 
    (7*Log[l[3]]^2*Log[l[12]]*Log[l[15]])/2 + 18*Log[l[2]]*Log[l[4]]*
     Log[l[12]]*Log[l[15]] - 8*Log[l[3]]*Log[l[4]]*Log[l[12]]*Log[l[15]] + 
    Log[l[4]]^2*Log[l[12]]*Log[l[15]] - 
    (21*Log[l[1]]*Log[l[5]]*Log[l[12]]*Log[l[15]])/2 + 
    (3*Log[l[2]]*Log[l[5]]*Log[l[12]]*Log[l[15]])/2 - 
    8*Log[l[3]]*Log[l[5]]*Log[l[12]]*Log[l[15]] + Log[l[5]]^2*Log[l[12]]*
     Log[l[15]] - (2*I)*Pi*Log[l[6]]*Log[l[12]]*Log[l[15]] + 
    (4861*Log[l[1]]*Log[l[6]]*Log[l[12]]*Log[l[15]])/3 + 
    (9539*Log[l[2]]*Log[l[6]]*Log[l[12]]*Log[l[15]])/6 + 
    23*Log[l[3]]*Log[l[6]]*Log[l[12]]*Log[l[15]] + 
    4*Log[l[4]]*Log[l[6]]*Log[l[12]]*Log[l[15]] - 
    (13*Log[l[5]]*Log[l[6]]*Log[l[12]]*Log[l[15]])/2 + 
    (51*Log[l[6]]^2*Log[l[12]]*Log[l[15]])/2 - (6*I)*Pi*Log[l[7]]*Log[l[12]]*
     Log[l[15]] - (2607*Log[l[1]]*Log[l[7]]*Log[l[12]]*Log[l[15]])/2 - 
    (9185*Log[l[2]]*Log[l[7]]*Log[l[12]]*Log[l[15]])/6 + 
    4*Log[l[3]]*Log[l[7]]*Log[l[12]]*Log[l[15]] + 18*Log[l[4]]*Log[l[7]]*
     Log[l[12]]*Log[l[15]] - 2*Log[l[5]]*Log[l[7]]*Log[l[12]]*Log[l[15]] + 
    (9641*Log[l[6]]*Log[l[7]]*Log[l[12]]*Log[l[15]])/6 - 
    (2267*Log[l[7]]^2*Log[l[12]]*Log[l[15]])/3 - 7*Log[l[1]]*Log[l[8]]*
     Log[l[12]]*Log[l[15]] - 19*Log[l[2]]*Log[l[8]]*Log[l[12]]*Log[l[15]] + 
    27*Log[l[3]]*Log[l[8]]*Log[l[12]]*Log[l[15]] + 
    6*Log[l[4]]*Log[l[8]]*Log[l[12]]*Log[l[15]] + 
    5*Log[l[6]]*Log[l[8]]*Log[l[12]]*Log[l[15]] - 28*Log[l[7]]*Log[l[8]]*
     Log[l[12]]*Log[l[15]] - (7*Log[l[8]]^2*Log[l[12]]*Log[l[15]])/2 - 
    (2*I)*Pi*Log[l[9]]*Log[l[12]]*Log[l[15]] - 
    (3*Log[l[1]]*Log[l[9]]*Log[l[12]]*Log[l[15]])/2 + 
    13*Log[l[2]]*Log[l[9]]*Log[l[12]]*Log[l[15]] + 
    6*Log[l[3]]*Log[l[9]]*Log[l[12]]*Log[l[15]] - 
    (43*Log[l[5]]*Log[l[9]]*Log[l[12]]*Log[l[15]])/2 + 
    (81*Log[l[6]]*Log[l[9]]*Log[l[12]]*Log[l[15]])/2 + 
    (1487*Log[l[7]]*Log[l[9]]*Log[l[12]]*Log[l[15]])/6 - 
    24*Log[l[8]]*Log[l[9]]*Log[l[12]]*Log[l[15]] - 
    (5*Log[l[9]]^2*Log[l[12]]*Log[l[15]])/2 + I*Pi*Log[l[12]]^2*Log[l[15]] + 
    (9617*Log[l[1]]*Log[l[12]]^2*Log[l[15]])/6 + 
    (9569*Log[l[2]]*Log[l[12]]^2*Log[l[15]])/12 + 3*Log[l[3]]*Log[l[12]]^2*
     Log[l[15]] + (9*Log[l[5]]*Log[l[12]]^2*Log[l[15]])/4 - 
    (2417*Log[l[6]]*Log[l[12]]^2*Log[l[15]])/3 + 
    (9605*Log[l[7]]*Log[l[12]]^2*Log[l[15]])/12 + 
    (Log[l[8]]*Log[l[12]]^2*Log[l[15]])/2 - 
    (39*Log[l[9]]*Log[l[12]]^2*Log[l[15]])/4 - (4681*Log[l[12]]^3*Log[l[15]])/
     18 + (641749*Pi^2*Log[l[13]]*Log[l[15]])/72 - 
    (10*I)*Pi*Log[l[1]]*Log[l[13]]*Log[l[15]] - 
    (82283*Log[l[1]]^2*Log[l[13]]*Log[l[15]])/4 - 
    (2*I)*Pi*Log[l[2]]*Log[l[13]]*Log[l[15]] + 
    (23503*Log[l[1]]*Log[l[2]]*Log[l[13]]*Log[l[15]])/6 + 
    (72419*Log[l[2]]^2*Log[l[13]]*Log[l[15]])/8 - 
    (6*I)*Pi*Log[l[3]]*Log[l[13]]*Log[l[15]] - 
    (27749*Log[l[1]]*Log[l[3]]*Log[l[13]]*Log[l[15]])/6 - 
    (45241*Log[l[2]]*Log[l[3]]*Log[l[13]]*Log[l[15]])/4 - 
    (2062*Log[l[3]]^2*Log[l[13]]*Log[l[15]])/3 + 
    (8*I)*Pi*Log[l[4]]*Log[l[13]]*Log[l[15]] - 21*Log[l[1]]*Log[l[4]]*
     Log[l[13]]*Log[l[15]] + 38*Log[l[2]]*Log[l[4]]*Log[l[13]]*Log[l[15]] + 
    (25*Log[l[3]]*Log[l[4]]*Log[l[13]]*Log[l[15]])/2 - 
    (5*Log[l[4]]^2*Log[l[13]]*Log[l[15]])/4 - 
    (22660*Log[l[1]]*Log[l[5]]*Log[l[13]]*Log[l[15]])/3 - 
    (21007*Log[l[2]]*Log[l[5]]*Log[l[13]]*Log[l[15]])/12 - 
    (1361*Log[l[3]]*Log[l[5]]*Log[l[13]]*Log[l[15]])/12 + 
    (5*Log[l[4]]*Log[l[5]]*Log[l[13]]*Log[l[15]])/2 - 
    (5885*Log[l[5]]^2*Log[l[13]]*Log[l[15]])/2 - (18*I)*Pi*Log[l[6]]*
     Log[l[13]]*Log[l[15]] - 34525*Log[l[1]]*Log[l[6]]*Log[l[13]]*
     Log[l[15]] + (35737*Log[l[2]]*Log[l[6]]*Log[l[13]]*Log[l[15]])/12 - 
    (2781*Log[l[3]]*Log[l[6]]*Log[l[13]]*Log[l[15]])/4 + 
    25*Log[l[4]]*Log[l[6]]*Log[l[13]]*Log[l[15]] - 
    (39049*Log[l[5]]*Log[l[6]]*Log[l[13]]*Log[l[15]])/12 - 
    (33781*Log[l[6]]^2*Log[l[13]]*Log[l[15]])/12 - 
    (16*I)*Pi*Log[l[7]]*Log[l[13]]*Log[l[15]] - 
    (82537*Log[l[1]]*Log[l[7]]*Log[l[13]]*Log[l[15]])/3 - 
    (36578*Log[l[2]]*Log[l[7]]*Log[l[13]]*Log[l[15]])/3 - 
    (40211*Log[l[3]]*Log[l[7]]*Log[l[13]]*Log[l[15]])/4 + 
    (77*Log[l[4]]*Log[l[7]]*Log[l[13]]*Log[l[15]])/2 - 
    (72271*Log[l[5]]*Log[l[7]]*Log[l[13]]*Log[l[15]])/6 - 
    (361043*Log[l[6]]*Log[l[7]]*Log[l[13]]*Log[l[15]])/12 - 
    (757835*Log[l[7]]^2*Log[l[13]]*Log[l[15]])/24 + 
    (18*I)*Pi*Log[l[8]]*Log[l[13]]*Log[l[15]] + 3064*Log[l[1]]*Log[l[8]]*
     Log[l[13]]*Log[l[15]] + (108943*Log[l[2]]*Log[l[8]]*Log[l[13]]*
      Log[l[15]])/6 + (178405*Log[l[3]]*Log[l[8]]*Log[l[13]]*Log[l[15]])/12 - 
    16*Log[l[4]]*Log[l[8]]*Log[l[13]]*Log[l[15]] + 
    (11057*Log[l[5]]*Log[l[8]]*Log[l[13]]*Log[l[15]])/12 + 
    (36215*Log[l[6]]*Log[l[8]]*Log[l[13]]*Log[l[15]])/3 + 
    (313685*Log[l[7]]*Log[l[8]]*Log[l[13]]*Log[l[15]])/12 - 
    (257845*Log[l[8]]^2*Log[l[13]]*Log[l[15]])/24 + 
    (18*I)*Pi*Log[l[9]]*Log[l[13]]*Log[l[15]] - 
    (32177*Log[l[1]]*Log[l[9]]*Log[l[13]]*Log[l[15]])/2 - 
    6508*Log[l[2]]*Log[l[9]]*Log[l[13]]*Log[l[15]] - 
    (77099*Log[l[3]]*Log[l[9]]*Log[l[13]]*Log[l[15]])/6 - 
    (61*Log[l[4]]*Log[l[9]]*Log[l[13]]*Log[l[15]])/2 - 
    (7649*Log[l[5]]*Log[l[9]]*Log[l[13]]*Log[l[15]])/12 - 
    (41105*Log[l[6]]*Log[l[9]]*Log[l[13]]*Log[l[15]])/12 + 
    (49583*Log[l[7]]*Log[l[9]]*Log[l[13]]*Log[l[15]])/3 - 
    (16289*Log[l[8]]*Log[l[9]]*Log[l[13]]*Log[l[15]])/12 + 
    (102885*Log[l[9]]^2*Log[l[13]]*Log[l[15]])/8 + 
    (4*I)*Pi*Log[l[12]]*Log[l[13]]*Log[l[15]] - 
    (1565*Log[l[1]]*Log[l[12]]*Log[l[13]]*Log[l[15]])/6 + 
    16*Log[l[2]]*Log[l[12]]*Log[l[13]]*Log[l[15]] - 
    16*Log[l[3]]*Log[l[12]]*Log[l[13]]*Log[l[15]] + 
    6*Log[l[4]]*Log[l[12]]*Log[l[13]]*Log[l[15]] + 
    (65*Log[l[5]]*Log[l[12]]*Log[l[13]]*Log[l[15]])/2 - 
    (107*Log[l[6]]*Log[l[12]]*Log[l[13]]*Log[l[15]])/2 - 
    (1361*Log[l[7]]*Log[l[12]]*Log[l[13]]*Log[l[15]])/6 - 
    Log[l[8]]*Log[l[12]]*Log[l[13]]*Log[l[15]] - 
    (760*Log[l[9]]*Log[l[12]]*Log[l[13]]*Log[l[15]])/3 - 
    (35*Log[l[12]]^2*Log[l[13]]*Log[l[15]])/4 - (13*I)*Pi*Log[l[13]]^2*
     Log[l[15]] + (58563*Log[l[1]]*Log[l[13]]^2*Log[l[15]])/4 - 
    (138149*Log[l[2]]*Log[l[13]]^2*Log[l[15]])/24 + 
    (30059*Log[l[3]]*Log[l[13]]^2*Log[l[15]])/6 + 
    (73*Log[l[4]]*Log[l[13]]^2*Log[l[15]])/4 + 1063*Log[l[5]]*Log[l[13]]^2*
     Log[l[15]] + (66977*Log[l[6]]*Log[l[13]]^2*Log[l[15]])/24 + 
    (18401*Log[l[7]]*Log[l[13]]^2*Log[l[15]])/24 - 
    (22208*Log[l[8]]*Log[l[13]]^2*Log[l[15]])/3 + 
    (2311*Log[l[9]]*Log[l[13]]^2*Log[l[15]])/4 + 
    (1649*Log[l[12]]*Log[l[13]]^2*Log[l[15]])/6 - 
    (603527*Log[l[13]]^3*Log[l[15]])/72 - (71501*Pi^2*Log[l[14]]*Log[l[15]])/
     36 - (4*I)*Pi*Log[l[1]]*Log[l[14]]*Log[l[15]] + 
    8972*Log[l[1]]^2*Log[l[14]]*Log[l[15]] + (18*I)*Pi*Log[l[2]]*Log[l[14]]*
     Log[l[15]] + (170407*Log[l[1]]*Log[l[2]]*Log[l[14]]*Log[l[15]])/12 + 
    (75041*Log[l[2]]^2*Log[l[14]]*Log[l[15]])/4 - 
    (2*I)*Pi*Log[l[3]]*Log[l[14]]*Log[l[15]] + 
    (29311*Log[l[1]]*Log[l[3]]*Log[l[14]]*Log[l[15]])/4 + 
    (19385*Log[l[2]]*Log[l[3]]*Log[l[14]]*Log[l[15]])/3 + 
    (5719*Log[l[3]]^2*Log[l[14]]*Log[l[15]])/8 + 
    (39*Log[l[1]]*Log[l[4]]*Log[l[14]]*Log[l[15]])/2 - 
    53*Log[l[2]]*Log[l[4]]*Log[l[14]]*Log[l[15]] + 
    Log[l[3]]*Log[l[4]]*Log[l[14]]*Log[l[15]] + 
    (5*Log[l[4]]^2*Log[l[14]]*Log[l[15]])/4 + 
    (7142*Log[l[1]]*Log[l[5]]*Log[l[14]]*Log[l[15]])/3 + 
    (16567*Log[l[2]]*Log[l[5]]*Log[l[14]]*Log[l[15]])/4 + 
    (26699*Log[l[3]]*Log[l[5]]*Log[l[14]]*Log[l[15]])/6 - 
    (13*Log[l[4]]*Log[l[5]]*Log[l[14]]*Log[l[15]])/2 - 
    (50515*Log[l[5]]^2*Log[l[14]]*Log[l[15]])/24 + 
    (26*I)*Pi*Log[l[6]]*Log[l[14]]*Log[l[15]] + 
    (21431*Log[l[1]]*Log[l[6]]*Log[l[14]]*Log[l[15]])/6 + 
    19475*Log[l[2]]*Log[l[6]]*Log[l[14]]*Log[l[15]] - 
    (23227*Log[l[3]]*Log[l[6]]*Log[l[14]]*Log[l[15]])/12 - 
    (65*Log[l[4]]*Log[l[6]]*Log[l[14]]*Log[l[15]])/2 - 
    (3575*Log[l[5]]*Log[l[6]]*Log[l[14]]*Log[l[15]])/12 + 
    1380*Log[l[6]]^2*Log[l[14]]*Log[l[15]] + (8*I)*Pi*Log[l[7]]*Log[l[14]]*
     Log[l[15]] - (79889*Log[l[1]]*Log[l[7]]*Log[l[14]]*Log[l[15]])/4 + 
    (45362*Log[l[2]]*Log[l[7]]*Log[l[14]]*Log[l[15]])/3 + 
    (33733*Log[l[3]]*Log[l[7]]*Log[l[14]]*Log[l[15]])/6 - 
    31*Log[l[4]]*Log[l[7]]*Log[l[14]]*Log[l[15]] - 
    (3165*Log[l[5]]*Log[l[7]]*Log[l[14]]*Log[l[15]])/4 + 
    (88515*Log[l[6]]*Log[l[7]]*Log[l[14]]*Log[l[15]])/4 - 
    (204367*Log[l[7]]^2*Log[l[14]]*Log[l[15]])/8 + 
    (36793*Log[l[1]]*Log[l[8]]*Log[l[14]]*Log[l[15]])/4 + 
    (57235*Log[l[2]]*Log[l[8]]*Log[l[14]]*Log[l[15]])/12 - 
    (93007*Log[l[3]]*Log[l[8]]*Log[l[14]]*Log[l[15]])/12 - 
    (11039*Log[l[5]]*Log[l[8]]*Log[l[14]]*Log[l[15]])/12 - 
    (115951*Log[l[6]]*Log[l[8]]*Log[l[14]]*Log[l[15]])/12 + 
    (209527*Log[l[7]]*Log[l[8]]*Log[l[14]]*Log[l[15]])/12 - 
    (44969*Log[l[8]]^2*Log[l[14]]*Log[l[15]])/6 + 
    (4*I)*Pi*Log[l[9]]*Log[l[14]]*Log[l[15]] + 
    (37697*Log[l[1]]*Log[l[9]]*Log[l[14]]*Log[l[15]])/6 + 
    (18839*Log[l[2]]*Log[l[9]]*Log[l[14]]*Log[l[15]])/2 + 
    (23923*Log[l[3]]*Log[l[9]]*Log[l[14]]*Log[l[15]])/4 + 
    (15*Log[l[4]]*Log[l[9]]*Log[l[14]]*Log[l[15]])/2 - 
    (29357*Log[l[5]]*Log[l[9]]*Log[l[14]]*Log[l[15]])/12 + 
    (40253*Log[l[6]]*Log[l[9]]*Log[l[14]]*Log[l[15]])/12 - 
    (3197*Log[l[7]]*Log[l[9]]*Log[l[14]]*Log[l[15]])/3 + 
    (174053*Log[l[8]]*Log[l[9]]*Log[l[14]]*Log[l[15]])/12 - 
    (102535*Log[l[9]]^2*Log[l[14]]*Log[l[15]])/24 - 
    (2*I)*Pi*Log[l[12]]*Log[l[14]]*Log[l[15]] + 
    (9539*Log[l[1]]*Log[l[12]]*Log[l[14]]*Log[l[15]])/3 + 
    (4678*Log[l[2]]*Log[l[12]]*Log[l[14]]*Log[l[15]])/3 + 
    6*Log[l[3]]*Log[l[12]]*Log[l[14]]*Log[l[15]] - 
    6*Log[l[4]]*Log[l[12]]*Log[l[14]]*Log[l[15]] + 
    (4798*Log[l[5]]*Log[l[12]]*Log[l[14]]*Log[l[15]])/3 - 
    (4672*Log[l[6]]*Log[l[12]]*Log[l[14]]*Log[l[15]])/3 + 
    (4528*Log[l[7]]*Log[l[12]]*Log[l[14]]*Log[l[15]])/3 + 
    28*Log[l[8]]*Log[l[12]]*Log[l[14]]*Log[l[15]] + 
    22*Log[l[9]]*Log[l[12]]*Log[l[14]]*Log[l[15]] - 
    (19201*Log[l[12]]^2*Log[l[14]]*Log[l[15]])/6 - 
    (4*I)*Pi*Log[l[13]]*Log[l[14]]*Log[l[15]] - 
    (21071*Log[l[1]]*Log[l[13]]*Log[l[14]]*Log[l[15]])/4 + 
    (105251*Log[l[2]]*Log[l[13]]*Log[l[14]]*Log[l[15]])/12 - 
    (2267*Log[l[3]]*Log[l[13]]*Log[l[14]]*Log[l[15]])/3 - 
    (11*Log[l[4]]*Log[l[13]]*Log[l[14]]*Log[l[15]])/2 + 
    (2221*Log[l[5]]*Log[l[13]]*Log[l[14]]*Log[l[15]])/4 + 
    (56137*Log[l[6]]*Log[l[13]]*Log[l[14]]*Log[l[15]])/12 + 
    (75131*Log[l[7]]*Log[l[13]]*Log[l[14]]*Log[l[15]])/3 - 
    (22517*Log[l[8]]*Log[l[13]]*Log[l[14]]*Log[l[15]])/6 - 
    (19177*Log[l[9]]*Log[l[13]]*Log[l[14]]*Log[l[15]])/2 - 
    40*Log[l[12]]*Log[l[13]]*Log[l[14]]*Log[l[15]] + 
    (251915*Log[l[13]]^2*Log[l[14]]*Log[l[15]])/24 + 
    (4*I)*Pi*Log[l[14]]^2*Log[l[15]] - 
    (8371*Log[l[1]]*Log[l[14]]^2*Log[l[15]])/8 - 
    (66869*Log[l[2]]*Log[l[14]]^2*Log[l[15]])/12 - 
    (123605*Log[l[3]]*Log[l[14]]^2*Log[l[15]])/24 + 
    (3*Log[l[4]]*Log[l[14]]^2*Log[l[15]])/2 - 
    (57383*Log[l[5]]*Log[l[14]]^2*Log[l[15]])/24 - 
    (18139*Log[l[6]]*Log[l[14]]^2*Log[l[15]])/3 + 
    (307157*Log[l[7]]*Log[l[14]]^2*Log[l[15]])/24 - 
    (184931*Log[l[8]]*Log[l[14]]^2*Log[l[15]])/24 + 
    (10547*Log[l[9]]*Log[l[14]]^2*Log[l[15]])/4 - 
    (4669*Log[l[12]]*Log[l[14]]^2*Log[l[15]])/3 - 
    (127307*Log[l[13]]*Log[l[14]]^2*Log[l[15]])/12 + 
    (17312*Log[l[14]]^3*Log[l[15]])/9 - (400159*Pi^2*Log[l[15]]^2)/144 + 
    (31*I)*Pi*Log[l[1]]*Log[l[15]]^2 - (149255*Log[l[1]]^2*Log[l[15]]^2)/48 + 
    (21*I)*Pi*Log[l[2]]*Log[l[15]]^2 + 
    (55141*Log[l[1]]*Log[l[2]]*Log[l[15]]^2)/24 + 
    (30025*Log[l[2]]^2*Log[l[15]]^2)/8 + I*Pi*Log[l[3]]*Log[l[15]]^2 + 
    (91345*Log[l[1]]*Log[l[3]]*Log[l[15]]^2)/24 + 
    (68677*Log[l[2]]*Log[l[3]]*Log[l[15]]^2)/12 - 
    (12547*Log[l[3]]^2*Log[l[15]]^2)/24 - (8*I)*Pi*Log[l[4]]*Log[l[15]]^2 - 
    (115*Log[l[1]]*Log[l[4]]*Log[l[15]]^2)/4 - 23*Log[l[2]]*Log[l[4]]*
     Log[l[15]]^2 - 6*Log[l[3]]*Log[l[4]]*Log[l[15]]^2 + 
    (15*Log[l[4]]^2*Log[l[15]]^2)/8 - (8617*Log[l[1]]*Log[l[5]]*Log[l[15]]^2)/
     3 - (5462*Log[l[2]]*Log[l[5]]*Log[l[15]]^2)/3 - 
    (111*Log[l[3]]*Log[l[5]]*Log[l[15]]^2)/4 + 
    (17*Log[l[4]]*Log[l[5]]*Log[l[15]]^2)/2 - 
    (53501*Log[l[5]]^2*Log[l[15]]^2)/48 - (8*I)*Pi*Log[l[6]]*Log[l[15]]^2 - 
    (23261*Log[l[1]]*Log[l[6]]*Log[l[15]]^2)/24 - 
    (275269*Log[l[2]]*Log[l[6]]*Log[l[15]]^2)/24 + 
    (6959*Log[l[3]]*Log[l[6]]*Log[l[15]]^2)/4 + 
    (5*Log[l[4]]*Log[l[6]]*Log[l[15]]^2)/4 + 
    (3184*Log[l[5]]*Log[l[6]]*Log[l[15]]^2)/3 - 
    (178247*Log[l[6]]^2*Log[l[15]]^2)/48 + (22*I)*Pi*Log[l[7]]*Log[l[15]]^2 + 
    (173143*Log[l[1]]*Log[l[7]]*Log[l[15]]^2)/24 + 
    (23677*Log[l[2]]*Log[l[7]]*Log[l[15]]^2)/3 + 
    (137369*Log[l[3]]*Log[l[7]]*Log[l[15]]^2)/24 - 
    (113*Log[l[4]]*Log[l[7]]*Log[l[15]]^2)/4 - 
    (50019*Log[l[5]]*Log[l[7]]*Log[l[15]]^2)/8 - 
    (125021*Log[l[6]]*Log[l[7]]*Log[l[15]]^2)/24 + 
    (214361*Log[l[7]]^2*Log[l[15]]^2)/16 - 
    (24999*Log[l[1]]*Log[l[8]]*Log[l[15]]^2)/8 - 
    (33143*Log[l[2]]*Log[l[8]]*Log[l[15]]^2)/6 + 
    (105985*Log[l[3]]*Log[l[8]]*Log[l[15]]^2)/24 - 
    7*Log[l[4]]*Log[l[8]]*Log[l[15]]^2 + 
    (2603*Log[l[5]]*Log[l[8]]*Log[l[15]]^2)/3 + 
    (143329*Log[l[6]]*Log[l[8]]*Log[l[15]]^2)/24 - 
    (178871*Log[l[7]]*Log[l[8]]*Log[l[15]]^2)/24 + 
    (43717*Log[l[8]]^2*Log[l[15]]^2)/12 - (15*I)*Pi*Log[l[9]]*Log[l[15]]^2 - 
    (19413*Log[l[1]]*Log[l[9]]*Log[l[15]]^2)/2 - 
    (331169*Log[l[2]]*Log[l[9]]*Log[l[15]]^2)/24 - 
    (23419*Log[l[3]]*Log[l[9]]*Log[l[15]]^2)/6 + 
    (93*Log[l[4]]*Log[l[9]]*Log[l[15]]^2)/4 + 
    (21869*Log[l[5]]*Log[l[9]]*Log[l[15]]^2)/24 - 
    (226129*Log[l[6]]*Log[l[9]]*Log[l[15]]^2)/12 - 
    (562261*Log[l[7]]*Log[l[9]]*Log[l[15]]^2)/24 - 
    (4561*Log[l[8]]*Log[l[9]]*Log[l[15]]^2)/2 - 
    (13747*Log[l[9]]^2*Log[l[15]]^2)/24 + I*Pi*Log[l[12]]*Log[l[15]]^2 - 
    (4809*Log[l[1]]*Log[l[12]]*Log[l[15]]^2)/2 - 
    (4744*Log[l[2]]*Log[l[12]]*Log[l[15]]^2)/3 - 
    (11*Log[l[3]]*Log[l[12]]*Log[l[15]]^2)/2 - 4*Log[l[4]]*Log[l[12]]*
     Log[l[15]]^2 - (4822*Log[l[5]]*Log[l[12]]*Log[l[15]]^2)/3 + 
    (2348*Log[l[6]]*Log[l[12]]*Log[l[15]]^2)/3 - 
    (9425*Log[l[7]]*Log[l[12]]*Log[l[15]]^2)/6 - 6*Log[l[8]]*Log[l[12]]*
     Log[l[15]]^2 + (Log[l[9]]*Log[l[12]]*Log[l[15]]^2)/2 + 
    (4780*Log[l[12]]^2*Log[l[15]]^2)/3 + (18*I)*Pi*Log[l[13]]*Log[l[15]]^2 + 
    (134917*Log[l[1]]*Log[l[13]]*Log[l[15]]^2)/12 + 
    (5600*Log[l[2]]*Log[l[13]]*Log[l[15]]^2)/3 - 
    (15547*Log[l[3]]*Log[l[13]]*Log[l[15]]^2)/8 - 
    (105*Log[l[4]]*Log[l[13]]*Log[l[15]]^2)/4 + 
    (84923*Log[l[5]]*Log[l[13]]*Log[l[15]]^2)/12 + 
    (23659*Log[l[6]]*Log[l[13]]*Log[l[15]]^2)/24 + 
    (2447*Log[l[7]]*Log[l[13]]*Log[l[15]]^2)/3 + 
    (22079*Log[l[8]]*Log[l[13]]*Log[l[15]]^2)/24 - 
    (3007*Log[l[9]]*Log[l[13]]*Log[l[15]]^2)/6 + 11*Log[l[12]]*Log[l[13]]*
     Log[l[15]]^2 + (19289*Log[l[13]]^2*Log[l[15]]^2)/8 - 
    (12*I)*Pi*Log[l[14]]*Log[l[15]]^2 - 
    (8548*Log[l[1]]*Log[l[14]]*Log[l[15]]^2)/3 - 
    (81103*Log[l[2]]*Log[l[14]]*Log[l[15]]^2)/8 - 
    (325*Log[l[3]]*Log[l[14]]*Log[l[15]]^2)/3 + 
    (75*Log[l[4]]*Log[l[14]]*Log[l[15]]^2)/4 + 
    (4175*Log[l[5]]*Log[l[14]]*Log[l[15]]^2)/24 + 
    (220255*Log[l[6]]*Log[l[14]]*Log[l[15]]^2)/24 - 
    (26123*Log[l[7]]*Log[l[14]]*Log[l[15]]^2)/2 + 
    (28099*Log[l[8]]*Log[l[14]]*Log[l[15]]^2)/4 + 
    (175697*Log[l[9]]*Log[l[14]]*Log[l[15]]^2)/24 + 
    (9524*Log[l[12]]*Log[l[14]]*Log[l[15]]^2)/3 - 5376*Log[l[13]]*Log[l[14]]*
     Log[l[15]]^2 + (126017*Log[l[14]]^2*Log[l[15]]^2)/48 - 
    ((40*I)/3)*Pi*Log[l[15]]^3 - (398*Log[l[1]]*Log[l[15]]^3)/3 + 
    (34081*Log[l[2]]*Log[l[15]]^3)/8 - (6131*Log[l[3]]*Log[l[15]]^3)/24 + 
    (137*Log[l[4]]*Log[l[15]]^3)/12 + (26741*Log[l[5]]*Log[l[15]]^3)/24 - 
    (45421*Log[l[6]]*Log[l[15]]^3)/24 + (263903*Log[l[7]]*Log[l[15]]^3)/36 - 
    (144377*Log[l[8]]*Log[l[15]]^3)/36 + (28703*Log[l[9]]*Log[l[15]]^3)/24 - 
    (19075*Log[l[12]]*Log[l[15]]^3)/18 - (48913*Log[l[13]]*Log[l[15]]^3)/72 + 
    (2890*Log[l[14]]*Log[l[15]]^3)/9 - (474533*Log[l[15]]^4)/288 - 
    ((46*I)/3)*Pi^3*Log[l[16]] - 4*Li[2, 1, 1, (l[2]*l[11])/(l[4]*l[8])]*
     Log[l[16]] - (63*Li[2, 1, l[1]^(-1), l[10]/(l[3]*l[6])]*Log[l[16]])/2 + 
    115*Li[2, 1, l[1]^(-1), (l[1]*l[11])/(l[2]*l[7])]*Log[l[16]] + 
    (2645*Li[2, 1, l[2]^2, l[6]/l[2]^2]*Log[l[16]])/4 - 
    10*Li[2, 1, l[2]^2/l[4], (l[3]*l[4]*l[6])/(l[2]^2*l[8])]*Log[l[16]] - 
    (81*Li[2, 1, -(l[2]^3/(l[3]*l[4])), 1]*Log[l[16]])/2 + 
    (69*Li[2, 1, -(l[2]^3/(l[3]*l[4])), -((l[1]*l[3])/l[2]^2)]*Log[l[16]])/
     2 - 4*Li[2, 1, l[4]/l[1]^2, (l[1]*l[9])/(l[4]*l[8])]*Log[l[16]] - 
    35*Li[2, 1, l[4]/l[1]^2, (l[9]*l[10])/(l[3]^2*l[4]*l[6])]*Log[l[16]] + 
    39*Li[2, 1, l[4]/l[1]^2, (l[1]^2*l[8]*l[11])/(l[2]*l[4]*l[7]^2)]*
     Log[l[16]] + 4*Li[2, 1, (l[3]*l[6])/l[8], (l[2]^2*l[8])/
       (l[3]*l[4]*l[6])]*Log[l[16]] + 
    (2077*Li[2, 1, (l[3]*l[6])/l[8], (l[2]*l[11])/(l[3]*l[6])]*Log[l[16]])/
     12 + 149*Li[2, 1, -((l[2]*l[3]*l[6])/l[8]), l[11]/(l[2]*l[3])]*
     Log[l[16]] - 152*Li[2, 1, (l[2]*l[7])/(l[1]*l[8]), 
      (l[1]*l[11])/(l[2]*l[7])]*Log[l[16]] - 
    7*Li[2, 1, -(l[11]/l[3]), -((l[2]*l[7]*l[10])/(l[11]*l[14]))]*
     Log[l[16]] + (27*Li[2, 1, l[11]/l[8], (l[2]*l[7])/(l[1]*l[11])]*
      Log[l[16]])/2 + (2077*Li[2, 1, (l[2]*l[11])/l[8], 
       (l[3]*l[6])/(l[2]*l[11])]*Log[l[16]])/12 - 
    (213*Li[2, 1, -((l[1]*l[3])/l[14]), l[10]/(l[2]*l[3])]*Log[l[16]])/2 - 
    (1645*Li[2, 1, -(l[10]/l[14]), -((l[1]*l[11])/l[10])]*Log[l[16]])/12 + 
    31*Li[2, 1, -((l[1]*l[10])/(l[2]*l[14])), (l[2]*l[3])/l[10]]*Log[l[16]] + 
    2*Li[2, 1, (l[1]*l[11])/l[14], -((l[2]*l[7]*l[10])/(l[11]*l[14]))]*
     Log[l[16]] - (1243*Li[2, 1, l[10]/l[15], (l[2]*l[7])/l[10]]*Log[l[16]])/
     12 + 2*Li[2, 1, l[16]/l[12], (l[2]*l[6]*l[7]*l[10]^2*l[13])/
       (l[8]*l[14]*l[15]*l[16])]*Log[l[16]] + 
    (333643*Pi^2*Log[l[1]]*Log[l[16]])/72 - (47*I)*Pi*Log[l[1]]^2*
     Log[l[16]] - (73055*Log[l[1]]^3*Log[l[16]])/8 - 
    (130505*Pi^2*Log[l[2]]*Log[l[16]])/36 - (14*I)*Pi*Log[l[1]]*Log[l[2]]*
     Log[l[16]] - (5266*Log[l[1]]^2*Log[l[2]]*Log[l[16]])/3 - 
    (45*I)*Pi*Log[l[2]]^2*Log[l[16]] + 
    (161217*Log[l[1]]*Log[l[2]]^2*Log[l[16]])/4 + 
    (257347*Log[l[2]]^3*Log[l[16]])/24 + (134737*Pi^2*Log[l[3]]*Log[l[16]])/
     72 - (64*I)*Pi*Log[l[1]]*Log[l[3]]*Log[l[16]] - 
    (142381*Log[l[1]]^2*Log[l[3]]*Log[l[16]])/24 + 
    (20*I)*Pi*Log[l[2]]*Log[l[3]]*Log[l[16]] - 
    (33035*Log[l[1]]*Log[l[2]]*Log[l[3]]*Log[l[16]])/4 + 
    (370715*Log[l[2]]^2*Log[l[3]]*Log[l[16]])/24 - 
    (8*I)*Pi*Log[l[3]]^2*Log[l[16]] - (67151*Log[l[1]]*Log[l[3]]^2*
      Log[l[16]])/24 - (209023*Log[l[2]]*Log[l[3]]^2*Log[l[16]])/24 + 
    (27803*Log[l[3]]^3*Log[l[16]])/36 + (71*Pi^2*Log[l[4]]*Log[l[16]])/6 + 
    (24*I)*Pi*Log[l[1]]*Log[l[4]]*Log[l[16]] + 
    (221*Log[l[1]]^2*Log[l[4]]*Log[l[16]])/2 - 
    (191*Log[l[1]]*Log[l[2]]*Log[l[4]]*Log[l[16]])/2 + 
    (385*Log[l[2]]^2*Log[l[4]]*Log[l[16]])/8 + (24*I)*Pi*Log[l[3]]*Log[l[4]]*
     Log[l[16]] - 38*Log[l[1]]*Log[l[3]]*Log[l[4]]*Log[l[16]] + 
    (11*Log[l[2]]*Log[l[3]]*Log[l[4]]*Log[l[16]])/2 - 
    (29*Log[l[3]]^2*Log[l[4]]*Log[l[16]])/4 - 
    (95*Log[l[1]]*Log[l[4]]^2*Log[l[16]])/2 + 
    (119*Log[l[2]]*Log[l[4]]^2*Log[l[16]])/4 - 
    (133*Log[l[3]]*Log[l[4]]^2*Log[l[16]])/4 + (25*Log[l[4]]^3*Log[l[16]])/
     12 - (186185*Pi^2*Log[l[5]]*Log[l[16]])/72 + 
    (28*I)*Pi*Log[l[1]]*Log[l[5]]*Log[l[16]] + 
    (7693*Log[l[1]]^2*Log[l[5]]*Log[l[16]])/24 - (22*I)*Pi*Log[l[2]]*
     Log[l[5]]*Log[l[16]] + (25027*Log[l[1]]*Log[l[2]]*Log[l[5]]*Log[l[16]])/
     6 + (32175*Log[l[2]]^2*Log[l[5]]*Log[l[16]])/8 + 
    (4*I)*Pi*Log[l[3]]*Log[l[5]]*Log[l[16]] + 
    (7135*Log[l[1]]*Log[l[3]]*Log[l[5]]*Log[l[16]])/6 + 
    (22355*Log[l[2]]*Log[l[3]]*Log[l[5]]*Log[l[16]])/3 - 
    (10417*Log[l[3]]^2*Log[l[5]]*Log[l[16]])/6 - 
    (85*Log[l[1]]*Log[l[4]]*Log[l[5]]*Log[l[16]])/2 + 
    24*Log[l[2]]*Log[l[4]]*Log[l[5]]*Log[l[16]] - 12*Log[l[3]]*Log[l[4]]*
     Log[l[5]]*Log[l[16]] + (9*Log[l[4]]^2*Log[l[5]]*Log[l[16]])/4 + 
    (87211*Log[l[1]]*Log[l[5]]^2*Log[l[16]])/24 - 
    (47041*Log[l[2]]*Log[l[5]]^2*Log[l[16]])/12 + 
    (557*Log[l[3]]*Log[l[5]]^2*Log[l[16]])/3 - (7951*Log[l[5]]^3*Log[l[16]])/
     18 + (21517*Pi^2*Log[l[6]]*Log[l[16]])/9 - (38*I)*Pi*Log[l[1]]*Log[l[6]]*
     Log[l[16]] - (77191*Log[l[1]]^2*Log[l[6]]*Log[l[16]])/6 + 
    (20*I)*Pi*Log[l[2]]*Log[l[6]]*Log[l[16]] + 
    (41509*Log[l[1]]*Log[l[2]]*Log[l[6]]*Log[l[16]])/12 - 
    (290495*Log[l[2]]^2*Log[l[6]]*Log[l[16]])/24 + 
    (24*I)*Pi*Log[l[3]]*Log[l[6]]*Log[l[16]] - 
    (17819*Log[l[1]]*Log[l[3]]*Log[l[6]]*Log[l[16]])/4 - 
    (13891*Log[l[2]]*Log[l[3]]*Log[l[6]]*Log[l[16]])/3 - 
    (2741*Log[l[3]]^2*Log[l[6]]*Log[l[16]])/24 + (16*I)*Pi*Log[l[4]]*
     Log[l[6]]*Log[l[16]] + (31*Log[l[1]]*Log[l[4]]*Log[l[6]]*Log[l[16]])/2 + 
    (31*Log[l[2]]*Log[l[4]]*Log[l[6]]*Log[l[16]])/2 - 
    (9*Log[l[3]]*Log[l[4]]*Log[l[6]]*Log[l[16]])/2 - 
    (5*Log[l[4]]^2*Log[l[6]]*Log[l[16]])/2 + (12*I)*Pi*Log[l[5]]*Log[l[6]]*
     Log[l[16]] - (18665*Log[l[1]]*Log[l[5]]*Log[l[6]]*Log[l[16]])/3 - 
    (1325*Log[l[2]]*Log[l[5]]*Log[l[6]]*Log[l[16]])/4 + 
    (12893*Log[l[3]]*Log[l[5]]*Log[l[6]]*Log[l[16]])/12 + 
    (Log[l[4]]*Log[l[5]]*Log[l[6]]*Log[l[16]])/2 - 
    (13499*Log[l[5]]^2*Log[l[6]]*Log[l[16]])/8 + (21*I)*Pi*Log[l[6]]^2*
     Log[l[16]] - (17087*Log[l[1]]*Log[l[6]]^2*Log[l[16]])/4 + 
    (26953*Log[l[2]]*Log[l[6]]^2*Log[l[16]])/24 - 
    (11691*Log[l[3]]*Log[l[6]]^2*Log[l[16]])/8 - 
    (25*Log[l[4]]*Log[l[6]]^2*Log[l[16]])/2 + 
    (123211*Log[l[5]]*Log[l[6]]^2*Log[l[16]])/24 + 
    (8342*Log[l[6]]^3*Log[l[16]])/9 - (21855*Pi^2*Log[l[7]]*Log[l[16]])/8 + 
    (4*I)*Pi*Log[l[1]]*Log[l[7]]*Log[l[16]] - 
    (81995*Log[l[1]]^2*Log[l[7]]*Log[l[16]])/12 - 
    (62*I)*Pi*Log[l[2]]*Log[l[7]]*Log[l[16]] + 
    (71733*Log[l[1]]*Log[l[2]]*Log[l[7]]*Log[l[16]])/4 + 
    (34057*Log[l[2]]^2*Log[l[7]]*Log[l[16]])/2 + (44*I)*Pi*Log[l[3]]*
     Log[l[7]]*Log[l[16]] + (6397*Log[l[1]]*Log[l[3]]*Log[l[7]]*Log[l[16]])/
     3 + (45209*Log[l[2]]*Log[l[3]]*Log[l[7]]*Log[l[16]])/3 - 
    (67211*Log[l[3]]^2*Log[l[7]]*Log[l[16]])/12 - 
    (53*Log[l[1]]*Log[l[4]]*Log[l[7]]*Log[l[16]])/2 + 
    59*Log[l[2]]*Log[l[4]]*Log[l[7]]*Log[l[16]] - 47*Log[l[3]]*Log[l[4]]*
     Log[l[7]]*Log[l[16]] + 20*Log[l[4]]^2*Log[l[7]]*Log[l[16]] - 
    (8*I)*Pi*Log[l[5]]*Log[l[7]]*Log[l[16]] - 
    (14009*Log[l[1]]*Log[l[5]]*Log[l[7]]*Log[l[16]])/12 + 
    (1067*Log[l[2]]*Log[l[5]]*Log[l[7]]*Log[l[16]])/3 + 
    (80747*Log[l[3]]*Log[l[5]]*Log[l[7]]*Log[l[16]])/12 + 
    (37*Log[l[4]]*Log[l[5]]*Log[l[7]]*Log[l[16]])/2 + 
    (441*Log[l[5]]^2*Log[l[7]]*Log[l[16]])/4 + (24*I)*Pi*Log[l[6]]*Log[l[7]]*
     Log[l[16]] - 18549*Log[l[1]]*Log[l[6]]*Log[l[7]]*Log[l[16]] - 
    (39569*Log[l[2]]*Log[l[6]]*Log[l[7]]*Log[l[16]])/3 - 
    (63967*Log[l[3]]*Log[l[6]]*Log[l[7]]*Log[l[16]])/12 - 
    14*Log[l[4]]*Log[l[6]]*Log[l[7]]*Log[l[16]] - 
    (2074*Log[l[5]]*Log[l[6]]*Log[l[7]]*Log[l[16]])/3 - 
    (3247*Log[l[6]]^2*Log[l[7]]*Log[l[16]])/3 - (25*I)*Pi*Log[l[7]]^2*
     Log[l[16]] - (200285*Log[l[1]]*Log[l[7]]^2*Log[l[16]])/24 + 
    9383*Log[l[2]]*Log[l[7]]^2*Log[l[16]] + 
    (15133*Log[l[3]]*Log[l[7]]^2*Log[l[16]])/8 + 
    (151*Log[l[4]]*Log[l[7]]^2*Log[l[16]])/4 - 
    (78599*Log[l[5]]*Log[l[7]]^2*Log[l[16]])/24 - 
    (408637*Log[l[6]]*Log[l[7]]^2*Log[l[16]])/24 + 
    (326941*Log[l[7]]^3*Log[l[16]])/72 + (162533*Pi^2*Log[l[8]]*Log[l[16]])/
     72 + (18*I)*Pi*Log[l[1]]*Log[l[8]]*Log[l[16]] - 
    (17411*Log[l[1]]^2*Log[l[8]]*Log[l[16]])/12 - 
    (18*I)*Pi*Log[l[2]]*Log[l[8]]*Log[l[16]] - 
    (16549*Log[l[1]]*Log[l[2]]*Log[l[8]]*Log[l[16]])/12 - 
    (73199*Log[l[2]]^2*Log[l[8]]*Log[l[16]])/8 + 
    (3406*Log[l[1]]*Log[l[3]]*Log[l[8]]*Log[l[16]])/3 - 
    (31273*Log[l[2]]*Log[l[3]]*Log[l[8]]*Log[l[16]])/12 - 
    (5187*Log[l[3]]^2*Log[l[8]]*Log[l[16]])/4 - 16*Log[l[1]]*Log[l[4]]*
     Log[l[8]]*Log[l[16]] + (85*Log[l[2]]*Log[l[4]]*Log[l[8]]*Log[l[16]])/2 + 
    (17*Log[l[3]]*Log[l[4]]*Log[l[8]]*Log[l[16]])/2 - 
    3*Log[l[4]]^2*Log[l[8]]*Log[l[16]] - 
    (55*Log[l[1]]*Log[l[5]]*Log[l[8]]*Log[l[16]])/2 - 
    (14855*Log[l[2]]*Log[l[5]]*Log[l[8]]*Log[l[16]])/4 + 
    (2057*Log[l[3]]*Log[l[5]]*Log[l[8]]*Log[l[16]])/3 - 
    (17*Log[l[5]]^2*Log[l[8]]*Log[l[16]])/4 - (18*I)*Pi*Log[l[6]]*Log[l[8]]*
     Log[l[16]] - (25237*Log[l[1]]*Log[l[6]]*Log[l[8]]*Log[l[16]])/3 - 
    (12139*Log[l[2]]*Log[l[6]]*Log[l[8]]*Log[l[16]])/4 - 
    (20921*Log[l[3]]*Log[l[6]]*Log[l[8]]*Log[l[16]])/3 + 
    (49*Log[l[4]]*Log[l[6]]*Log[l[8]]*Log[l[16]])/2 + 
    (20053*Log[l[5]]*Log[l[6]]*Log[l[8]]*Log[l[16]])/12 - 
    (18025*Log[l[6]]^2*Log[l[8]]*Log[l[16]])/3 - (18*I)*Pi*Log[l[7]]*
     Log[l[8]]*Log[l[16]] - 1003*Log[l[1]]*Log[l[7]]*Log[l[8]]*Log[l[16]] - 
    (102011*Log[l[2]]*Log[l[7]]*Log[l[8]]*Log[l[16]])/12 + 
    (13315*Log[l[3]]*Log[l[7]]*Log[l[8]]*Log[l[16]])/3 + 
    16*Log[l[4]]*Log[l[7]]*Log[l[8]]*Log[l[16]] - 
    (8911*Log[l[5]]*Log[l[7]]*Log[l[8]]*Log[l[16]])/2 + 
    (16060*Log[l[6]]*Log[l[7]]*Log[l[8]]*Log[l[16]])/3 - 
    (36683*Log[l[7]]^2*Log[l[8]]*Log[l[16]])/12 + 
    (9*I)*Pi*Log[l[8]]^2*Log[l[16]] - (41925*Log[l[1]]*Log[l[8]]^2*
      Log[l[16]])/8 + (48715*Log[l[2]]*Log[l[8]]^2*Log[l[16]])/24 - 
    (2222*Log[l[3]]*Log[l[8]]^2*Log[l[16]])/3 - 4*Log[l[4]]*Log[l[8]]^2*
     Log[l[16]] - (907*Log[l[5]]*Log[l[8]]^2*Log[l[16]])/6 - 
    (3831*Log[l[6]]*Log[l[8]]^2*Log[l[16]])/2 - 
    (4661*Log[l[7]]*Log[l[8]]^2*Log[l[16]])/12 - 
    (31991*Log[l[8]]^3*Log[l[16]])/36 + (51601*Pi^2*Log[l[9]]*Log[l[16]])/
     72 + (2*I)*Pi*Log[l[1]]*Log[l[9]]*Log[l[16]] - 
    (26389*Log[l[1]]^2*Log[l[9]]*Log[l[16]])/12 + 
    (38*I)*Pi*Log[l[2]]*Log[l[9]]*Log[l[16]] + 
    (125921*Log[l[1]]*Log[l[2]]*Log[l[9]]*Log[l[16]])/4 - 
    (576139*Log[l[2]]^2*Log[l[9]]*Log[l[16]])/24 + 
    (16*I)*Pi*Log[l[3]]*Log[l[9]]*Log[l[16]] - 
    (3675*Log[l[1]]*Log[l[3]]*Log[l[9]]*Log[l[16]])/4 + 
    (157589*Log[l[2]]*Log[l[3]]*Log[l[9]]*Log[l[16]])/12 - 
    (20141*Log[l[3]]^2*Log[l[9]]*Log[l[16]])/24 - 
    2*Log[l[1]]*Log[l[4]]*Log[l[9]]*Log[l[16]] - 
    (147*Log[l[2]]*Log[l[4]]*Log[l[9]]*Log[l[16]])/2 - 
    (57*Log[l[3]]*Log[l[4]]*Log[l[9]]*Log[l[16]])/2 - 
    (7*Log[l[4]]^2*Log[l[9]]*Log[l[16]])/4 - 
    (32353*Log[l[1]]*Log[l[5]]*Log[l[9]]*Log[l[16]])/6 - 
    (31813*Log[l[2]]*Log[l[5]]*Log[l[9]]*Log[l[16]])/12 + 
    (1019*Log[l[3]]*Log[l[5]]*Log[l[9]]*Log[l[16]])/3 + 
    (5*Log[l[4]]*Log[l[5]]*Log[l[9]]*Log[l[16]])/2 - 
    (1183*Log[l[5]]^2*Log[l[9]]*Log[l[16]])/12 + (34*I)*Pi*Log[l[6]]*
     Log[l[9]]*Log[l[16]] - (162899*Log[l[1]]*Log[l[6]]*Log[l[9]]*Log[l[16]])/
     12 - (23354*Log[l[2]]*Log[l[6]]*Log[l[9]]*Log[l[16]])/3 - 
    (96125*Log[l[3]]*Log[l[6]]*Log[l[9]]*Log[l[16]])/12 - 
    (143*Log[l[4]]*Log[l[6]]*Log[l[9]]*Log[l[16]])/2 + 
    (20695*Log[l[5]]*Log[l[6]]*Log[l[9]]*Log[l[16]])/12 - 
    (78791*Log[l[6]]^2*Log[l[9]]*Log[l[16]])/24 + 
    (22*I)*Pi*Log[l[7]]*Log[l[9]]*Log[l[16]] + 
    (27949*Log[l[1]]*Log[l[7]]*Log[l[9]]*Log[l[16]])/6 - 
    (208887*Log[l[2]]*Log[l[7]]*Log[l[9]]*Log[l[16]])/4 + 
    (12986*Log[l[3]]*Log[l[7]]*Log[l[9]]*Log[l[16]])/3 - 
    59*Log[l[4]]*Log[l[7]]*Log[l[9]]*Log[l[16]] - 
    (141659*Log[l[5]]*Log[l[7]]*Log[l[9]]*Log[l[16]])/12 - 
    (24484*Log[l[6]]*Log[l[7]]*Log[l[9]]*Log[l[16]])/3 - 
    (660521*Log[l[7]]^2*Log[l[9]]*Log[l[16]])/24 - 
    (18*I)*Pi*Log[l[8]]*Log[l[9]]*Log[l[16]] - 
    (84539*Log[l[1]]*Log[l[8]]*Log[l[9]]*Log[l[16]])/12 - 
    (68573*Log[l[2]]*Log[l[8]]*Log[l[9]]*Log[l[16]])/12 - 
    (24152*Log[l[3]]*Log[l[8]]*Log[l[9]]*Log[l[16]])/3 + 
    (11*Log[l[4]]*Log[l[8]]*Log[l[9]]*Log[l[16]])/2 + 
    (59413*Log[l[5]]*Log[l[8]]*Log[l[9]]*Log[l[16]])/12 - 
    (130307*Log[l[6]]*Log[l[8]]*Log[l[9]]*Log[l[16]])/12 + 
    (8203*Log[l[7]]*Log[l[8]]*Log[l[9]]*Log[l[16]])/6 - 
    3531*Log[l[8]]^2*Log[l[9]]*Log[l[16]] + (16*I)*Pi*Log[l[9]]^2*
     Log[l[16]] + (14129*Log[l[1]]*Log[l[9]]^2*Log[l[16]])/8 - 
    (307583*Log[l[2]]*Log[l[9]]^2*Log[l[16]])/24 + 
    (14987*Log[l[3]]*Log[l[9]]^2*Log[l[16]])/8 - 17*Log[l[4]]*Log[l[9]]^2*
     Log[l[16]] + (2402*Log[l[5]]*Log[l[9]]^2*Log[l[16]])/3 - 
    (6683*Log[l[6]]*Log[l[9]]^2*Log[l[16]])/12 - 
    (30891*Log[l[7]]*Log[l[9]]^2*Log[l[16]])/2 + 
    (47881*Log[l[8]]*Log[l[9]]^2*Log[l[16]])/12 - 
    (461327*Log[l[9]]^3*Log[l[16]])/72 - (1939*Pi^2*Log[l[12]]*Log[l[16]])/
     36 + (6*I)*Pi*Log[l[1]]*Log[l[12]]*Log[l[16]] + 
    (Log[l[1]]^2*Log[l[12]]*Log[l[16]])/2 - (8*I)*Pi*Log[l[2]]*Log[l[12]]*
     Log[l[16]] + (83*Log[l[1]]*Log[l[2]]*Log[l[12]]*Log[l[16]])/2 - 
    (467*Log[l[2]]^2*Log[l[12]]*Log[l[16]])/6 + (4*I)*Pi*Log[l[3]]*Log[l[12]]*
     Log[l[16]] - 29*Log[l[1]]*Log[l[3]]*Log[l[12]]*Log[l[16]] + 
    46*Log[l[2]]*Log[l[3]]*Log[l[12]]*Log[l[16]] - 
    (7*Log[l[3]]^2*Log[l[12]]*Log[l[16]])/2 + 18*Log[l[2]]*Log[l[4]]*
     Log[l[12]]*Log[l[16]] - 4*Log[l[3]]*Log[l[4]]*Log[l[12]]*Log[l[16]] + 
    3*Log[l[4]]^2*Log[l[12]]*Log[l[16]] + 
    (21*Log[l[1]]*Log[l[5]]*Log[l[12]]*Log[l[16]])/2 - 
    (3*Log[l[2]]*Log[l[5]]*Log[l[12]]*Log[l[16]])/2 + 
    8*Log[l[3]]*Log[l[5]]*Log[l[12]]*Log[l[16]] - Log[l[5]]^2*Log[l[12]]*
     Log[l[16]] + (4*I)*Pi*Log[l[6]]*Log[l[12]]*Log[l[16]] - 
    8*Log[l[1]]*Log[l[6]]*Log[l[12]]*Log[l[16]] + 
    (135*Log[l[2]]*Log[l[6]]*Log[l[12]]*Log[l[16]])/2 + 
    25*Log[l[3]]*Log[l[6]]*Log[l[12]]*Log[l[16]] + 
    8*Log[l[4]]*Log[l[6]]*Log[l[12]]*Log[l[16]] + 
    (Log[l[5]]*Log[l[6]]*Log[l[12]]*Log[l[16]])/2 + 
    (41*Log[l[6]]^2*Log[l[12]]*Log[l[16]])/2 - (6*I)*Pi*Log[l[7]]*Log[l[12]]*
     Log[l[16]] + (137*Log[l[1]]*Log[l[7]]*Log[l[12]]*Log[l[16]])/2 - 
    (919*Log[l[2]]*Log[l[7]]*Log[l[12]]*Log[l[16]])/6 + 
    24*Log[l[3]]*Log[l[7]]*Log[l[12]]*Log[l[16]] + 
    22*Log[l[4]]*Log[l[7]]*Log[l[12]]*Log[l[16]] + 
    2*Log[l[5]]*Log[l[7]]*Log[l[12]]*Log[l[16]] + 
    (81*Log[l[6]]*Log[l[7]]*Log[l[12]]*Log[l[16]])/2 - 
    (251*Log[l[7]]^2*Log[l[12]]*Log[l[16]])/6 + 14*Log[l[1]]*Log[l[8]]*
     Log[l[12]]*Log[l[16]] - 16*Log[l[2]]*Log[l[8]]*Log[l[12]]*Log[l[16]] + 
    10*Log[l[3]]*Log[l[8]]*Log[l[12]]*Log[l[16]] + 
    2*Log[l[4]]*Log[l[8]]*Log[l[12]]*Log[l[16]] - 14*Log[l[6]]*Log[l[8]]*
     Log[l[12]]*Log[l[16]] - 20*Log[l[7]]*Log[l[8]]*Log[l[12]]*Log[l[16]] + 
    3*Log[l[8]]^2*Log[l[12]]*Log[l[16]] - (2*I)*Pi*Log[l[9]]*Log[l[12]]*
     Log[l[16]] + 12*Log[l[1]]*Log[l[9]]*Log[l[12]]*Log[l[16]] + 
    14*Log[l[2]]*Log[l[9]]*Log[l[12]]*Log[l[16]] + 
    18*Log[l[3]]*Log[l[9]]*Log[l[12]]*Log[l[16]] + 
    (43*Log[l[5]]*Log[l[9]]*Log[l[12]]*Log[l[16]])/2 + 
    17*Log[l[6]]*Log[l[9]]*Log[l[12]]*Log[l[16]] + 
    37*Log[l[7]]*Log[l[9]]*Log[l[12]]*Log[l[16]] - 
    20*Log[l[8]]*Log[l[9]]*Log[l[12]]*Log[l[16]] + 
    (43*Log[l[9]]^2*Log[l[12]]*Log[l[16]])/2 - I*Pi*Log[l[12]]^2*Log[l[16]] + 
    3*Log[l[1]]*Log[l[12]]^2*Log[l[16]] - 
    (107*Log[l[2]]*Log[l[12]]^2*Log[l[16]])/4 + 11*Log[l[3]]*Log[l[12]]^2*
     Log[l[16]] - (9*Log[l[5]]*Log[l[12]]^2*Log[l[16]])/4 - 
    2*Log[l[6]]*Log[l[12]]^2*Log[l[16]] - 
    (105*Log[l[7]]*Log[l[12]]^2*Log[l[16]])/4 - Log[l[8]]*Log[l[12]]^2*
     Log[l[16]] - (9*Log[l[9]]*Log[l[12]]^2*Log[l[16]])/2 - 
    4*Log[l[12]]^3*Log[l[16]] - (375971*Pi^2*Log[l[13]]*Log[l[16]])/72 + 
    (8*I)*Pi*Log[l[1]]*Log[l[13]]*Log[l[16]] + 
    (40179*Log[l[1]]^2*Log[l[13]]*Log[l[16]])/2 - 
    (12*I)*Pi*Log[l[2]]*Log[l[13]]*Log[l[16]] + 
    (402887*Log[l[1]]*Log[l[2]]*Log[l[13]]*Log[l[16]])/12 + 
    (179993*Log[l[2]]^2*Log[l[13]]*Log[l[16]])/24 - 
    (4*I)*Pi*Log[l[3]]*Log[l[13]]*Log[l[16]] + 
    (77203*Log[l[1]]*Log[l[3]]*Log[l[13]]*Log[l[16]])/12 + 
    (37189*Log[l[2]]*Log[l[3]]*Log[l[13]]*Log[l[16]])/6 + 
    (17285*Log[l[3]]^2*Log[l[13]]*Log[l[16]])/6 - 
    (8*I)*Pi*Log[l[4]]*Log[l[13]]*Log[l[16]] - 
    (13*Log[l[1]]*Log[l[4]]*Log[l[13]]*Log[l[16]])/2 + 
    (109*Log[l[2]]*Log[l[4]]*Log[l[13]]*Log[l[16]])/2 + 
    16*Log[l[3]]*Log[l[4]]*Log[l[13]]*Log[l[16]] + 
    (27*Log[l[4]]^2*Log[l[13]]*Log[l[16]])/4 + 
    (10981*Log[l[1]]*Log[l[5]]*Log[l[13]]*Log[l[16]])/6 + 
    (20971*Log[l[2]]*Log[l[5]]*Log[l[13]]*Log[l[16]])/12 + 
    (1313*Log[l[3]]*Log[l[5]]*Log[l[13]]*Log[l[16]])/12 - 
    (5*Log[l[4]]*Log[l[5]]*Log[l[13]]*Log[l[16]])/2 - 
    (6145*Log[l[5]]^2*Log[l[13]]*Log[l[16]])/3 + 
    (6*I)*Pi*Log[l[6]]*Log[l[13]]*Log[l[16]] + 
    (84891*Log[l[1]]*Log[l[6]]*Log[l[13]]*Log[l[16]])/4 + 
    12007*Log[l[2]]*Log[l[6]]*Log[l[13]]*Log[l[16]] + 
    (30535*Log[l[3]]*Log[l[6]]*Log[l[13]]*Log[l[16]])/6 + 
    35*Log[l[4]]*Log[l[6]]*Log[l[13]]*Log[l[16]] + 
    (93845*Log[l[5]]*Log[l[6]]*Log[l[13]]*Log[l[16]])/12 + 
    (15801*Log[l[6]]^2*Log[l[13]]*Log[l[16]])/2 + 
    (2*I)*Pi*Log[l[7]]*Log[l[13]]*Log[l[16]] + 
    (79679*Log[l[1]]*Log[l[7]]*Log[l[13]]*Log[l[16]])/2 + 
    (103324*Log[l[2]]*Log[l[7]]*Log[l[13]]*Log[l[16]])/3 + 
    5029*Log[l[3]]*Log[l[7]]*Log[l[13]]*Log[l[16]] + 
    (97*Log[l[4]]*Log[l[7]]*Log[l[13]]*Log[l[16]])/2 + 
    6337*Log[l[5]]*Log[l[7]]*Log[l[13]]*Log[l[16]] + 
    (347807*Log[l[6]]*Log[l[7]]*Log[l[13]]*Log[l[16]])/12 + 
    (623605*Log[l[7]]^2*Log[l[13]]*Log[l[16]])/24 + 
    (31011*Log[l[1]]*Log[l[8]]*Log[l[13]]*Log[l[16]])/4 - 
    (12301*Log[l[2]]*Log[l[8]]*Log[l[13]]*Log[l[16]])/2 - 
    (16376*Log[l[3]]*Log[l[8]]*Log[l[13]]*Log[l[16]])/3 + 
    2*Log[l[4]]*Log[l[8]]*Log[l[13]]*Log[l[16]] - 
    (11069*Log[l[5]]*Log[l[8]]*Log[l[13]]*Log[l[16]])/12 + 
    (7418*Log[l[6]]*Log[l[8]]*Log[l[13]]*Log[l[16]])/3 - 
    (16511*Log[l[7]]*Log[l[8]]*Log[l[13]]*Log[l[16]])/4 + 
    (178241*Log[l[8]]^2*Log[l[13]]*Log[l[16]])/24 + 
    (16*I)*Pi*Log[l[9]]*Log[l[13]]*Log[l[16]] + 
    (82657*Log[l[1]]*Log[l[9]]*Log[l[13]]*Log[l[16]])/12 + 
    (182669*Log[l[2]]*Log[l[9]]*Log[l[13]]*Log[l[16]])/6 - 
    (4907*Log[l[3]]*Log[l[9]]*Log[l[13]]*Log[l[16]])/6 - 
    (33*Log[l[4]]*Log[l[9]]*Log[l[13]]*Log[l[16]])/2 + 
    (58757*Log[l[5]]*Log[l[9]]*Log[l[13]]*Log[l[16]])/12 + 
    (28424*Log[l[6]]*Log[l[9]]*Log[l[13]]*Log[l[16]])/3 + 
    (274895*Log[l[7]]*Log[l[9]]*Log[l[13]]*Log[l[16]])/12 + 
    (20977*Log[l[8]]*Log[l[9]]*Log[l[13]]*Log[l[16]])/2 + 
    (33683*Log[l[9]]^2*Log[l[13]]*Log[l[16]])/8 - 11*Log[l[1]]*Log[l[12]]*
     Log[l[13]]*Log[l[16]] - 12*Log[l[2]]*Log[l[12]]*Log[l[13]]*Log[l[16]] + 
    10*Log[l[3]]*Log[l[12]]*Log[l[13]]*Log[l[16]] + 
    6*Log[l[4]]*Log[l[12]]*Log[l[13]]*Log[l[16]] - 
    (65*Log[l[5]]*Log[l[12]]*Log[l[13]]*Log[l[16]])/2 + 
    47*Log[l[6]]*Log[l[12]]*Log[l[13]]*Log[l[16]] - 
    41*Log[l[7]]*Log[l[12]]*Log[l[13]]*Log[l[16]] - 
    4*Log[l[8]]*Log[l[12]]*Log[l[13]]*Log[l[16]] + 
    15*Log[l[9]]*Log[l[12]]*Log[l[13]]*Log[l[16]] + 
    3*Log[l[12]]^2*Log[l[13]]*Log[l[16]] - (13*I)*Pi*Log[l[13]]^2*
     Log[l[16]] - (463223*Log[l[1]]*Log[l[13]]^2*Log[l[16]])/24 - 
    (77737*Log[l[2]]*Log[l[13]]^2*Log[l[16]])/4 - 
    (6405*Log[l[3]]*Log[l[13]]^2*Log[l[16]])/2 + 
    (57*Log[l[4]]*Log[l[13]]^2*Log[l[16]])/4 + 
    (21841*Log[l[5]]*Log[l[13]]^2*Log[l[16]])/12 - 
    6009*Log[l[6]]*Log[l[13]]^2*Log[l[16]] - 
    (443683*Log[l[7]]*Log[l[13]]^2*Log[l[16]])/24 - 
    (56503*Log[l[8]]*Log[l[13]]^2*Log[l[16]])/8 - 
    (69*Log[l[9]]*Log[l[13]]^2*Log[l[16]])/4 - 6*Log[l[12]]*Log[l[13]]^2*
     Log[l[16]] + (33611*Log[l[13]]^3*Log[l[16]])/9 + 
    (154915*Pi^2*Log[l[14]]*Log[l[16]])/72 - (2*I)*Pi*Log[l[1]]*Log[l[14]]*
     Log[l[16]] + (20715*Log[l[1]]^2*Log[l[14]]*Log[l[16]])/2 + 
    (22*I)*Pi*Log[l[2]]*Log[l[14]]*Log[l[16]] - 
    (136808*Log[l[1]]*Log[l[2]]*Log[l[14]]*Log[l[16]])/3 - 
    (898357*Log[l[2]]^2*Log[l[14]]*Log[l[16]])/24 + 
    (20*I)*Pi*Log[l[3]]*Log[l[14]]*Log[l[16]] + 
    (29515*Log[l[1]]*Log[l[3]]*Log[l[14]]*Log[l[16]])/6 - 
    (66349*Log[l[2]]*Log[l[3]]*Log[l[14]]*Log[l[16]])/12 + 
    (19429*Log[l[3]]^2*Log[l[14]]*Log[l[16]])/6 + 14*Log[l[1]]*Log[l[4]]*
     Log[l[14]]*Log[l[16]] - 36*Log[l[2]]*Log[l[4]]*Log[l[14]]*Log[l[16]] - 
    (49*Log[l[3]]*Log[l[4]]*Log[l[14]]*Log[l[16]])/2 - 
    (19*Log[l[4]]^2*Log[l[14]]*Log[l[16]])/4 - 
    (6974*Log[l[1]]*Log[l[5]]*Log[l[14]]*Log[l[16]])/3 - 
    (18107*Log[l[2]]*Log[l[5]]*Log[l[14]]*Log[l[16]])/4 - 
    (26675*Log[l[3]]*Log[l[5]]*Log[l[14]]*Log[l[16]])/6 + 
    (13*Log[l[4]]*Log[l[5]]*Log[l[14]]*Log[l[16]])/2 + 
    2285*Log[l[5]]^2*Log[l[14]]*Log[l[16]] - (6*I)*Pi*Log[l[6]]*Log[l[14]]*
     Log[l[16]] + (33845*Log[l[1]]*Log[l[6]]*Log[l[14]]*Log[l[16]])/12 + 
    (52109*Log[l[2]]*Log[l[6]]*Log[l[14]]*Log[l[16]])/6 + 
    (17174*Log[l[3]]*Log[l[6]]*Log[l[14]]*Log[l[16]])/3 - 
    13*Log[l[4]]*Log[l[6]]*Log[l[14]]*Log[l[16]] - 
    (6965*Log[l[5]]*Log[l[6]]*Log[l[14]]*Log[l[16]])/12 - 
    (7619*Log[l[6]]^2*Log[l[14]]*Log[l[16]])/24 + 
    (20*I)*Pi*Log[l[7]]*Log[l[14]]*Log[l[16]] - 
    (58567*Log[l[1]]*Log[l[7]]*Log[l[14]]*Log[l[16]])/6 - 
    36649*Log[l[2]]*Log[l[7]]*Log[l[14]]*Log[l[16]] - 
    (29375*Log[l[3]]*Log[l[7]]*Log[l[14]]*Log[l[16]])/3 - 
    (71*Log[l[4]]*Log[l[7]]*Log[l[14]]*Log[l[16]])/2 + 
    (2371*Log[l[5]]*Log[l[7]]*Log[l[14]]*Log[l[16]])/4 - 
    (5905*Log[l[6]]*Log[l[7]]*Log[l[14]]*Log[l[16]])/6 - 
    (55007*Log[l[7]]^2*Log[l[14]]*Log[l[16]])/8 - 
    (18*I)*Pi*Log[l[8]]*Log[l[14]]*Log[l[16]] - 3707*Log[l[1]]*Log[l[8]]*
     Log[l[14]]*Log[l[16]] + (44747*Log[l[2]]*Log[l[8]]*Log[l[14]]*
      Log[l[16]])/4 + (10851*Log[l[3]]*Log[l[8]]*Log[l[14]]*Log[l[16]])/2 + 
    18*Log[l[4]]*Log[l[8]]*Log[l[14]]*Log[l[16]] + 
    (11087*Log[l[5]]*Log[l[8]]*Log[l[14]]*Log[l[16]])/12 + 
    (104213*Log[l[6]]*Log[l[8]]*Log[l[14]]*Log[l[16]])/12 + 
    (51059*Log[l[7]]*Log[l[8]]*Log[l[14]]*Log[l[16]])/12 + 
    (4853*Log[l[8]]^2*Log[l[14]]*Log[l[16]])/8 - (22*I)*Pi*Log[l[9]]*
     Log[l[14]]*Log[l[16]] - (20194*Log[l[1]]*Log[l[9]]*Log[l[14]]*
      Log[l[16]])/3 - 3221*Log[l[2]]*Log[l[9]]*Log[l[14]]*Log[l[16]] - 
    (81593*Log[l[3]]*Log[l[9]]*Log[l[14]]*Log[l[16]])/12 + 
    30*Log[l[4]]*Log[l[9]]*Log[l[14]]*Log[l[16]] + 
    (8309*Log[l[5]]*Log[l[9]]*Log[l[14]]*Log[l[16]])/6 + 
    (22501*Log[l[6]]*Log[l[9]]*Log[l[14]]*Log[l[16]])/12 + 
    (202307*Log[l[7]]*Log[l[9]]*Log[l[14]]*Log[l[16]])/12 - 
    (15299*Log[l[8]]*Log[l[9]]*Log[l[14]]*Log[l[16]])/4 + 
    (13133*Log[l[9]]^2*Log[l[14]]*Log[l[16]])/3 + 
    (2*I)*Pi*Log[l[12]]*Log[l[14]]*Log[l[16]] - 9*Log[l[1]]*Log[l[12]]*
     Log[l[14]]*Log[l[16]] - (4813*Log[l[2]]*Log[l[12]]*Log[l[14]]*
      Log[l[16]])/3 + 8*Log[l[3]]*Log[l[12]]*Log[l[14]]*Log[l[16]] - 
    6*Log[l[4]]*Log[l[12]]*Log[l[14]]*Log[l[16]] - 
    (4798*Log[l[5]]*Log[l[12]]*Log[l[14]]*Log[l[16]])/3 - 
    11*Log[l[6]]*Log[l[12]]*Log[l[14]]*Log[l[16]] - 
    (4858*Log[l[7]]*Log[l[12]]*Log[l[14]]*Log[l[16]])/3 - 
    16*Log[l[8]]*Log[l[12]]*Log[l[14]]*Log[l[16]] - 
    12*Log[l[9]]*Log[l[12]]*Log[l[14]]*Log[l[16]] + 
    (3*Log[l[12]]^2*Log[l[14]]*Log[l[16]])/2 + (24*I)*Pi*Log[l[13]]*
     Log[l[14]]*Log[l[16]] - (65140*Log[l[1]]*Log[l[13]]*Log[l[14]]*
      Log[l[16]])/3 - 8505*Log[l[2]]*Log[l[13]]*Log[l[14]]*Log[l[16]] + 
    (6607*Log[l[3]]*Log[l[13]]*Log[l[14]]*Log[l[16]])/12 - 
    34*Log[l[4]]*Log[l[13]]*Log[l[14]]*Log[l[16]] - 
    (2281*Log[l[5]]*Log[l[13]]*Log[l[14]]*Log[l[16]])/4 - 
    10515*Log[l[6]]*Log[l[13]]*Log[l[14]]*Log[l[16]] - 
    (223339*Log[l[7]]*Log[l[13]]*Log[l[14]]*Log[l[16]])/12 + 
    (6136*Log[l[8]]*Log[l[13]]*Log[l[14]]*Log[l[16]])/3 - 
    (35527*Log[l[9]]*Log[l[13]]*Log[l[14]]*Log[l[16]])/4 + 
    23*Log[l[12]]*Log[l[13]]*Log[l[14]]*Log[l[16]] + 
    (141893*Log[l[13]]^2*Log[l[14]]*Log[l[16]])/24 - 
    (4*I)*Pi*Log[l[14]]^2*Log[l[16]] + 
    (50347*Log[l[1]]*Log[l[14]]^2*Log[l[16]])/24 + 
    (165815*Log[l[2]]*Log[l[14]]^2*Log[l[16]])/6 - 
    (4579*Log[l[3]]*Log[l[14]]^2*Log[l[16]])/24 + 9*Log[l[4]]*Log[l[14]]^2*
     Log[l[16]] + (16709*Log[l[5]]*Log[l[14]]^2*Log[l[16]])/8 + 
    (7661*Log[l[6]]*Log[l[14]]^2*Log[l[16]])/2 + 
    (254485*Log[l[7]]*Log[l[14]]^2*Log[l[16]])/24 + 
    (14165*Log[l[8]]*Log[l[14]]^2*Log[l[16]])/24 + 
    (15289*Log[l[9]]*Log[l[14]]^2*Log[l[16]])/4 + 
    (13*Log[l[12]]*Log[l[14]]^2*Log[l[16]])/2 + 
    (107599*Log[l[13]]*Log[l[14]]^2*Log[l[16]])/24 - 
    (43205*Log[l[14]]^3*Log[l[16]])/36 + (39625*Pi^2*Log[l[15]]*Log[l[16]])/
     72 + (34*I)*Pi*Log[l[1]]*Log[l[15]]*Log[l[16]] - 
    (187499*Log[l[1]]^2*Log[l[15]]*Log[l[16]])/24 - 
    (26*I)*Pi*Log[l[2]]*Log[l[15]]*Log[l[16]] + 
    (111561*Log[l[1]]*Log[l[2]]*Log[l[15]]*Log[l[16]])/4 + 
    (263459*Log[l[2]]^2*Log[l[15]]*Log[l[16]])/24 - 
    (24*I)*Pi*Log[l[3]]*Log[l[15]]*Log[l[16]] - 
    (121999*Log[l[1]]*Log[l[3]]*Log[l[15]]*Log[l[16]])/12 + 
    (1265*Log[l[2]]*Log[l[3]]*Log[l[15]]*Log[l[16]])/6 - 
    (33533*Log[l[3]]^2*Log[l[15]]*Log[l[16]])/12 - 
    (16*I)*Pi*Log[l[4]]*Log[l[15]]*Log[l[16]] - 15*Log[l[1]]*Log[l[4]]*
     Log[l[15]]*Log[l[16]] + Log[l[2]]*Log[l[4]]*Log[l[15]]*Log[l[16]] + 
    (43*Log[l[3]]*Log[l[4]]*Log[l[15]]*Log[l[16]])/2 + 
    (17*Log[l[4]]^2*Log[l[15]]*Log[l[16]])/4 + 
    (28967*Log[l[1]]*Log[l[5]]*Log[l[15]]*Log[l[16]])/4 + 
    (29545*Log[l[2]]*Log[l[5]]*Log[l[15]]*Log[l[16]])/4 - 
    (Log[l[3]]*Log[l[5]]*Log[l[15]]*Log[l[16]])/2 - 
    4*Log[l[4]]*Log[l[5]]*Log[l[15]]*Log[l[16]] + 2049*Log[l[5]]^2*Log[l[15]]*
     Log[l[16]] - (10*I)*Pi*Log[l[6]]*Log[l[15]]*Log[l[16]] - 
    (10426*Log[l[1]]*Log[l[6]]*Log[l[15]]*Log[l[16]])/3 + 
    (61799*Log[l[2]]*Log[l[6]]*Log[l[15]]*Log[l[16]])/12 - 
    (17048*Log[l[3]]*Log[l[6]]*Log[l[15]]*Log[l[16]])/3 - 
    13*Log[l[4]]*Log[l[6]]*Log[l[15]]*Log[l[16]] + 
    (24305*Log[l[5]]*Log[l[6]]*Log[l[15]]*Log[l[16]])/12 - 
    (24701*Log[l[6]]^2*Log[l[15]]*Log[l[16]])/24 - 
    (46*I)*Pi*Log[l[7]]*Log[l[15]]*Log[l[16]] + 
    (102973*Log[l[1]]*Log[l[7]]*Log[l[15]]*Log[l[16]])/6 + 
    (239489*Log[l[2]]*Log[l[7]]*Log[l[15]]*Log[l[16]])/12 + 
    (20893*Log[l[3]]*Log[l[7]]*Log[l[15]]*Log[l[16]])/4 + 
    4*Log[l[4]]*Log[l[7]]*Log[l[15]]*Log[l[16]] + 
    (136099*Log[l[5]]*Log[l[7]]*Log[l[15]]*Log[l[16]])/12 + 
    (14044*Log[l[6]]*Log[l[7]]*Log[l[15]]*Log[l[16]])/3 + 
    (71327*Log[l[7]]^2*Log[l[15]]*Log[l[16]])/6 + 
    (18*I)*Pi*Log[l[8]]*Log[l[15]]*Log[l[16]] + 
    (7371*Log[l[1]]*Log[l[8]]*Log[l[15]]*Log[l[16]])/2 - 
    (79537*Log[l[2]]*Log[l[8]]*Log[l[15]]*Log[l[16]])/12 - 
    (20857*Log[l[3]]*Log[l[8]]*Log[l[15]]*Log[l[16]])/4 - 
    24*Log[l[4]]*Log[l[8]]*Log[l[15]]*Log[l[16]] - 
    (10601*Log[l[5]]*Log[l[8]]*Log[l[15]]*Log[l[16]])/12 - 
    (123583*Log[l[6]]*Log[l[8]]*Log[l[15]]*Log[l[16]])/12 + 
    (2209*Log[l[7]]*Log[l[8]]*Log[l[15]]*Log[l[16]])/2 - 
    (12023*Log[l[8]]^2*Log[l[15]]*Log[l[16]])/8 + 
    (8*I)*Pi*Log[l[9]]*Log[l[15]]*Log[l[16]] - 3724*Log[l[1]]*Log[l[9]]*
     Log[l[15]]*Log[l[16]] + 1219*Log[l[2]]*Log[l[9]]*Log[l[15]]*Log[l[16]] + 
    (17581*Log[l[3]]*Log[l[9]]*Log[l[15]]*Log[l[16]])/6 + 
    9*Log[l[4]]*Log[l[9]]*Log[l[15]]*Log[l[16]] - 
    (50443*Log[l[5]]*Log[l[9]]*Log[l[15]]*Log[l[16]])/12 + 
    10170*Log[l[6]]*Log[l[9]]*Log[l[15]]*Log[l[16]] - 
    3623*Log[l[7]]*Log[l[9]]*Log[l[15]]*Log[l[16]] - 
    (2104*Log[l[8]]*Log[l[9]]*Log[l[15]]*Log[l[16]])/3 + 
    (117587*Log[l[9]]^2*Log[l[15]]*Log[l[16]])/8 - 
    (2*I)*Pi*Log[l[12]]*Log[l[15]]*Log[l[16]] - 
    (31*Log[l[1]]*Log[l[12]]*Log[l[15]]*Log[l[16]])/2 + 
    (4696*Log[l[2]]*Log[l[12]]*Log[l[15]]*Log[l[16]])/3 - 
    29*Log[l[3]]*Log[l[12]]*Log[l[15]]*Log[l[16]] - 
    8*Log[l[4]]*Log[l[12]]*Log[l[15]]*Log[l[16]] + 
    (9659*Log[l[5]]*Log[l[12]]*Log[l[15]]*Log[l[16]])/6 - 
    (43*Log[l[6]]*Log[l[12]]*Log[l[15]]*Log[l[16]])/2 + 
    (9401*Log[l[7]]*Log[l[12]]*Log[l[15]]*Log[l[16]])/6 + 
    16*Log[l[8]]*Log[l[12]]*Log[l[15]]*Log[l[16]] + 
    Log[l[9]]*Log[l[12]]*Log[l[15]]*Log[l[16]] + 
    (33*Log[l[12]]^2*Log[l[15]]*Log[l[16]])/4 - (18*I)*Pi*Log[l[13]]*
     Log[l[15]]*Log[l[16]] + (24889*Log[l[1]]*Log[l[13]]*Log[l[15]]*
      Log[l[16]])/4 - (14230*Log[l[2]]*Log[l[13]]*Log[l[15]]*Log[l[16]])/3 + 
    (47759*Log[l[3]]*Log[l[13]]*Log[l[15]]*Log[l[16]])/12 + 
    9*Log[l[4]]*Log[l[13]]*Log[l[15]]*Log[l[16]] - 
    (81529*Log[l[5]]*Log[l[13]]*Log[l[15]]*Log[l[16]])/12 + 
    (16083*Log[l[6]]*Log[l[13]]*Log[l[15]]*Log[l[16]])/2 - 
    (242143*Log[l[7]]*Log[l[13]]*Log[l[15]]*Log[l[16]])/12 - 
    (303*Log[l[8]]*Log[l[13]]*Log[l[15]]*Log[l[16]])/2 - 
    (18561*Log[l[9]]*Log[l[13]]*Log[l[15]]*Log[l[16]])/2 + 
    2*Log[l[12]]*Log[l[13]]*Log[l[15]]*Log[l[16]] + 
    (77047*Log[l[13]]^2*Log[l[15]]*Log[l[16]])/8 - 
    (2*I)*Pi*Log[l[14]]*Log[l[15]]*Log[l[16]] + 
    (2375*Log[l[1]]*Log[l[14]]*Log[l[15]]*Log[l[16]])/4 - 
    (35001*Log[l[2]]*Log[l[14]]*Log[l[15]]*Log[l[16]])/2 + 
    (67579*Log[l[3]]*Log[l[14]]*Log[l[15]]*Log[l[16]])/12 + 
    (15*Log[l[4]]*Log[l[14]]*Log[l[15]]*Log[l[16]])/2 - 
    (6491*Log[l[5]]*Log[l[14]]*Log[l[15]]*Log[l[16]])/12 - 
    20800*Log[l[6]]*Log[l[14]]*Log[l[15]]*Log[l[16]] - 
    (49669*Log[l[7]]*Log[l[14]]*Log[l[15]]*Log[l[16]])/6 - 
    (12141*Log[l[8]]*Log[l[14]]*Log[l[15]]*Log[l[16]])/4 - 
    (59873*Log[l[9]]*Log[l[14]]*Log[l[15]]*Log[l[16]])/3 + 
    (4855*Log[l[12]]*Log[l[14]]*Log[l[15]]*Log[l[16]])/3 - 
    (1187*Log[l[13]]*Log[l[14]]*Log[l[15]]*Log[l[16]])/4 + 
    (1867*Log[l[14]]^2*Log[l[15]]*Log[l[16]])/2 + (29*I)*Pi*Log[l[15]]^2*
     Log[l[16]] - (16361*Log[l[1]]*Log[l[15]]^2*Log[l[16]])/24 + 
    (91187*Log[l[2]]*Log[l[15]]^2*Log[l[16]])/24 - 
    (22217*Log[l[3]]*Log[l[15]]^2*Log[l[16]])/12 - 
    (47*Log[l[4]]*Log[l[15]]^2*Log[l[16]])/4 - 
    (10659*Log[l[5]]*Log[l[15]]^2*Log[l[16]])/4 + 
    (162961*Log[l[6]]*Log[l[15]]^2*Log[l[16]])/12 - 
    (22529*Log[l[7]]*Log[l[15]]^2*Log[l[16]])/12 + 
    (23545*Log[l[8]]*Log[l[15]]^2*Log[l[16]])/12 + 
    (398921*Log[l[9]]*Log[l[15]]^2*Log[l[16]])/24 - 
    (9647*Log[l[12]]*Log[l[15]]^2*Log[l[16]])/6 + 
    (18544*Log[l[13]]*Log[l[15]]^2*Log[l[16]])/3 - 
    6226*Log[l[14]]*Log[l[15]]^2*Log[l[16]] + 
    (166117*Log[l[15]]^3*Log[l[16]])/72 + (8201*Pi^2*Log[l[16]]^2)/24 - 
    (7*I)*Pi*Log[l[1]]*Log[l[16]]^2 + (43871*Log[l[1]]^2*Log[l[16]]^2)/24 + 
    (27*I)*Pi*Log[l[2]]*Log[l[16]]^2 - 
    (163859*Log[l[1]]*Log[l[2]]*Log[l[16]]^2)/6 + 
    (39083*Log[l[2]]^2*Log[l[16]]^2)/8 - (20*I)*Pi*Log[l[3]]*Log[l[16]]^2 + 
    (13981*Log[l[1]]*Log[l[3]]*Log[l[16]]^2)/8 - 
    (168407*Log[l[2]]*Log[l[3]]*Log[l[16]]^2)/24 + 
    (23757*Log[l[3]]^2*Log[l[16]]^2)/16 + 
    (19*Log[l[1]]*Log[l[4]]*Log[l[16]]^2)/2 - 
    (109*Log[l[2]]*Log[l[4]]*Log[l[16]]^2)/4 + 16*Log[l[3]]*Log[l[4]]*
     Log[l[16]]^2 - (23*Log[l[4]]^2*Log[l[16]]^2)/4 - 
    (27521*Log[l[1]]*Log[l[5]]*Log[l[16]]^2)/12 - 
    (66739*Log[l[2]]*Log[l[5]]*Log[l[16]]^2)/12 + 
    (47*Log[l[3]]*Log[l[5]]*Log[l[16]]^2)/2 - 
    (9*Log[l[4]]*Log[l[5]]*Log[l[16]]^2)/2 - (9635*Log[l[5]]^2*Log[l[16]]^2)/
     8 - (29*I)*Pi*Log[l[6]]*Log[l[16]]^2 + 
    (177383*Log[l[1]]*Log[l[6]]*Log[l[16]]^2)/24 + 
    (57853*Log[l[2]]*Log[l[6]]*Log[l[16]]^2)/24 + 7083*Log[l[3]]*Log[l[6]]*
     Log[l[16]]^2 + (101*Log[l[4]]*Log[l[6]]*Log[l[16]]^2)/4 - 
    (54635*Log[l[5]]*Log[l[6]]*Log[l[16]]^2)/12 + 
    (17527*Log[l[6]]^2*Log[l[16]]^2)/12 + (26*I)*Pi*Log[l[7]]*Log[l[16]]^2 - 
    (96025*Log[l[1]]*Log[l[7]]*Log[l[16]]^2)/8 + 
    (24905*Log[l[2]]*Log[l[7]]*Log[l[16]]^2)/4 - 
    (18063*Log[l[3]]*Log[l[7]]*Log[l[16]]^2)/8 - 
    (93*Log[l[4]]*Log[l[7]]*Log[l[16]]^2)/4 - 
    (55235*Log[l[5]]*Log[l[7]]*Log[l[16]]^2)/24 + 
    (36697*Log[l[6]]*Log[l[7]]*Log[l[16]]^2)/24 - 
    (22513*Log[l[7]]^2*Log[l[16]]^2)/48 + (9*I)*Pi*Log[l[8]]*Log[l[16]]^2 + 
    (51487*Log[l[1]]*Log[l[8]]*Log[l[16]]^2)/12 + 
    (197711*Log[l[2]]*Log[l[8]]*Log[l[16]]^2)/24 + 
    (162859*Log[l[3]]*Log[l[8]]*Log[l[16]]^2)/24 - 
    10*Log[l[4]]*Log[l[8]]*Log[l[16]]^2 + 
    (3*Log[l[5]]*Log[l[8]]*Log[l[16]]^2)/2 + 
    (211255*Log[l[6]]*Log[l[8]]*Log[l[16]]^2)/24 + 
    (11627*Log[l[7]]*Log[l[8]]*Log[l[16]]^2)/24 + 
    (1499*Log[l[8]]^2*Log[l[16]]^2)/12 - (21*I)*Pi*Log[l[9]]*Log[l[16]]^2 + 
    (124655*Log[l[1]]*Log[l[9]]*Log[l[16]]^2)/24 + 
    (251011*Log[l[2]]*Log[l[9]]*Log[l[16]]^2)/12 + 
    (29393*Log[l[3]]*Log[l[9]]*Log[l[16]]^2)/12 + 
    (171*Log[l[4]]*Log[l[9]]*Log[l[16]]^2)/4 + 
    (41297*Log[l[5]]*Log[l[9]]*Log[l[16]]^2)/24 + 
    (45593*Log[l[6]]*Log[l[9]]*Log[l[16]]^2)/24 + 
    (561659*Log[l[7]]*Log[l[9]]*Log[l[16]]^2)/24 + 
    (353*Log[l[8]]*Log[l[9]]*Log[l[16]]^2)/3 + 
    (15653*Log[l[9]]^2*Log[l[16]]^2)/12 + (3*I)*Pi*Log[l[12]]*Log[l[16]]^2 - 
    15*Log[l[1]]*Log[l[12]]*Log[l[16]]^2 + 
    (719*Log[l[2]]*Log[l[12]]*Log[l[16]]^2)/6 - 28*Log[l[3]]*Log[l[12]]*
     Log[l[16]]^2 - 6*Log[l[4]]*Log[l[12]]*Log[l[16]]^2 - 
    (5*Log[l[5]]*Log[l[12]]*Log[l[16]]^2)/2 - 
    (79*Log[l[6]]*Log[l[12]]*Log[l[16]]^2)/2 + 
    (334*Log[l[7]]*Log[l[12]]*Log[l[16]]^2)/3 + 15*Log[l[8]]*Log[l[12]]*
     Log[l[16]]^2 - 29*Log[l[9]]*Log[l[12]]*Log[l[16]]^2 + 
    10*Log[l[12]]^2*Log[l[16]]^2 - (2*I)*Pi*Log[l[13]]*Log[l[16]]^2 - 
    (58285*Log[l[1]]*Log[l[13]]*Log[l[16]]^2)/6 - 
    (112231*Log[l[2]]*Log[l[13]]*Log[l[16]]^2)/12 - 
    (11635*Log[l[3]]*Log[l[13]]*Log[l[16]]^2)/8 - 
    (95*Log[l[4]]*Log[l[13]]*Log[l[16]]^2)/4 - 
    (7294*Log[l[5]]*Log[l[13]]*Log[l[16]]^2)/3 - 
    (67915*Log[l[6]]*Log[l[13]]*Log[l[16]]^2)/6 - 
    (14737*Log[l[7]]*Log[l[13]]*Log[l[16]]^2)/3 - 
    (42499*Log[l[8]]*Log[l[13]]*Log[l[16]]^2)/24 - 
    (175393*Log[l[9]]*Log[l[13]]*Log[l[16]]^2)/12 - 
    8*Log[l[12]]*Log[l[13]]*Log[l[16]]^2 + (147641*Log[l[13]]^2*Log[l[16]]^2)/
     48 - (2*I)*Pi*Log[l[14]]*Log[l[16]]^2 + 
    (249263*Log[l[1]]*Log[l[14]]*Log[l[16]]^2)/24 + 
    (100105*Log[l[2]]*Log[l[14]]*Log[l[16]]^2)/12 - 
    (4165*Log[l[3]]*Log[l[14]]*Log[l[16]]^2)/12 + 
    (33*Log[l[4]]*Log[l[14]]*Log[l[16]]^2)/4 + 
    (7805*Log[l[5]]*Log[l[14]]*Log[l[16]]^2)/6 + 
    (101903*Log[l[6]]*Log[l[14]]*Log[l[16]]^2)/24 + 
    (20677*Log[l[7]]*Log[l[14]]*Log[l[16]]^2)/8 - 3083*Log[l[8]]*Log[l[14]]*
     Log[l[16]]^2 + (30249*Log[l[9]]*Log[l[14]]*Log[l[16]]^2)/8 - 
    11*Log[l[12]]*Log[l[14]]*Log[l[16]]^2 + 
    (180553*Log[l[13]]*Log[l[14]]*Log[l[16]]^2)/24 - 
    (429193*Log[l[14]]^2*Log[l[16]]^2)/48 - (2*I)*Pi*Log[l[15]]*
     Log[l[16]]^2 - (67841*Log[l[1]]*Log[l[15]]*Log[l[16]]^2)/24 - 
    (5813*Log[l[2]]*Log[l[15]]*Log[l[16]]^2)/6 - 
    (10891*Log[l[3]]*Log[l[15]]*Log[l[16]]^2)/8 + 
    (37*Log[l[4]]*Log[l[15]]*Log[l[16]]^2)/4 + 
    (9365*Log[l[5]]*Log[l[15]]*Log[l[16]]^2)/24 - 
    (71241*Log[l[6]]*Log[l[15]]*Log[l[16]]^2)/8 + 
    (14951*Log[l[7]]*Log[l[15]]*Log[l[16]]^2)/24 + 
    2986*Log[l[8]]*Log[l[15]]*Log[l[16]]^2 - 
    (121155*Log[l[9]]*Log[l[15]]*Log[l[16]]^2)/8 + 
    10*Log[l[12]]*Log[l[15]]*Log[l[16]]^2 - 
    (79195*Log[l[13]]*Log[l[15]]*Log[l[16]]^2)/12 + 
    (405299*Log[l[14]]*Log[l[15]]*Log[l[16]]^2)/24 - 
    8597*Log[l[15]]^2*Log[l[16]]^2 + ((8*I)/3)*Pi*Log[l[16]]^3 - 
    (21509*Log[l[1]]*Log[l[16]]^3)/36 - (568939*Log[l[2]]*Log[l[16]]^3)/72 - 
    (16880*Log[l[3]]*Log[l[16]]^3)/9 - (53*Log[l[4]]*Log[l[16]]^3)/12 + 
    (83917*Log[l[5]]*Log[l[16]]^3)/72 - (467*Log[l[6]]*Log[l[16]]^3)/36 - 
    (260821*Log[l[7]]*Log[l[16]]^3)/36 - (18857*Log[l[8]]*Log[l[16]]^3)/9 - 
    (26383*Log[l[9]]*Log[l[16]]^3)/36 - (527*Log[l[12]]*Log[l[16]]^3)/18 + 
    (87565*Log[l[13]]*Log[l[16]]^3)/12 - (126563*Log[l[14]]*Log[l[16]]^3)/
     36 + (48129*Log[l[15]]*Log[l[16]]^3)/8 + (105239*Log[l[16]]^4)/288 + 
    (4875257*Pi^2*PolyLog[2, -l[2]])/936 - (84*I)*Pi*Log[l[1]]*
     PolyLog[2, -l[2]] - (954191*Log[l[1]]^2*PolyLog[2, -l[2]])/96 - 
    (4*I)*Pi*Log[l[2]]*PolyLog[2, -l[2]] - 
    (285635*Log[l[1]]*Log[l[2]]*PolyLog[2, -l[2]])/24 - 
    (16793*Log[l[2]]^2*PolyLog[2, -l[2]])/4 - (36*I)*Pi*Log[l[3]]*
     PolyLog[2, -l[2]] - (1904*Log[l[1]]*Log[l[3]]*PolyLog[2, -l[2]])/39 + 
    (2655893*Log[l[2]]*Log[l[3]]*PolyLog[2, -l[2]])/312 - 
    (4469*Log[l[3]]^2*PolyLog[2, -l[2]])/26 + (32*I)*Pi*Log[l[4]]*
     PolyLog[2, -l[2]] + (9991*Log[l[1]]*Log[l[4]]*PolyLog[2, -l[2]])/78 + 
    (796*Log[l[2]]*Log[l[4]]*PolyLog[2, -l[2]])/3 - 
    (27077*Log[l[3]]*Log[l[4]]*PolyLog[2, -l[2]])/78 - 
    (3553*Log[l[4]]^2*PolyLog[2, -l[2]])/6 + 
    (108321*Log[l[1]]*Log[l[5]]*PolyLog[2, -l[2]])/16 + 
    40*Log[l[2]]*Log[l[5]]*PolyLog[2, -l[2]] - 1053*Log[l[3]]*Log[l[5]]*
     PolyLog[2, -l[2]] - 58*Log[l[4]]*Log[l[5]]*PolyLog[2, -l[2]] - 
    (1003051*Log[l[5]]^2*PolyLog[2, -l[2]])/48 - 
    (4*I)*Pi*Log[l[6]]*PolyLog[2, -l[2]] - 
    (12587*Log[l[1]]*Log[l[6]]*PolyLog[2, -l[2]])/4 - 
    10089*Log[l[2]]*Log[l[6]]*PolyLog[2, -l[2]] - 
    (50291*Log[l[3]]*Log[l[6]]*PolyLog[2, -l[2]])/12 + 
    (167*Log[l[4]]*Log[l[6]]*PolyLog[2, -l[2]])/3 - 
    (9133*Log[l[5]]*Log[l[6]]*PolyLog[2, -l[2]])/24 - 
    (32027*Log[l[6]]^2*PolyLog[2, -l[2]])/12 + (32*I)*Pi*Log[l[7]]*
     PolyLog[2, -l[2]] - (417337*Log[l[1]]*Log[l[7]]*PolyLog[2, -l[2]])/12 - 
    (107785*Log[l[2]]*Log[l[7]]*PolyLog[2, -l[2]])/12 - 
    (103091*Log[l[3]]*Log[l[7]]*PolyLog[2, -l[2]])/12 - 
    (1753*Log[l[4]]*Log[l[7]]*PolyLog[2, -l[2]])/6 - 
    (60781*Log[l[5]]*Log[l[7]]*PolyLog[2, -l[2]])/6 - 
    (59836*Log[l[6]]*Log[l[7]]*PolyLog[2, -l[2]])/3 - 
    (43655*Log[l[7]]^2*PolyLog[2, -l[2]])/4 - 
    (49373*Log[l[1]]*Log[l[8]]*PolyLog[2, -l[2]])/24 + 
    (22921*Log[l[2]]*Log[l[8]]*PolyLog[2, -l[2]])/2 + 
    (49367*Log[l[3]]*Log[l[8]]*PolyLog[2, -l[2]])/6 + 
    (394*Log[l[4]]*Log[l[8]]*PolyLog[2, -l[2]])/3 + 
    (82231*Log[l[5]]*Log[l[8]]*PolyLog[2, -l[2]])/24 + 
    (127927*Log[l[6]]*Log[l[8]]*PolyLog[2, -l[2]])/24 + 
    (16297*Log[l[7]]*Log[l[8]]*PolyLog[2, -l[2]])/6 - 
    (25579*Log[l[8]]^2*PolyLog[2, -l[2]])/12 + 
    (32413*Log[l[1]]*Log[l[9]]*PolyLog[2, -l[2]])/2 - 
    (146207*Log[l[2]]*Log[l[9]]*PolyLog[2, -l[2]])/6 - 
    (28499*Log[l[3]]*Log[l[9]]*PolyLog[2, -l[2]])/12 + 
    613*Log[l[4]]*Log[l[9]]*PolyLog[2, -l[2]] + 
    (126971*Log[l[5]]*Log[l[9]]*PolyLog[2, -l[2]])/12 - 
    (32000*Log[l[6]]*Log[l[9]]*PolyLog[2, -l[2]])/3 + 
    (121451*Log[l[7]]*Log[l[9]]*PolyLog[2, -l[2]])/6 - 
    (106585*Log[l[8]]*Log[l[9]]*PolyLog[2, -l[2]])/12 - 
    (79315*Log[l[9]]^2*PolyLog[2, -l[2]])/12 - 9*Log[l[1]]*Log[l[12]]*
     PolyLog[2, -l[2]] + 18*Log[l[2]]*Log[l[12]]*PolyLog[2, -l[2]] + 
    6*Log[l[3]]*Log[l[12]]*PolyLog[2, -l[2]] + 10*Log[l[6]]*Log[l[12]]*
     PolyLog[2, -l[2]] + 4*Log[l[7]]*Log[l[12]]*PolyLog[2, -l[2]] + 
    8*Log[l[8]]*Log[l[12]]*PolyLog[2, -l[2]] - 15*Log[l[9]]*Log[l[12]]*
     PolyLog[2, -l[2]] + Log[l[12]]^2*PolyLog[2, -l[2]] + 
    (67001*Log[l[1]]*Log[l[13]]*PolyLog[2, -l[2]])/4 + 
    (36329*Log[l[2]]*Log[l[13]]*PolyLog[2, -l[2]])/12 - 
    (3643*Log[l[3]]*Log[l[13]]*PolyLog[2, -l[2]])/6 - 
    58*Log[l[4]]*Log[l[13]]*PolyLog[2, -l[2]] + 
    (11*Log[l[5]]*Log[l[13]]*PolyLog[2, -l[2]])/2 + 
    (1321*Log[l[6]]*Log[l[13]]*PolyLog[2, -l[2]])/12 + 
    (54043*Log[l[7]]*Log[l[13]]*PolyLog[2, -l[2]])/4 + 
    (29063*Log[l[8]]*Log[l[13]]*PolyLog[2, -l[2]])/12 - 
    (100181*Log[l[9]]*Log[l[13]]*PolyLog[2, -l[2]])/6 + 
    19*Log[l[12]]*Log[l[13]]*PolyLog[2, -l[2]] - 
    (21995*Log[l[13]]^2*PolyLog[2, -l[2]])/3 - 
    (12563*Log[l[1]]*Log[l[14]]*PolyLog[2, -l[2]])/12 + 
    (68647*Log[l[2]]*Log[l[14]]*PolyLog[2, -l[2]])/3 + 
    (3443*Log[l[3]]*Log[l[14]]*PolyLog[2, -l[2]])/12 - 
    8*Log[l[4]]*Log[l[14]]*PolyLog[2, -l[2]] - 30*Log[l[5]]*Log[l[14]]*
     PolyLog[2, -l[2]] + (55763*Log[l[6]]*Log[l[14]]*PolyLog[2, -l[2]])/3 + 
    (194213*Log[l[7]]*Log[l[14]]*PolyLog[2, -l[2]])/12 - 
    (1873*Log[l[8]]*Log[l[14]]*PolyLog[2, -l[2]])/12 + 
    (220813*Log[l[9]]*Log[l[14]]*PolyLog[2, -l[2]])/12 - 
    16*Log[l[12]]*Log[l[14]]*PolyLog[2, -l[2]] - 2956*Log[l[13]]*Log[l[14]]*
     PolyLog[2, -l[2]] - (71483*Log[l[14]]^2*PolyLog[2, -l[2]])/24 + 
    (2213*Log[l[1]]*Log[l[15]]*PolyLog[2, -l[2]])/3 - 
    (279443*Log[l[2]]*Log[l[15]]*PolyLog[2, -l[2]])/12 + 
    (3883*Log[l[3]]*Log[l[15]]*PolyLog[2, -l[2]])/4 - 
    24*Log[l[4]]*Log[l[15]]*PolyLog[2, -l[2]] - 
    (812*Log[l[5]]*Log[l[15]]*PolyLog[2, -l[2]])/3 - 
    (87943*Log[l[6]]*Log[l[15]]*PolyLog[2, -l[2]])/12 - 
    (54885*Log[l[7]]*Log[l[15]]*PolyLog[2, -l[2]])/4 + 
    200*Log[l[8]]*Log[l[15]]*PolyLog[2, -l[2]] - 
    (124853*Log[l[9]]*Log[l[15]]*PolyLog[2, -l[2]])/12 - 
    8*Log[l[12]]*Log[l[15]]*PolyLog[2, -l[2]] + 
    (13597*Log[l[13]]*Log[l[15]]*PolyLog[2, -l[2]])/3 + 
    (46585*Log[l[14]]*Log[l[15]]*PolyLog[2, -l[2]])/12 - 
    (108905*Log[l[15]]^2*PolyLog[2, -l[2]])/24 - 
    (1933*Log[l[1]]*Log[l[16]]*PolyLog[2, -l[2]])/6 + 
    (197791*Log[l[2]]*Log[l[16]]*PolyLog[2, -l[2]])/12 + 
    (15871*Log[l[3]]*Log[l[16]]*PolyLog[2, -l[2]])/6 - 
    88*Log[l[4]]*Log[l[16]]*PolyLog[2, -l[2]] + 
    (908*Log[l[5]]*Log[l[16]]*PolyLog[2, -l[2]])/3 + 
    (17529*Log[l[6]]*Log[l[16]]*PolyLog[2, -l[2]])/2 - 
    (26665*Log[l[7]]*Log[l[16]]*PolyLog[2, -l[2]])/4 - 
    (1663*Log[l[8]]*Log[l[16]]*PolyLog[2, -l[2]])/12 + 
    (46161*Log[l[9]]*Log[l[16]]*PolyLog[2, -l[2]])/2 + 
    (156953*Log[l[13]]*Log[l[16]]*PolyLog[2, -l[2]])/12 - 
    (112321*Log[l[14]]*Log[l[16]]*PolyLog[2, -l[2]])/4 + 
    (296837*Log[l[15]]*Log[l[16]]*PolyLog[2, -l[2]])/12 - 
    (114465*Log[l[16]]^2*PolyLog[2, -l[2]])/8 - (1341563*PolyLog[2, -l[2]]^2)/
     312 - (263697*Pi^2*PolyLog[2, l[2]])/208 - (34*I)*Pi*Log[l[1]]*
     PolyLog[2, l[2]] - (58405*Log[l[1]]^2*PolyLog[2, l[2]])/48 - 
    (3*I)*Pi*Log[l[2]]*PolyLog[2, l[2]] + 
    (176543*Log[l[1]]*Log[l[2]]*PolyLog[2, l[2]])/24 - 
    (65105*Log[l[2]]^2*PolyLog[2, l[2]])/24 - (18*I)*Pi*Log[l[3]]*
     PolyLog[2, l[2]] - (61483*Log[l[1]]*Log[l[3]]*PolyLog[2, l[2]])/26 + 
    (364509*Log[l[2]]*Log[l[3]]*PolyLog[2, l[2]])/104 - 
    (6983*Log[l[3]]^2*PolyLog[2, l[2]])/39 + (16*I)*Pi*Log[l[4]]*
     PolyLog[2, l[2]] - (28*Log[l[1]]*Log[l[4]]*PolyLog[2, l[2]])/13 + 
    248*Log[l[2]]*Log[l[4]]*PolyLog[2, l[2]] - 
    (22709*Log[l[3]]*Log[l[4]]*PolyLog[2, l[2]])/39 - 
    (6519*Log[l[4]]^2*PolyLog[2, l[2]])/13 - 
    (1667*Log[l[1]]*Log[l[5]]*PolyLog[2, l[2]])/2 - 
    49*Log[l[2]]*Log[l[5]]*PolyLog[2, l[2]] - 974*Log[l[3]]*Log[l[5]]*
     PolyLog[2, l[2]] - 42*Log[l[4]]*Log[l[5]]*PolyLog[2, l[2]] - 
    (39523*Log[l[5]]^2*PolyLog[2, l[2]])/6 - (4*I)*Pi*Log[l[6]]*
     PolyLog[2, l[2]] - (10835*Log[l[1]]*Log[l[6]]*PolyLog[2, l[2]])/2 - 
    (18559*Log[l[2]]*Log[l[6]]*PolyLog[2, l[2]])/6 - 
    (11913*Log[l[3]]*Log[l[6]]*PolyLog[2, l[2]])/4 + 
    (119*Log[l[4]]*Log[l[6]]*PolyLog[2, l[2]])/2 - 
    (2083*Log[l[5]]*Log[l[6]]*PolyLog[2, l[2]])/6 - 
    (16951*Log[l[6]]^2*PolyLog[2, l[2]])/12 + (16*I)*Pi*Log[l[7]]*
     PolyLog[2, l[2]] - (53293*Log[l[1]]*Log[l[7]]*PolyLog[2, l[2]])/12 + 
    (44467*Log[l[2]]*Log[l[7]]*PolyLog[2, l[2]])/12 - 
    (84557*Log[l[3]]*Log[l[7]]*PolyLog[2, l[2]])/6 - 
    (1181*Log[l[4]]*Log[l[7]]*PolyLog[2, l[2]])/3 - 
    (111251*Log[l[5]]*Log[l[7]]*PolyLog[2, l[2]])/12 - 
    (12269*Log[l[6]]*Log[l[7]]*PolyLog[2, l[2]])/4 - 
    (10951*Log[l[7]]^2*PolyLog[2, l[2]])/2 + 
    (18601*Log[l[1]]*Log[l[8]]*PolyLog[2, l[2]])/3 - 
    (90649*Log[l[2]]*Log[l[8]]*PolyLog[2, l[2]])/6 + 
    (75869*Log[l[3]]*Log[l[8]]*PolyLog[2, l[2]])/12 + 
    (706*Log[l[4]]*Log[l[8]]*PolyLog[2, l[2]])/3 + 
    960*Log[l[5]]*Log[l[8]]*PolyLog[2, l[2]] - 
    (27283*Log[l[6]]*Log[l[8]]*PolyLog[2, l[2]])/4 + 
    (98741*Log[l[7]]*Log[l[8]]*PolyLog[2, l[2]])/12 - 
    (92293*Log[l[8]]^2*PolyLog[2, l[2]])/12 + 
    (28975*Log[l[1]]*Log[l[9]]*PolyLog[2, l[2]])/6 + 
    (44975*Log[l[2]]*Log[l[9]]*PolyLog[2, l[2]])/6 + 
    (62987*Log[l[3]]*Log[l[9]]*PolyLog[2, l[2]])/12 + 
    607*Log[l[4]]*Log[l[9]]*PolyLog[2, l[2]] + 
    (110801*Log[l[5]]*Log[l[9]]*PolyLog[2, l[2]])/12 + 
    7300*Log[l[6]]*Log[l[9]]*PolyLog[2, l[2]] + 
    (109465*Log[l[7]]*Log[l[9]]*PolyLog[2, l[2]])/12 - 
    (21233*Log[l[8]]*Log[l[9]]*PolyLog[2, l[2]])/6 - 
    (209915*Log[l[9]]^2*PolyLog[2, l[2]])/24 - 8*Log[l[1]]*Log[l[12]]*
     PolyLog[2, l[2]] + 10*Log[l[2]]*Log[l[12]]*PolyLog[2, l[2]] + 
    6*Log[l[6]]*Log[l[12]]*PolyLog[2, l[2]] + 6*Log[l[7]]*Log[l[12]]*
     PolyLog[2, l[2]] + 4*Log[l[8]]*Log[l[12]]*PolyLog[2, l[2]] - 
    8*Log[l[9]]*Log[l[12]]*PolyLog[2, l[2]] + 
    3*Log[l[12]]^2*PolyLog[2, l[2]] + (18310*Log[l[1]]*Log[l[13]]*
      PolyLog[2, l[2]])/3 - (13849*Log[l[2]]*Log[l[13]]*PolyLog[2, l[2]])/
     12 + (13123*Log[l[3]]*Log[l[13]]*PolyLog[2, l[2]])/12 - 
    (123*Log[l[4]]*Log[l[13]]*PolyLog[2, l[2]])/2 + 
    (11*Log[l[5]]*Log[l[13]]*PolyLog[2, l[2]])/2 - 
    (1839*Log[l[6]]*Log[l[13]]*PolyLog[2, l[2]])/2 + 
    (6736*Log[l[7]]*Log[l[13]]*PolyLog[2, l[2]])/3 + 
    4745*Log[l[8]]*Log[l[13]]*PolyLog[2, l[2]] - 
    (39967*Log[l[9]]*Log[l[13]]*PolyLog[2, l[2]])/6 + 
    11*Log[l[12]]*Log[l[13]]*PolyLog[2, l[2]] - 
    (95695*Log[l[13]]^2*PolyLog[2, l[2]])/24 - 
    (21590*Log[l[1]]*Log[l[14]]*PolyLog[2, l[2]])/3 - 
    (5662*Log[l[2]]*Log[l[14]]*PolyLog[2, l[2]])/3 - 
    (395*Log[l[3]]*Log[l[14]]*PolyLog[2, l[2]])/12 - 
    (13*Log[l[4]]*Log[l[14]]*PolyLog[2, l[2]])/2 - 
    14*Log[l[5]]*Log[l[14]]*PolyLog[2, l[2]] + 
    (21995*Log[l[6]]*Log[l[14]]*PolyLog[2, l[2]])/3 - 
    (70513*Log[l[7]]*Log[l[14]]*PolyLog[2, l[2]])/12 + 
    (677*Log[l[8]]*Log[l[14]]*PolyLog[2, l[2]])/6 - 
    246*Log[l[9]]*Log[l[14]]*PolyLog[2, l[2]] - 8*Log[l[12]]*Log[l[14]]*
     PolyLog[2, l[2]] + (138167*Log[l[13]]*Log[l[14]]*PolyLog[2, l[2]])/12 - 
    (1243*Log[l[14]]^2*PolyLog[2, l[2]])/4 + 
    (48359*Log[l[1]]*Log[l[15]]*PolyLog[2, l[2]])/12 - 
    (18325*Log[l[2]]*Log[l[15]]*PolyLog[2, l[2]])/3 + 
    425*Log[l[3]]*Log[l[15]]*PolyLog[2, l[2]] - 
    (47*Log[l[4]]*Log[l[15]]*PolyLog[2, l[2]])/2 - 
    (9103*Log[l[5]]*Log[l[15]]*PolyLog[2, l[2]])/2 - 
    (8999*Log[l[6]]*Log[l[15]]*PolyLog[2, l[2]])/4 - 
    (4301*Log[l[7]]*Log[l[15]]*PolyLog[2, l[2]])/12 + 
    20*Log[l[8]]*Log[l[15]]*PolyLog[2, l[2]] + 
    (37543*Log[l[9]]*Log[l[15]]*PolyLog[2, l[2]])/12 - 
    9*Log[l[12]]*Log[l[15]]*PolyLog[2, l[2]] - 
    (117395*Log[l[13]]*Log[l[15]]*PolyLog[2, l[2]])/12 + 
    (12431*Log[l[14]]*Log[l[15]]*PolyLog[2, l[2]])/12 + 
    (61765*Log[l[15]]^2*PolyLog[2, l[2]])/24 - 
    (4679*Log[l[1]]*Log[l[16]]*PolyLog[2, l[2]])/2 + 
    (161785*Log[l[2]]*Log[l[16]]*PolyLog[2, l[2]])/12 + 
    (4733*Log[l[3]]*Log[l[16]]*PolyLog[2, l[2]])/3 - 
    (187*Log[l[4]]*Log[l[16]]*PolyLog[2, l[2]])/2 + 
    (9163*Log[l[5]]*Log[l[16]]*PolyLog[2, l[2]])/2 + 
    (19211*Log[l[6]]*Log[l[16]]*PolyLog[2, l[2]])/6 + 
    (11479*Log[l[7]]*Log[l[16]]*PolyLog[2, l[2]])/2 - 
    (932*Log[l[8]]*Log[l[16]]*PolyLog[2, l[2]])/3 + 
    (48275*Log[l[9]]*Log[l[16]]*PolyLog[2, l[2]])/6 - 
    2*Log[l[12]]*Log[l[16]]*PolyLog[2, l[2]] + 
    (56167*Log[l[13]]*Log[l[16]]*PolyLog[2, l[2]])/12 - 
    (56045*Log[l[14]]*Log[l[16]]*PolyLog[2, l[2]])/12 + 
    (1583*Log[l[15]]*Log[l[16]]*PolyLog[2, l[2]])/12 - 
    (173609*Log[l[16]]^2*PolyLog[2, l[2]])/24 - 
    (8761*PolyLog[2, -l[2]]*PolyLog[2, l[2]])/8 + (276005*PolyLog[2, l[2]]^2)/
     208 - (19*Pi^2*PolyLog[2, -(l[1]*l[2])])/18 + 
    (359*Log[l[1]]^2*PolyLog[2, -(l[1]*l[2])])/6 + 
    39*Log[l[1]]*Log[l[2]]*PolyLog[2, -(l[1]*l[2])] - 
    (303*Log[l[2]]^2*PolyLog[2, -(l[1]*l[2])])/4 + 
    (14431*Log[l[1]]*Log[l[3]]*PolyLog[2, -(l[1]*l[2])])/78 + 
    (129*Log[l[2]]*Log[l[3]]*PolyLog[2, -(l[1]*l[2])])/2 + 
    (5789*Log[l[3]]^2*PolyLog[2, -(l[1]*l[2])])/52 - 
    (686*Log[l[1]]*Log[l[4]]*PolyLog[2, -(l[1]*l[2])])/3 + 
    (333*Log[l[2]]*Log[l[4]]*PolyLog[2, -(l[1]*l[2])])/2 - 
    (10795*Log[l[3]]*Log[l[4]]*PolyLog[2, -(l[1]*l[2])])/39 + 
    (65*Log[l[4]]^2*PolyLog[2, -(l[1]*l[2])])/4 - 20*Log[l[3]]*Log[l[5]]*
     PolyLog[2, -(l[1]*l[2])] + 11*Log[l[1]]*Log[l[6]]*
     PolyLog[2, -(l[1]*l[2])] + 2*Log[l[2]]*Log[l[6]]*
     PolyLog[2, -(l[1]*l[2])] + 27*Log[l[3]]*Log[l[6]]*
     PolyLog[2, -(l[1]*l[2])] - (39*Log[l[4]]*Log[l[6]]*
      PolyLog[2, -(l[1]*l[2])])/2 - (189*Log[l[5]]*Log[l[6]]*
      PolyLog[2, -(l[1]*l[2])])/2 + 2*Log[l[6]]^2*PolyLog[2, -(l[1]*l[2])] - 
    (583*Log[l[1]]*Log[l[7]]*PolyLog[2, -(l[1]*l[2])])/3 - 
    23*Log[l[2]]*Log[l[7]]*PolyLog[2, -(l[1]*l[2])] - 
    (1613*Log[l[3]]*Log[l[7]]*PolyLog[2, -(l[1]*l[2])])/6 + 
    16*Log[l[4]]*Log[l[7]]*PolyLog[2, -(l[1]*l[2])] - 
    (595*Log[l[6]]*Log[l[7]]*PolyLog[2, -(l[1]*l[2])])/3 + 
    (3*Log[l[7]]^2*PolyLog[2, -(l[1]*l[2])])/4 + 
    (1081*Log[l[1]]*Log[l[8]]*PolyLog[2, -(l[1]*l[2])])/6 + 
    (1919*Log[l[2]]*Log[l[8]]*PolyLog[2, -(l[1]*l[2])])/6 + 
    (919*Log[l[3]]*Log[l[8]]*PolyLog[2, -(l[1]*l[2])])/2 + 
    (Log[l[4]]*Log[l[8]]*PolyLog[2, -(l[1]*l[2])])/2 + 
    16*Log[l[5]]*Log[l[8]]*PolyLog[2, -(l[1]*l[2])] + 
    (411*Log[l[6]]*Log[l[8]]*PolyLog[2, -(l[1]*l[2])])/2 + 
    13*Log[l[7]]*Log[l[8]]*PolyLog[2, -(l[1]*l[2])] - 
    (394*Log[l[8]]^2*PolyLog[2, -(l[1]*l[2])])/3 - 
    (15*Log[l[1]]*Log[l[9]]*PolyLog[2, -(l[1]*l[2])])/2 - 
    213*Log[l[2]]*Log[l[9]]*PolyLog[2, -(l[1]*l[2])] - 
    (85*Log[l[3]]*Log[l[9]]*PolyLog[2, -(l[1]*l[2])])/3 + 
    (29*Log[l[4]]*Log[l[9]]*PolyLog[2, -(l[1]*l[2])])/2 - 
    16*Log[l[5]]*Log[l[9]]*PolyLog[2, -(l[1]*l[2])] + 
    (292*Log[l[6]]*Log[l[9]]*PolyLog[2, -(l[1]*l[2])])/3 + 
    (562*Log[l[7]]*Log[l[9]]*PolyLog[2, -(l[1]*l[2])])/3 - 
    (247*Log[l[8]]*Log[l[9]]*PolyLog[2, -(l[1]*l[2])])/3 + 
    52*Log[l[9]]^2*PolyLog[2, -(l[1]*l[2])] + 8*Log[l[1]]*Log[l[13]]*
     PolyLog[2, -(l[1]*l[2])] + (27*Log[l[2]]*Log[l[13]]*
      PolyLog[2, -(l[1]*l[2])])/2 - 35*Log[l[3]]*Log[l[13]]*
     PolyLog[2, -(l[1]*l[2])] - (19*Log[l[4]]*Log[l[13]]*
      PolyLog[2, -(l[1]*l[2])])/2 - (21*Log[l[6]]*Log[l[13]]*
      PolyLog[2, -(l[1]*l[2])])/2 - 12*Log[l[7]]*Log[l[13]]*
     PolyLog[2, -(l[1]*l[2])] - 4*Log[l[8]]*Log[l[13]]*
     PolyLog[2, -(l[1]*l[2])] + (9*Log[l[13]]^2*PolyLog[2, -(l[1]*l[2])])/2 + 
    5*Log[l[1]]*Log[l[14]]*PolyLog[2, -(l[1]*l[2])] - 
    30*Log[l[2]]*Log[l[14]]*PolyLog[2, -(l[1]*l[2])] - 
    23*Log[l[3]]*Log[l[14]]*PolyLog[2, -(l[1]*l[2])] - 
    (5*Log[l[4]]*Log[l[14]]*PolyLog[2, -(l[1]*l[2])])/2 + 
    6*Log[l[6]]*Log[l[14]]*PolyLog[2, -(l[1]*l[2])] + 
    (19*Log[l[7]]*Log[l[14]]*PolyLog[2, -(l[1]*l[2])])/2 - 
    4*Log[l[8]]*Log[l[14]]*PolyLog[2, -(l[1]*l[2])] + 
    (11*Log[l[9]]*Log[l[14]]*PolyLog[2, -(l[1]*l[2])])/2 - 
    (11*Log[l[13]]*Log[l[14]]*PolyLog[2, -(l[1]*l[2])])/2 - 
    7*Log[l[14]]^2*PolyLog[2, -(l[1]*l[2])] - 
    (5*Log[l[1]]*Log[l[15]]*PolyLog[2, -(l[1]*l[2])])/2 + 
    (37*Log[l[2]]*Log[l[15]]*PolyLog[2, -(l[1]*l[2])])/2 - 
    (41*Log[l[3]]*Log[l[15]]*PolyLog[2, -(l[1]*l[2])])/2 - 
    (11*Log[l[4]]*Log[l[15]]*PolyLog[2, -(l[1]*l[2])])/2 + 
    4*Log[l[5]]*Log[l[15]]*PolyLog[2, -(l[1]*l[2])] - 
    (7*Log[l[6]]*Log[l[15]]*PolyLog[2, -(l[1]*l[2])])/2 + 
    (5*Log[l[7]]*Log[l[15]]*PolyLog[2, -(l[1]*l[2])])/2 - 
    7*Log[l[9]]*Log[l[15]]*PolyLog[2, -(l[1]*l[2])] + 
    3*Log[l[13]]*Log[l[15]]*PolyLog[2, -(l[1]*l[2])] + 
    (13*Log[l[14]]*Log[l[15]]*PolyLog[2, -(l[1]*l[2])])/2 - 
    (7*Log[l[15]]^2*PolyLog[2, -(l[1]*l[2])])/2 - 
    (19*Log[l[1]]*Log[l[16]]*PolyLog[2, -(l[1]*l[2])])/2 + 
    6*Log[l[2]]*Log[l[16]]*PolyLog[2, -(l[1]*l[2])] - 
    (173*Log[l[3]]*Log[l[16]]*PolyLog[2, -(l[1]*l[2])])/2 - 
    (27*Log[l[4]]*Log[l[16]]*PolyLog[2, -(l[1]*l[2])])/2 - 
    4*Log[l[5]]*Log[l[16]]*PolyLog[2, -(l[1]*l[2])] - 
    12*Log[l[6]]*Log[l[16]]*PolyLog[2, -(l[1]*l[2])] - 
    3*Log[l[7]]*Log[l[16]]*PolyLog[2, -(l[1]*l[2])] - 
    (13*Log[l[9]]*Log[l[16]]*PolyLog[2, -(l[1]*l[2])])/2 + 
    (3*Log[l[13]]*Log[l[16]]*PolyLog[2, -(l[1]*l[2])])/2 + 
    4*Log[l[14]]*Log[l[16]]*PolyLog[2, -(l[1]*l[2])] + 
    (11*Log[l[15]]*Log[l[16]]*PolyLog[2, -(l[1]*l[2])])/2 + 
    4*Log[l[16]]^2*PolyLog[2, -(l[1]*l[2])] - 
    (399*PolyLog[2, -l[2]]*PolyLog[2, -(l[1]*l[2])])/2 - 
    (1123*PolyLog[2, l[2]]*PolyLog[2, -(l[1]*l[2])])/6 + 
    (8*PolyLog[2, -(l[1]*l[2])]^2)/3 - (1483*Pi^2*PolyLog[2, -(l[4]/l[2])])/
     36 + (8*I)*Pi*Log[l[1]]*PolyLog[2, -(l[4]/l[2])] + 
    (445*Log[l[1]]^2*PolyLog[2, -(l[4]/l[2])])/6 - 
    (8*I)*Pi*Log[l[2]]*PolyLog[2, -(l[4]/l[2])] - 
    (554*Log[l[1]]*Log[l[2]]*PolyLog[2, -(l[4]/l[2])])/3 - 
    (583*Log[l[2]]^2*PolyLog[2, -(l[4]/l[2])])/6 + 
    (8*I)*Pi*Log[l[3]]*PolyLog[2, -(l[4]/l[2])] + 
    (8254*Log[l[1]]*Log[l[3]]*PolyLog[2, -(l[4]/l[2])])/13 + 
    (386*Log[l[2]]*Log[l[3]]*PolyLog[2, -(l[4]/l[2])])/3 + 
    (16915*Log[l[3]]^2*PolyLog[2, -(l[4]/l[2])])/52 - 
    22*Log[l[1]]*Log[l[4]]*PolyLog[2, -(l[4]/l[2])] + 
    (1205*Log[l[2]]*Log[l[4]]*PolyLog[2, -(l[4]/l[2])])/6 - 
    (20155*Log[l[3]]*Log[l[4]]*PolyLog[2, -(l[4]/l[2])])/78 - 
    (440*Log[l[4]]^2*PolyLog[2, -(l[4]/l[2])])/3 + 
    16*Log[l[1]]*Log[l[5]]*PolyLog[2, -(l[4]/l[2])] + 
    4*Log[l[3]]*Log[l[5]]*PolyLog[2, -(l[4]/l[2])] - 
    6*Log[l[4]]*Log[l[5]]*PolyLog[2, -(l[4]/l[2])] - 
    Log[l[5]]^2*PolyLog[2, -(l[4]/l[2])] + (4*I)*Pi*Log[l[6]]*
     PolyLog[2, -(l[4]/l[2])] + 159*Log[l[1]]*Log[l[6]]*
     PolyLog[2, -(l[4]/l[2])] + (101*Log[l[2]]*Log[l[6]]*
      PolyLog[2, -(l[4]/l[2])])/6 + (575*Log[l[3]]*Log[l[6]]*
      PolyLog[2, -(l[4]/l[2])])/3 - (151*Log[l[4]]*Log[l[6]]*
      PolyLog[2, -(l[4]/l[2])])/6 - (379*Log[l[5]]*Log[l[6]]*
      PolyLog[2, -(l[4]/l[2])])/3 + 
    (107*Log[l[6]]^2*PolyLog[2, -(l[4]/l[2])])/4 - 
    (8*I)*Pi*Log[l[7]]*PolyLog[2, -(l[4]/l[2])] - 
    (893*Log[l[1]]*Log[l[7]]*PolyLog[2, -(l[4]/l[2])])/2 - 
    (49*Log[l[2]]*Log[l[7]]*PolyLog[2, -(l[4]/l[2])])/2 - 
    (2857*Log[l[3]]*Log[l[7]]*PolyLog[2, -(l[4]/l[2])])/6 + 
    (226*Log[l[4]]*Log[l[7]]*PolyLog[2, -(l[4]/l[2])])/3 - 
    2*Log[l[5]]*Log[l[7]]*PolyLog[2, -(l[4]/l[2])] - 
    (619*Log[l[6]]*Log[l[7]]*PolyLog[2, -(l[4]/l[2])])/3 + 
    (1793*Log[l[7]]^2*PolyLog[2, -(l[4]/l[2])])/12 + 
    (47*Log[l[1]]*Log[l[8]]*PolyLog[2, -(l[4]/l[2])])/3 + 
    144*Log[l[2]]*Log[l[8]]*PolyLog[2, -(l[4]/l[2])] + 
    289*Log[l[3]]*Log[l[8]]*PolyLog[2, -(l[4]/l[2])] - 
    (883*Log[l[4]]*Log[l[8]]*PolyLog[2, -(l[4]/l[2])])/6 - 
    6*Log[l[5]]*Log[l[8]]*PolyLog[2, -(l[4]/l[2])] + 
    (728*Log[l[6]]*Log[l[8]]*PolyLog[2, -(l[4]/l[2])])/3 - 
    (250*Log[l[7]]*Log[l[8]]*PolyLog[2, -(l[4]/l[2])])/3 - 
    (1303*Log[l[8]]^2*PolyLog[2, -(l[4]/l[2])])/12 - 
    (823*Log[l[1]]*Log[l[9]]*PolyLog[2, -(l[4]/l[2])])/6 - 
    (638*Log[l[2]]*Log[l[9]]*PolyLog[2, -(l[4]/l[2])])/3 - 
    (281*Log[l[3]]*Log[l[9]]*PolyLog[2, -(l[4]/l[2])])/2 + 
    (1313*Log[l[4]]*Log[l[9]]*PolyLog[2, -(l[4]/l[2])])/6 - 
    6*Log[l[5]]*Log[l[9]]*PolyLog[2, -(l[4]/l[2])] - 
    (89*Log[l[6]]*Log[l[9]]*PolyLog[2, -(l[4]/l[2])])/2 + 
    (649*Log[l[7]]*Log[l[9]]*PolyLog[2, -(l[4]/l[2])])/6 + 
    66*Log[l[8]]*Log[l[9]]*PolyLog[2, -(l[4]/l[2])] + 
    (133*Log[l[9]]^2*PolyLog[2, -(l[4]/l[2])])/12 + 
    19*Log[l[1]]*Log[l[13]]*PolyLog[2, -(l[4]/l[2])] - 
    (29*Log[l[2]]*Log[l[13]]*PolyLog[2, -(l[4]/l[2])])/2 + 
    (31*Log[l[3]]*Log[l[13]]*PolyLog[2, -(l[4]/l[2])])/2 - 
    (41*Log[l[4]]*Log[l[13]]*PolyLog[2, -(l[4]/l[2])])/2 + 
    (29*Log[l[6]]*Log[l[13]]*PolyLog[2, -(l[4]/l[2])])/2 - 
    40*Log[l[7]]*Log[l[13]]*PolyLog[2, -(l[4]/l[2])] + 
    18*Log[l[9]]*Log[l[13]]*PolyLog[2, -(l[4]/l[2])] - 
    3*Log[l[13]]^2*PolyLog[2, -(l[4]/l[2])] - 15*Log[l[1]]*Log[l[14]]*
     PolyLog[2, -(l[4]/l[2])] - 31*Log[l[2]]*Log[l[14]]*
     PolyLog[2, -(l[4]/l[2])] - (77*Log[l[3]]*Log[l[14]]*
      PolyLog[2, -(l[4]/l[2])])/2 + (29*Log[l[4]]*Log[l[14]]*
      PolyLog[2, -(l[4]/l[2])])/2 - 9*Log[l[6]]*Log[l[14]]*
     PolyLog[2, -(l[4]/l[2])] + (37*Log[l[7]]*Log[l[14]]*
      PolyLog[2, -(l[4]/l[2])])/2 + 2*Log[l[8]]*Log[l[14]]*
     PolyLog[2, -(l[4]/l[2])] + (Log[l[9]]*Log[l[14]]*
      PolyLog[2, -(l[4]/l[2])])/2 + (7*Log[l[13]]*Log[l[14]]*
      PolyLog[2, -(l[4]/l[2])])/2 - 
    (15*Log[l[14]]^2*PolyLog[2, -(l[4]/l[2])])/2 + 
    (15*Log[l[1]]*Log[l[15]]*PolyLog[2, -(l[4]/l[2])])/2 + 
    (71*Log[l[2]]*Log[l[15]]*PolyLog[2, -(l[4]/l[2])])/2 - 
    35*Log[l[3]]*Log[l[15]]*PolyLog[2, -(l[4]/l[2])] - 
    (17*Log[l[4]]*Log[l[15]]*PolyLog[2, -(l[4]/l[2])])/2 + 
    18*Log[l[5]]*Log[l[15]]*PolyLog[2, -(l[4]/l[2])] - 
    (15*Log[l[6]]*Log[l[15]]*PolyLog[2, -(l[4]/l[2])])/2 + 
    (69*Log[l[7]]*Log[l[15]]*PolyLog[2, -(l[4]/l[2])])/2 - 
    Log[l[9]]*Log[l[15]]*PolyLog[2, -(l[4]/l[2])] + 
    (25*Log[l[14]]*Log[l[15]]*PolyLog[2, -(l[4]/l[2])])/2 - 
    14*Log[l[15]]^2*PolyLog[2, -(l[4]/l[2])] + 
    (19*Log[l[1]]*Log[l[16]]*PolyLog[2, -(l[4]/l[2])])/2 + 
    38*Log[l[2]]*Log[l[16]]*PolyLog[2, -(l[4]/l[2])] - 
    116*Log[l[3]]*Log[l[16]]*PolyLog[2, -(l[4]/l[2])] - 
    (25*Log[l[4]]*Log[l[16]]*PolyLog[2, -(l[4]/l[2])])/2 - 
    18*Log[l[5]]*Log[l[16]]*PolyLog[2, -(l[4]/l[2])] - 
    32*Log[l[6]]*Log[l[16]]*PolyLog[2, -(l[4]/l[2])] + 
    77*Log[l[7]]*Log[l[16]]*PolyLog[2, -(l[4]/l[2])] - 
    4*Log[l[8]]*Log[l[16]]*PolyLog[2, -(l[4]/l[2])] + 
    (27*Log[l[9]]*Log[l[16]]*PolyLog[2, -(l[4]/l[2])])/2 - 
    (23*Log[l[13]]*Log[l[16]]*PolyLog[2, -(l[4]/l[2])])/2 + 
    6*Log[l[14]]*Log[l[16]]*PolyLog[2, -(l[4]/l[2])] + 
    (15*Log[l[15]]*Log[l[16]]*PolyLog[2, -(l[4]/l[2])])/2 - 
    (11*Log[l[16]]^2*PolyLog[2, -(l[4]/l[2])])/2 - 
    (1007*PolyLog[2, -l[2]]*PolyLog[2, -(l[4]/l[2])])/6 - 
    (1037*PolyLog[2, l[2]]*PolyLog[2, -(l[4]/l[2])])/6 - 
    (201*PolyLog[2, -(l[1]*l[2])]*PolyLog[2, -(l[4]/l[2])])/2 - 
    (173*PolyLog[2, -(l[4]/l[2])]^2)/4 + (106721*Pi^2*PolyLog[2, -l[6]])/96 - 
    (8203*Log[l[1]]^2*PolyLog[2, -l[6]])/6 - (10*I)*Pi*Log[l[2]]*
     PolyLog[2, -l[6]] - (176203*Log[l[1]]*Log[l[2]]*PolyLog[2, -l[6]])/24 - 
    (86471*Log[l[2]]^2*PolyLog[2, -l[6]])/24 - (6*I)*Pi*Log[l[3]]*
     PolyLog[2, -l[6]] - (3965*Log[l[1]]*Log[l[3]]*PolyLog[2, -l[6]])/4 + 
    (17811*Log[l[2]]*Log[l[3]]*PolyLog[2, -l[6]])/4 + 
    (3969*Log[l[3]]^2*PolyLog[2, -l[6]])/8 + (8*I)*Pi*Log[l[4]]*
     PolyLog[2, -l[6]] - 152*Log[l[1]]*Log[l[4]]*PolyLog[2, -l[6]] + 
    (255*Log[l[2]]*Log[l[4]]*PolyLog[2, -l[6]])/2 + 
    (239*Log[l[3]]*Log[l[4]]*PolyLog[2, -l[6]])/3 + 
    (103*Log[l[4]]^2*PolyLog[2, -l[6]])/6 - 
    (71003*Log[l[1]]*Log[l[5]]*PolyLog[2, -l[6]])/48 + 
    66*Log[l[2]]*Log[l[5]]*PolyLog[2, -l[6]] + 
    (1897*Log[l[3]]*Log[l[5]]*PolyLog[2, -l[6]])/4 + 
    16*Log[l[4]]*Log[l[5]]*PolyLog[2, -l[6]] + 
    (634537*Log[l[5]]^2*PolyLog[2, -l[6]])/96 - (2*I)*Pi*Log[l[6]]*
     PolyLog[2, -l[6]] + (9917*Log[l[1]]*Log[l[6]]*PolyLog[2, -l[6]])/6 + 
    (14527*Log[l[2]]*Log[l[6]]*PolyLog[2, -l[6]])/12 - 
    (5935*Log[l[3]]*Log[l[6]]*PolyLog[2, -l[6]])/4 - 
    4*Log[l[4]]*Log[l[6]]*PolyLog[2, -l[6]] + 
    (43869*Log[l[5]]*Log[l[6]]*PolyLog[2, -l[6]])/16 - 
    (19897*Log[l[6]]^2*PolyLog[2, -l[6]])/8 + (12*I)*Pi*Log[l[7]]*
     PolyLog[2, -l[6]] - (13873*Log[l[1]]*Log[l[7]]*PolyLog[2, -l[6]])/12 - 
    (55175*Log[l[2]]*Log[l[7]]*PolyLog[2, -l[6]])/12 - 
    (9349*Log[l[3]]*Log[l[7]]*PolyLog[2, -l[6]])/6 + 
    (121*Log[l[4]]*Log[l[7]]*PolyLog[2, -l[6]])/6 + 
    (23513*Log[l[5]]*Log[l[7]]*PolyLog[2, -l[6]])/3 - 
    (106879*Log[l[6]]*Log[l[7]]*PolyLog[2, -l[6]])/8 + 
    (109261*Log[l[7]]^2*PolyLog[2, -l[6]])/12 - 
    (122707*Log[l[1]]*Log[l[8]]*PolyLog[2, -l[6]])/48 + 
    (16801*Log[l[2]]*Log[l[8]]*PolyLog[2, -l[6]])/2 + 
    (13989*Log[l[3]]*Log[l[8]]*PolyLog[2, -l[6]])/4 - 
    (634*Log[l[4]]*Log[l[8]]*PolyLog[2, -l[6]])/3 + 
    (42441*Log[l[5]]*Log[l[8]]*PolyLog[2, -l[6]])/16 + 
    (77389*Log[l[6]]*Log[l[8]]*PolyLog[2, -l[6]])/48 + 
    (55847*Log[l[7]]*Log[l[8]]*PolyLog[2, -l[6]])/12 - 
    (509*Log[l[8]]^2*PolyLog[2, -l[6]])/8 - 
    (17086*Log[l[1]]*Log[l[9]]*PolyLog[2, -l[6]])/3 - 
    (76765*Log[l[2]]*Log[l[9]]*PolyLog[2, -l[6]])/6 - 
    (17786*Log[l[3]]*Log[l[9]]*PolyLog[2, -l[6]])/3 + 
    (215*Log[l[4]]*Log[l[9]]*PolyLog[2, -l[6]])/2 - 
    (13933*Log[l[5]]*Log[l[9]]*PolyLog[2, -l[6]])/3 - 
    (34459*Log[l[6]]*Log[l[9]]*PolyLog[2, -l[6]])/6 - 
    (55465*Log[l[7]]*Log[l[9]]*PolyLog[2, -l[6]])/4 - 
    (39083*Log[l[8]]*Log[l[9]]*PolyLog[2, -l[6]])/4 + 
    (126335*Log[l[9]]^2*PolyLog[2, -l[6]])/12 - 
    (23*Log[l[1]]*Log[l[12]]*PolyLog[2, -l[6]])/2 + 
    (7*Log[l[2]]*Log[l[12]]*PolyLog[2, -l[6]])/2 - 
    8*Log[l[3]]*Log[l[12]]*PolyLog[2, -l[6]] + 
    (3*Log[l[6]]*Log[l[12]]*PolyLog[2, -l[6]])/2 + 
    10*Log[l[7]]*Log[l[12]]*PolyLog[2, -l[6]] + 2*Log[l[8]]*Log[l[12]]*
     PolyLog[2, -l[6]] - (19*Log[l[9]]*Log[l[12]]*PolyLog[2, -l[6]])/2 + 
    (19*Log[l[12]]^2*PolyLog[2, -l[6]])/4 - 
    (23782*Log[l[1]]*Log[l[13]]*PolyLog[2, -l[6]])/3 + 
    (14431*Log[l[2]]*Log[l[13]]*PolyLog[2, -l[6]])/3 - 
    (20083*Log[l[3]]*Log[l[13]]*PolyLog[2, -l[6]])/6 - 
    6*Log[l[4]]*Log[l[13]]*PolyLog[2, -l[6]] + 4*Log[l[5]]*Log[l[13]]*
     PolyLog[2, -l[6]] - (14485*Log[l[6]]*Log[l[13]]*PolyLog[2, -l[6]])/12 - 
    (35171*Log[l[7]]*Log[l[13]]*PolyLog[2, -l[6]])/6 + 
    978*Log[l[8]]*Log[l[13]]*PolyLog[2, -l[6]] + 
    (6473*Log[l[9]]*Log[l[13]]*PolyLog[2, -l[6]])/12 + 
    (45*Log[l[12]]*Log[l[13]]*PolyLog[2, -l[6]])/2 + 
    (106409*Log[l[13]]^2*PolyLog[2, -l[6]])/12 + 
    (174989*Log[l[1]]*Log[l[14]]*PolyLog[2, -l[6]])/12 + 
    (41611*Log[l[2]]*Log[l[14]]*PolyLog[2, -l[6]])/4 + 
    (80071*Log[l[3]]*Log[l[14]]*PolyLog[2, -l[6]])/12 + 
    10*Log[l[4]]*Log[l[14]]*PolyLog[2, -l[6]] - 
    (2075*Log[l[5]]*Log[l[14]]*PolyLog[2, -l[6]])/12 + 
    (4781*Log[l[6]]*Log[l[14]]*PolyLog[2, -l[6]])/3 + 
    (106519*Log[l[7]]*Log[l[14]]*PolyLog[2, -l[6]])/12 - 
    709*Log[l[8]]*Log[l[14]]*PolyLog[2, -l[6]] + 
    (3097*Log[l[9]]*Log[l[14]]*PolyLog[2, -l[6]])/4 + 
    (4792*Log[l[12]]*Log[l[14]]*PolyLog[2, -l[6]])/3 - 
    9990*Log[l[13]]*Log[l[14]]*PolyLog[2, -l[6]] - 
    (20627*Log[l[14]]^2*PolyLog[2, -l[6]])/6 + 1021*Log[l[1]]*Log[l[15]]*
     PolyLog[2, -l[6]] - 2597*Log[l[2]]*Log[l[15]]*PolyLog[2, -l[6]] - 
    (581*Log[l[3]]*Log[l[15]]*PolyLog[2, -l[6]])/2 - 
    10*Log[l[4]]*Log[l[15]]*PolyLog[2, -l[6]] - 
    (27271*Log[l[5]]*Log[l[15]]*PolyLog[2, -l[6]])/12 - 
    (8549*Log[l[6]]*Log[l[15]]*PolyLog[2, -l[6]])/6 + 
    (2780*Log[l[7]]*Log[l[15]]*PolyLog[2, -l[6]])/3 + 
    (9821*Log[l[8]]*Log[l[15]]*PolyLog[2, -l[6]])/12 + 
    (41161*Log[l[9]]*Log[l[15]]*PolyLog[2, -l[6]])/6 - 
    (4810*Log[l[12]]*Log[l[15]]*PolyLog[2, -l[6]])/3 - 
    (12173*Log[l[13]]*Log[l[15]]*PolyLog[2, -l[6]])/12 - 
    (23089*Log[l[14]]*Log[l[15]]*PolyLog[2, -l[6]])/12 + 
    (13217*Log[l[15]]^2*PolyLog[2, -l[6]])/24 + 
    (70201*Log[l[1]]*Log[l[16]]*PolyLog[2, -l[6]])/12 - 
    (11419*Log[l[2]]*Log[l[16]]*PolyLog[2, -l[6]])/4 + 
    (587*Log[l[3]]*Log[l[16]]*PolyLog[2, -l[6]])/12 + 
    2*Log[l[4]]*Log[l[16]]*PolyLog[2, -l[6]] + 
    (10989*Log[l[5]]*Log[l[16]]*PolyLog[2, -l[6]])/4 + 
    (14396*Log[l[6]]*Log[l[16]]*PolyLog[2, -l[6]])/3 + 
    5897*Log[l[7]]*Log[l[16]]*PolyLog[2, -l[6]] - 
    (1801*Log[l[8]]*Log[l[16]]*PolyLog[2, -l[6]])/12 + 
    (8132*Log[l[9]]*Log[l[16]]*PolyLog[2, -l[6]])/3 - 
    (11*Log[l[12]]*Log[l[16]]*PolyLog[2, -l[6]])/2 - 
    (15244*Log[l[13]]*Log[l[16]]*PolyLog[2, -l[6]])/3 - 
    (4121*Log[l[14]]*Log[l[16]]*PolyLog[2, -l[6]])/2 + 
    434*Log[l[15]]*Log[l[16]]*PolyLog[2, -l[6]] - 
    (6385*Log[l[16]]^2*PolyLog[2, -l[6]])/8 - 
    (50945*PolyLog[2, -l[2]]*PolyLog[2, -l[6]])/16 + 
    (24992*PolyLog[2, l[2]]*PolyLog[2, -l[6]])/3 + 
    (67*PolyLog[2, -(l[1]*l[2])]*PolyLog[2, -l[6]])/3 - 
    (713*PolyLog[2, -(l[4]/l[2])]*PolyLog[2, -l[6]])/6 + 
    (109591*PolyLog[2, -l[6]]^2)/24 + (411971*Pi^2*PolyLog[2, l[6]])/144 - 
    (44*I)*Pi*Log[l[1]]*PolyLog[2, l[6]] - 
    (7664*Log[l[1]]^2*PolyLog[2, l[6]])/3 - (6*I)*Pi*Log[l[2]]*
     PolyLog[2, l[6]] - 200*Log[l[1]]*Log[l[2]]*PolyLog[2, l[6]] - 
    5118*Log[l[2]]^2*PolyLog[2, l[6]] - (22*I)*Pi*Log[l[3]]*
     PolyLog[2, l[6]] - (8128*Log[l[1]]*Log[l[3]]*PolyLog[2, l[6]])/3 + 
    (21013*Log[l[2]]*Log[l[3]]*PolyLog[2, l[6]])/6 - 
    (21091*Log[l[3]]^2*PolyLog[2, l[6]])/12 + (24*I)*Pi*Log[l[4]]*
     PolyLog[2, l[6]] + (703*Log[l[1]]*Log[l[4]]*PolyLog[2, l[6]])/6 - 
    (209*Log[l[2]]*Log[l[4]]*PolyLog[2, l[6]])/6 - 
    (197*Log[l[3]]*Log[l[4]]*PolyLog[2, l[6]])/2 - 
    (533*Log[l[4]]^2*PolyLog[2, l[6]])/3 - 
    (1403*Log[l[1]]*Log[l[5]]*PolyLog[2, l[6]])/3 + 
    (625*Log[l[2]]*Log[l[5]]*PolyLog[2, l[6]])/6 - 
    (1255*Log[l[3]]*Log[l[5]]*PolyLog[2, l[6]])/3 - 
    (17*Log[l[4]]*Log[l[5]]*PolyLog[2, l[6]])/6 - 
    (10443*Log[l[5]]^2*PolyLog[2, l[6]])/16 - (6*I)*Pi*Log[l[6]]*
     PolyLog[2, l[6]] - (74761*Log[l[1]]*Log[l[6]]*PolyLog[2, l[6]])/12 - 
    (4600*Log[l[2]]*Log[l[6]]*PolyLog[2, l[6]])/3 - 
    (41165*Log[l[3]]*Log[l[6]]*PolyLog[2, l[6]])/12 + 
    (112*Log[l[4]]*Log[l[6]]*PolyLog[2, l[6]])/3 - 
    (1195*Log[l[5]]*Log[l[6]]*PolyLog[2, l[6]])/4 - 
    2652*Log[l[6]]^2*PolyLog[2, l[6]] + (28*I)*Pi*Log[l[7]]*
     PolyLog[2, l[6]] + 2500*Log[l[1]]*Log[l[7]]*PolyLog[2, l[6]] + 
    (46637*Log[l[2]]*Log[l[7]]*PolyLog[2, l[6]])/12 - 
    (129563*Log[l[3]]*Log[l[7]]*PolyLog[2, l[6]])/12 - 
    (964*Log[l[4]]*Log[l[7]]*PolyLog[2, l[6]])/3 + 
    7042*Log[l[5]]*Log[l[7]]*PolyLog[2, l[6]] - 
    (421799*Log[l[6]]*Log[l[7]]*PolyLog[2, l[6]])/24 + 
    (148379*Log[l[7]]^2*PolyLog[2, l[6]])/12 + 
    (17789*Log[l[1]]*Log[l[8]]*PolyLog[2, l[6]])/3 - 
    (7063*Log[l[2]]*Log[l[8]]*PolyLog[2, l[6]])/6 + 
    (65875*Log[l[3]]*Log[l[8]]*PolyLog[2, l[6]])/4 + 
    81*Log[l[4]]*Log[l[8]]*PolyLog[2, l[6]] + 
    (3793*Log[l[5]]*Log[l[8]]*PolyLog[2, l[6]])/12 + 
    (6431*Log[l[6]]*Log[l[8]]*PolyLog[2, l[6]])/3 + 
    (28933*Log[l[7]]*Log[l[8]]*PolyLog[2, l[6]])/3 - 
    (221035*Log[l[8]]^2*PolyLog[2, l[6]])/24 + 
    (135599*Log[l[1]]*Log[l[9]]*PolyLog[2, l[6]])/6 - 
    (36169*Log[l[2]]*Log[l[9]]*PolyLog[2, l[6]])/4 - 
    (11423*Log[l[3]]*Log[l[9]]*PolyLog[2, l[6]])/3 + 
    (2027*Log[l[4]]*Log[l[9]]*PolyLog[2, l[6]])/6 - 
    (9005*Log[l[5]]*Log[l[9]]*PolyLog[2, l[6]])/3 - 
    (16849*Log[l[6]]*Log[l[9]]*PolyLog[2, l[6]])/4 - 
    3977*Log[l[7]]*Log[l[9]]*PolyLog[2, l[6]] - 
    (45454*Log[l[8]]*Log[l[9]]*PolyLog[2, l[6]])/3 + 
    (56547*Log[l[9]]^2*PolyLog[2, l[6]])/4 + Log[l[1]]*Log[l[12]]*
     PolyLog[2, l[6]] + 24*Log[l[2]]*Log[l[12]]*PolyLog[2, l[6]] - 
    24*Log[l[3]]*Log[l[12]]*PolyLog[2, l[6]] + 6*Log[l[6]]*Log[l[12]]*
     PolyLog[2, l[6]] + 57*Log[l[7]]*Log[l[12]]*PolyLog[2, l[6]] + 
    6*Log[l[8]]*Log[l[12]]*PolyLog[2, l[6]] + 7*Log[l[9]]*Log[l[12]]*
     PolyLog[2, l[6]] - (3*Log[l[12]]^2*PolyLog[2, l[6]])/2 + 
    (66013*Log[l[1]]*Log[l[13]]*PolyLog[2, l[6]])/12 + 
    (21479*Log[l[2]]*Log[l[13]]*PolyLog[2, l[6]])/6 - 
    1758*Log[l[3]]*Log[l[13]]*PolyLog[2, l[6]] - 
    (37*Log[l[4]]*Log[l[13]]*PolyLog[2, l[6]])/2 + 
    531*Log[l[5]]*Log[l[13]]*PolyLog[2, l[6]] - 
    (8011*Log[l[6]]*Log[l[13]]*PolyLog[2, l[6]])/12 - 
    (8675*Log[l[7]]*Log[l[13]]*PolyLog[2, l[6]])/12 + 
    (13133*Log[l[8]]*Log[l[13]]*PolyLog[2, l[6]])/2 - 
    (309877*Log[l[9]]*Log[l[13]]*PolyLog[2, l[6]])/12 - 
    4*Log[l[12]]*Log[l[13]]*PolyLog[2, l[6]] - 
    (4565*Log[l[13]]^2*PolyLog[2, l[6]])/24 - 
    (16840*Log[l[1]]*Log[l[14]]*PolyLog[2, l[6]])/3 - 
    (1414*Log[l[2]]*Log[l[14]]*PolyLog[2, l[6]])/3 + 
    1759*Log[l[3]]*Log[l[14]]*PolyLog[2, l[6]] + 
    (37*Log[l[4]]*Log[l[14]]*PolyLog[2, l[6]])/2 - 
    402*Log[l[5]]*Log[l[14]]*PolyLog[2, l[6]] + 8444*Log[l[6]]*Log[l[14]]*
     PolyLog[2, l[6]] - 6967*Log[l[7]]*Log[l[14]]*PolyLog[2, l[6]] - 
    (6152*Log[l[8]]*Log[l[14]]*PolyLog[2, l[6]])/3 - 
    (10253*Log[l[9]]*Log[l[14]]*PolyLog[2, l[6]])/4 + 
    (44975*Log[l[13]]*Log[l[14]]*PolyLog[2, l[6]])/4 - 
    (2827*Log[l[14]]^2*PolyLog[2, l[6]])/8 + 4337*Log[l[1]]*Log[l[15]]*
     PolyLog[2, l[6]] - 5960*Log[l[2]]*Log[l[15]]*PolyLog[2, l[6]] + 
    (371*Log[l[3]]*Log[l[15]]*PolyLog[2, l[6]])/2 - 
    (5*Log[l[4]]*Log[l[15]]*PolyLog[2, l[6]])/2 - 
    (123289*Log[l[5]]*Log[l[15]]*PolyLog[2, l[6]])/12 - 
    (10881*Log[l[6]]*Log[l[15]]*PolyLog[2, l[6]])/4 + 
    (6221*Log[l[7]]*Log[l[15]]*PolyLog[2, l[6]])/12 + 
    (29539*Log[l[8]]*Log[l[15]]*PolyLog[2, l[6]])/12 + 
    (151625*Log[l[9]]*Log[l[15]]*PolyLog[2, l[6]])/12 - 
    8*Log[l[12]]*Log[l[15]]*PolyLog[2, l[6]] - 
    (51007*Log[l[13]]*Log[l[15]]*PolyLog[2, l[6]])/3 + 
    (2229*Log[l[14]]*Log[l[15]]*PolyLog[2, l[6]])/4 + 
    6850*Log[l[15]]^2*PolyLog[2, l[6]] - 
    (43384*Log[l[1]]*Log[l[16]]*PolyLog[2, l[6]])/3 + 
    (38864*Log[l[2]]*Log[l[16]]*PolyLog[2, l[6]])/3 + 
    (2931*Log[l[3]]*Log[l[16]]*PolyLog[2, l[6]])/2 - 
    (9*Log[l[4]]*Log[l[16]]*PolyLog[2, l[6]])/2 + 
    (125809*Log[l[5]]*Log[l[16]]*PolyLog[2, l[6]])/12 + 
    5541*Log[l[6]]*Log[l[16]]*PolyLog[2, l[6]] + 
    (291*Log[l[7]]*Log[l[16]]*PolyLog[2, l[6]])/4 - 
    (3649*Log[l[8]]*Log[l[16]]*PolyLog[2, l[6]])/12 + 
    (42449*Log[l[9]]*Log[l[16]]*PolyLog[2, l[6]])/12 - 
    16*Log[l[12]]*Log[l[16]]*PolyLog[2, l[6]] + 
    (67047*Log[l[13]]*Log[l[16]]*PolyLog[2, l[6]])/4 - 
    4677*Log[l[14]]*Log[l[16]]*PolyLog[2, l[6]] - 
    (83453*Log[l[15]]*Log[l[16]]*PolyLog[2, l[6]])/12 - 
    (137309*Log[l[16]]^2*PolyLog[2, l[6]])/24 - 
    (108055*PolyLog[2, -l[2]]*PolyLog[2, l[6]])/12 + 
    (45919*PolyLog[2, l[2]]*PolyLog[2, l[6]])/12 - 
    95*PolyLog[2, -(l[1]*l[2])]*PolyLog[2, l[6]] - 
    (95*PolyLog[2, -(l[4]/l[2])]*PolyLog[2, l[6]])/2 - 
    (344839*PolyLog[2, -l[6]]*PolyLog[2, l[6]])/24 - 
    (657379*PolyLog[2, l[6]]^2)/48 + (47705*Pi^2*PolyLog[2, l[2]*l[6]])/36 + 
    (24*I)*Pi*Log[l[1]]*PolyLog[2, l[2]*l[6]] + 
    (28491*Log[l[1]]^2*PolyLog[2, l[2]*l[6]])/16 + 
    (35109*Log[l[1]]*Log[l[2]]*PolyLog[2, l[2]*l[6]])/8 + 
    (4193*Log[l[2]]^2*PolyLog[2, l[2]*l[6]])/6 + (14*I)*Pi*Log[l[3]]*
     PolyLog[2, l[2]*l[6]] - (3071*Log[l[1]]*Log[l[3]]*PolyLog[2, l[2]*l[6]])/
     12 - (37750*Log[l[2]]*Log[l[3]]*PolyLog[2, l[2]*l[6]])/3 + 
    (3151*Log[l[3]]^2*PolyLog[2, l[2]*l[6]])/8 - 
    (8*I)*Pi*Log[l[4]]*PolyLog[2, l[2]*l[6]] + 
    (374*Log[l[1]]*Log[l[4]]*PolyLog[2, l[2]*l[6]])/3 - 
    69*Log[l[2]]*Log[l[4]]*PolyLog[2, l[2]*l[6]] + 
    172*Log[l[3]]*Log[l[4]]*PolyLog[2, l[2]*l[6]] + 
    (626*Log[l[4]]^2*PolyLog[2, l[2]*l[6]])/3 - 
    (34599*Log[l[1]]*Log[l[5]]*PolyLog[2, l[2]*l[6]])/8 - 
    25*Log[l[2]]*Log[l[5]]*PolyLog[2, l[2]*l[6]] + 
    (1983*Log[l[3]]*Log[l[5]]*PolyLog[2, l[2]*l[6]])/4 + 
    6*Log[l[4]]*Log[l[5]]*PolyLog[2, l[2]*l[6]] + 
    (18215*Log[l[5]]^2*PolyLog[2, l[2]*l[6]])/3 + 
    (2*I)*Pi*Log[l[6]]*PolyLog[2, l[2]*l[6]] - 
    (17203*Log[l[1]]*Log[l[6]]*PolyLog[2, l[2]*l[6]])/6 + 
    (6587*Log[l[2]]*Log[l[6]]*PolyLog[2, l[2]*l[6]])/6 + 
    (2161*Log[l[3]]*Log[l[6]]*PolyLog[2, l[2]*l[6]])/4 - 
    47*Log[l[4]]*Log[l[6]]*PolyLog[2, l[2]*l[6]] - 
    (97415*Log[l[5]]*Log[l[6]]*PolyLog[2, l[2]*l[6]])/24 + 
    431*Log[l[6]]^2*PolyLog[2, l[2]*l[6]] - (12*I)*Pi*Log[l[7]]*
     PolyLog[2, l[2]*l[6]] + (153341*Log[l[1]]*Log[l[7]]*
      PolyLog[2, l[2]*l[6]])/12 - (5816*Log[l[2]]*Log[l[7]]*
      PolyLog[2, l[2]*l[6]])/3 + (104099*Log[l[3]]*Log[l[7]]*
      PolyLog[2, l[2]*l[6]])/12 + (869*Log[l[4]]*Log[l[7]]*
      PolyLog[2, l[2]*l[6]])/3 + 1033*Log[l[5]]*Log[l[7]]*
     PolyLog[2, l[2]*l[6]] + (3982*Log[l[6]]*Log[l[7]]*PolyLog[2, l[2]*l[6]])/
     3 + (30255*Log[l[7]]^2*PolyLog[2, l[2]*l[6]])/8 - 
    (23963*Log[l[1]]*Log[l[8]]*PolyLog[2, l[2]*l[6]])/8 + 
    (55221*Log[l[2]]*Log[l[8]]*PolyLog[2, l[2]*l[6]])/4 - 
    (43509*Log[l[3]]*Log[l[8]]*PolyLog[2, l[2]*l[6]])/4 - 
    (118*Log[l[4]]*Log[l[8]]*PolyLog[2, l[2]*l[6]])/3 - 
    (89701*Log[l[5]]*Log[l[8]]*PolyLog[2, l[2]*l[6]])/24 + 
    (78341*Log[l[6]]*Log[l[8]]*PolyLog[2, l[2]*l[6]])/24 - 
    (78907*Log[l[7]]*Log[l[8]]*PolyLog[2, l[2]*l[6]])/12 + 
    (31675*Log[l[8]]^2*PolyLog[2, l[2]*l[6]])/6 + 
    (17307*Log[l[1]]*Log[l[9]]*PolyLog[2, l[2]*l[6]])/4 + 
    (43483*Log[l[2]]*Log[l[9]]*PolyLog[2, l[2]*l[6]])/12 + 
    (18781*Log[l[3]]*Log[l[9]]*PolyLog[2, l[2]*l[6]])/6 - 
    (1324*Log[l[4]]*Log[l[9]]*PolyLog[2, l[2]*l[6]])/3 - 
    (2515*Log[l[5]]*Log[l[9]]*PolyLog[2, l[2]*l[6]])/4 + 
    (15955*Log[l[6]]*Log[l[9]]*PolyLog[2, l[2]*l[6]])/4 - 
    (8747*Log[l[7]]*Log[l[9]]*PolyLog[2, l[2]*l[6]])/6 + 
    (51415*Log[l[8]]*Log[l[9]]*PolyLog[2, l[2]*l[6]])/6 - 
    (15031*Log[l[9]]^2*PolyLog[2, l[2]*l[6]])/12 + 
    5*Log[l[1]]*Log[l[12]]*PolyLog[2, l[2]*l[6]] - 
    16*Log[l[2]]*Log[l[12]]*PolyLog[2, l[2]*l[6]] + 
    2*Log[l[3]]*Log[l[12]]*PolyLog[2, l[2]*l[6]] - 
    2*Log[l[6]]*Log[l[12]]*PolyLog[2, l[2]*l[6]] - 
    10*Log[l[7]]*Log[l[12]]*PolyLog[2, l[2]*l[6]] - 
    2*Log[l[8]]*Log[l[12]]*PolyLog[2, l[2]*l[6]] + 
    7*Log[l[9]]*Log[l[12]]*PolyLog[2, l[2]*l[6]] - 
    (7*Log[l[12]]^2*PolyLog[2, l[2]*l[6]])/2 - 
    (18335*Log[l[1]]*Log[l[13]]*PolyLog[2, l[2]*l[6]])/2 + 
    (2381*Log[l[2]]*Log[l[13]]*PolyLog[2, l[2]*l[6]])/2 - 
    (57*Log[l[3]]*Log[l[13]]*PolyLog[2, l[2]*l[6]])/4 + 
    (45*Log[l[4]]*Log[l[13]]*PolyLog[2, l[2]*l[6]])/2 + 
    145*Log[l[6]]*Log[l[13]]*PolyLog[2, l[2]*l[6]] - 
    (18890*Log[l[7]]*Log[l[13]]*PolyLog[2, l[2]*l[6]])/3 - 
    (3659*Log[l[8]]*Log[l[13]]*PolyLog[2, l[2]*l[6]])/2 - 
    (2487*Log[l[9]]*Log[l[13]]*PolyLog[2, l[2]*l[6]])/2 - 
    12*Log[l[12]]*Log[l[13]]*PolyLog[2, l[2]*l[6]] + 
    (77225*Log[l[13]]^2*PolyLog[2, l[2]*l[6]])/24 + 
    (1583*Log[l[1]]*Log[l[14]]*PolyLog[2, l[2]*l[6]])/2 - 
    (11153*Log[l[2]]*Log[l[14]]*PolyLog[2, l[2]*l[6]])/2 + 
    (809*Log[l[3]]*Log[l[14]]*PolyLog[2, l[2]*l[6]])/4 - 
    (45*Log[l[4]]*Log[l[14]]*PolyLog[2, l[2]*l[6]])/2 + 
    14*Log[l[5]]*Log[l[14]]*PolyLog[2, l[2]*l[6]] - 
    (6691*Log[l[6]]*Log[l[14]]*PolyLog[2, l[2]*l[6]])/2 - 
    (907*Log[l[7]]*Log[l[14]]*PolyLog[2, l[2]*l[6]])/3 - 
    (5119*Log[l[8]]*Log[l[14]]*PolyLog[2, l[2]*l[6]])/2 + 
    (469*Log[l[9]]*Log[l[14]]*PolyLog[2, l[2]*l[6]])/6 + 
    12*Log[l[12]]*Log[l[14]]*PolyLog[2, l[2]*l[6]] - 
    (20611*Log[l[13]]*Log[l[14]]*PolyLog[2, l[2]*l[6]])/6 + 
    (2803*Log[l[14]]^2*PolyLog[2, l[2]*l[6]])/2 + 
    (19705*Log[l[1]]*Log[l[15]]*PolyLog[2, l[2]*l[6]])/12 + 
    (45833*Log[l[2]]*Log[l[15]]*PolyLog[2, l[2]*l[6]])/6 - 
    (593*Log[l[3]]*Log[l[15]]*PolyLog[2, l[2]*l[6]])/2 + 
    (21*Log[l[4]]*Log[l[15]]*PolyLog[2, l[2]*l[6]])/2 + 
    (28393*Log[l[5]]*Log[l[15]]*PolyLog[2, l[2]*l[6]])/12 + 
    (10881*Log[l[6]]*Log[l[15]]*PolyLog[2, l[2]*l[6]])/4 + 
    (8543*Log[l[7]]*Log[l[15]]*PolyLog[2, l[2]*l[6]])/4 + 
    (7151*Log[l[8]]*Log[l[15]]*PolyLog[2, l[2]*l[6]])/3 - 
    (5236*Log[l[9]]*Log[l[15]]*PolyLog[2, l[2]*l[6]])/3 + 
    4*Log[l[12]]*Log[l[15]]*PolyLog[2, l[2]*l[6]] + 
    4789*Log[l[13]]*Log[l[15]]*PolyLog[2, l[2]*l[6]] - 
    (34649*Log[l[14]]*Log[l[15]]*PolyLog[2, l[2]*l[6]])/12 - 
    (8431*Log[l[15]]^2*PolyLog[2, l[2]*l[6]])/12 - 
    (53683*Log[l[1]]*Log[l[16]]*PolyLog[2, l[2]*l[6]])/12 - 
    (24403*Log[l[2]]*Log[l[16]]*PolyLog[2, l[2]*l[6]])/6 - 
    (17917*Log[l[3]]*Log[l[16]]*PolyLog[2, l[2]*l[6]])/12 + 
    (17*Log[l[4]]*Log[l[16]]*PolyLog[2, l[2]*l[6]])/2 - 
    (28729*Log[l[5]]*Log[l[16]]*PolyLog[2, l[2]*l[6]])/12 - 
    3999*Log[l[6]]*Log[l[16]]*PolyLog[2, l[2]*l[6]] - 
    (8287*Log[l[7]]*Log[l[16]]*PolyLog[2, l[2]*l[6]])/2 + 
    (911*Log[l[8]]*Log[l[16]]*PolyLog[2, l[2]*l[6]])/3 - 
    (58153*Log[l[9]]*Log[l[16]]*PolyLog[2, l[2]*l[6]])/6 + 
    6*Log[l[12]]*Log[l[16]]*PolyLog[2, l[2]*l[6]] + 
    (24407*Log[l[13]]*Log[l[16]]*PolyLog[2, l[2]*l[6]])/12 + 
    (70265*Log[l[14]]*Log[l[16]]*PolyLog[2, l[2]*l[6]])/12 - 
    (10987*Log[l[15]]*Log[l[16]]*PolyLog[2, l[2]*l[6]])/3 + 
    (142559*Log[l[16]]^2*PolyLog[2, l[2]*l[6]])/24 + 
    (106561*PolyLog[2, -l[2]]*PolyLog[2, l[2]*l[6]])/24 - 
    (104305*PolyLog[2, l[2]]*PolyLog[2, l[2]*l[6]])/6 + 
    (383*PolyLog[2, -(l[1]*l[2])]*PolyLog[2, l[2]*l[6]])/2 + 
    177*PolyLog[2, -(l[4]/l[2])]*PolyLog[2, l[2]*l[6]] + 
    (15202*PolyLog[2, -l[6]]*PolyLog[2, l[2]*l[6]])/3 - 
    (22463*PolyLog[2, l[6]]*PolyLog[2, l[2]*l[6]])/6 + 
    (1873*PolyLog[2, l[2]*l[6]]^2)/24 - (35575*Pi^2*PolyLog[2, l[3]/l[8]])/
     18 + (25205*Log[l[1]]^2*PolyLog[2, l[3]/l[8]])/6 - 
    (30967*Log[l[1]]*Log[l[2]]*PolyLog[2, l[3]/l[8]])/12 - 
    (6095*Log[l[2]]^2*PolyLog[2, l[3]/l[8]])/6 - 
    (3787*Log[l[1]]*Log[l[3]]*PolyLog[2, l[3]/l[8]])/6 + 
    (20873*Log[l[2]]*Log[l[3]]*PolyLog[2, l[3]/l[8]])/6 - 
    (3935*Log[l[3]]^2*PolyLog[2, l[3]/l[8]])/3 + 
    (419*Log[l[1]]*Log[l[4]]*PolyLog[2, l[3]/l[8]])/6 - 
    32*Log[l[2]]*Log[l[4]]*PolyLog[2, l[3]/l[8]] - 
    (580*Log[l[3]]*Log[l[4]]*PolyLog[2, l[3]/l[8]])/3 - 
    (2527*Log[l[4]]^2*PolyLog[2, l[3]/l[8]])/12 - 
    (1649*Log[l[1]]*Log[l[5]]*PolyLog[2, l[3]/l[8]])/4 + 
    25*Log[l[2]]*Log[l[5]]*PolyLog[2, l[3]/l[8]] - 
    (2017*Log[l[3]]*Log[l[5]]*PolyLog[2, l[3]/l[8]])/4 - 
    6*Log[l[4]]*Log[l[5]]*PolyLog[2, l[3]/l[8]] - 
    (31*Log[l[5]]^2*PolyLog[2, l[3]/l[8]])/4 + 
    (30175*Log[l[1]]*Log[l[6]]*PolyLog[2, l[3]/l[8]])/12 + 
    (8783*Log[l[2]]*Log[l[6]]*PolyLog[2, l[3]/l[8]])/12 - 
    (1831*Log[l[3]]*Log[l[6]]*PolyLog[2, l[3]/l[8]])/3 + 
    (77*Log[l[4]]*Log[l[6]]*PolyLog[2, l[3]/l[8]])/2 - 
    (823*Log[l[5]]*Log[l[6]]*PolyLog[2, l[3]/l[8]])/6 + 
    (2111*Log[l[6]]^2*PolyLog[2, l[3]/l[8]])/12 + 
    (26805*Log[l[1]]*Log[l[7]]*PolyLog[2, l[3]/l[8]])/4 + 
    (18227*Log[l[2]]*Log[l[7]]*PolyLog[2, l[3]/l[8]])/12 - 
    (11761*Log[l[3]]*Log[l[7]]*PolyLog[2, l[3]/l[8]])/3 - 
    (1763*Log[l[4]]*Log[l[7]]*PolyLog[2, l[3]/l[8]])/6 + 
    13*Log[l[5]]*Log[l[7]]*PolyLog[2, l[3]/l[8]] + 
    (13133*Log[l[6]]*Log[l[7]]*PolyLog[2, l[3]/l[8]])/4 + 
    (18601*Log[l[7]]^2*PolyLog[2, l[3]/l[8]])/24 + 
    (82955*Log[l[1]]*Log[l[8]]*PolyLog[2, l[3]/l[8]])/12 - 
    (60718*Log[l[2]]*Log[l[8]]*PolyLog[2, l[3]/l[8]])/3 + 
    (68419*Log[l[3]]*Log[l[8]]*PolyLog[2, l[3]/l[8]])/12 + 
    (514*Log[l[4]]*Log[l[8]]*PolyLog[2, l[3]/l[8]])/3 + 
    (1973*Log[l[5]]*Log[l[8]]*PolyLog[2, l[3]/l[8]])/4 - 
    (35857*Log[l[6]]*Log[l[8]]*PolyLog[2, l[3]/l[8]])/6 + 
    (42359*Log[l[7]]*Log[l[8]]*PolyLog[2, l[3]/l[8]])/12 - 
    (76741*Log[l[8]]^2*PolyLog[2, l[3]/l[8]])/12 - 
    (1917*Log[l[1]]*Log[l[9]]*PolyLog[2, l[3]/l[8]])/2 + 
    (72125*Log[l[2]]*Log[l[9]]*PolyLog[2, l[3]/l[8]])/6 + 
    (2159*Log[l[3]]*Log[l[9]]*PolyLog[2, l[3]/l[8]])/2 + 
    (1955*Log[l[4]]*Log[l[9]]*PolyLog[2, l[3]/l[8]])/6 - 
    (43*Log[l[5]]*Log[l[9]]*PolyLog[2, l[3]/l[8]])/2 + 
    (23131*Log[l[6]]*Log[l[9]]*PolyLog[2, l[3]/l[8]])/6 - 
    (13697*Log[l[7]]*Log[l[9]]*PolyLog[2, l[3]/l[8]])/6 + 
    (12653*Log[l[8]]*Log[l[9]]*PolyLog[2, l[3]/l[8]])/12 - 
    (24113*Log[l[9]]^2*PolyLog[2, l[3]/l[8]])/12 - 
    3*Log[l[1]]*Log[l[12]]*PolyLog[2, l[3]/l[8]] + 
    4*Log[l[2]]*Log[l[12]]*PolyLog[2, l[3]/l[8]] + 
    2*Log[l[3]]*Log[l[12]]*PolyLog[2, l[3]/l[8]] + 
    4*Log[l[6]]*Log[l[12]]*PolyLog[2, l[3]/l[8]] + 
    2*Log[l[7]]*Log[l[12]]*PolyLog[2, l[3]/l[8]] - 
    Log[l[9]]*Log[l[12]]*PolyLog[2, l[3]/l[8]] + 
    (5*Log[l[12]]^2*PolyLog[2, l[3]/l[8]])/2 + 
    (85*Log[l[1]]*Log[l[13]]*PolyLog[2, l[3]/l[8]])/12 - 
    (38383*Log[l[2]]*Log[l[13]]*PolyLog[2, l[3]/l[8]])/12 + 
    (5066*Log[l[3]]*Log[l[13]]*PolyLog[2, l[3]/l[8]])/3 - 
    18*Log[l[4]]*Log[l[13]]*PolyLog[2, l[3]/l[8]] + 
    (11*Log[l[5]]*Log[l[13]]*PolyLog[2, l[3]/l[8]])/2 + 
    (1747*Log[l[6]]*Log[l[13]]*PolyLog[2, l[3]/l[8]])/6 - 
    (15595*Log[l[7]]*Log[l[13]]*PolyLog[2, l[3]/l[8]])/3 + 
    (31001*Log[l[8]]*Log[l[13]]*PolyLog[2, l[3]/l[8]])/12 - 
    (29161*Log[l[9]]*Log[l[13]]*PolyLog[2, l[3]/l[8]])/12 + 
    5*Log[l[12]]*Log[l[13]]*PolyLog[2, l[3]/l[8]] - 
    (4961*Log[l[13]]^2*PolyLog[2, l[3]/l[8]])/4 - 
    (62153*Log[l[1]]*Log[l[14]]*PolyLog[2, l[3]/l[8]])/12 + 
    (10297*Log[l[2]]*Log[l[14]]*PolyLog[2, l[3]/l[8]])/12 - 
    (18145*Log[l[3]]*Log[l[14]]*PolyLog[2, l[3]/l[8]])/6 + 
    18*Log[l[4]]*Log[l[14]]*PolyLog[2, l[3]/l[8]] + 
    2*Log[l[5]]*Log[l[14]]*PolyLog[2, l[3]/l[8]] - 
    (7203*Log[l[6]]*Log[l[14]]*PolyLog[2, l[3]/l[8]])/4 - 
    (13222*Log[l[7]]*Log[l[14]]*PolyLog[2, l[3]/l[8]])/3 + 
    (23927*Log[l[8]]*Log[l[14]]*PolyLog[2, l[3]/l[8]])/12 - 
    (62519*Log[l[9]]*Log[l[14]]*PolyLog[2, l[3]/l[8]])/12 - 
    4*Log[l[12]]*Log[l[14]]*PolyLog[2, l[3]/l[8]] + 
    (124819*Log[l[13]]*Log[l[14]]*PolyLog[2, l[3]/l[8]])/12 - 
    (5957*Log[l[14]]^2*PolyLog[2, l[3]/l[8]])/12 - 
    (5633*Log[l[1]]*Log[l[15]]*PolyLog[2, l[3]/l[8]])/4 - 
    (24655*Log[l[2]]*Log[l[15]]*PolyLog[2, l[3]/l[8]])/4 + 
    299*Log[l[3]]*Log[l[15]]*PolyLog[2, l[3]/l[8]] - 
    4*Log[l[4]]*Log[l[15]]*PolyLog[2, l[3]/l[8]] - 
    (62291*Log[l[5]]*Log[l[15]]*PolyLog[2, l[3]/l[8]])/12 - 
    (4079*Log[l[6]]*Log[l[15]]*PolyLog[2, l[3]/l[8]])/6 - 
    (16169*Log[l[7]]*Log[l[15]]*PolyLog[2, l[3]/l[8]])/6 - 
    1914*Log[l[8]]*Log[l[15]]*PolyLog[2, l[3]/l[8]] + 
    (18616*Log[l[9]]*Log[l[15]]*PolyLog[2, l[3]/l[8]])/3 - 
    3*Log[l[12]]*Log[l[15]]*PolyLog[2, l[3]/l[8]] - 
    (21559*Log[l[13]]*Log[l[15]]*PolyLog[2, l[3]/l[8]])/3 + 
    (24533*Log[l[14]]*Log[l[15]]*PolyLog[2, l[3]/l[8]])/12 + 
    (104869*Log[l[15]]^2*PolyLog[2, l[3]/l[8]])/24 - 
    (6853*Log[l[1]]*Log[l[16]]*PolyLog[2, l[3]/l[8]])/12 + 
    (34396*Log[l[2]]*Log[l[16]]*PolyLog[2, l[3]/l[8]])/3 + 
    (8173*Log[l[3]]*Log[l[16]]*PolyLog[2, l[3]/l[8]])/12 - 
    6*Log[l[4]]*Log[l[16]]*PolyLog[2, l[3]/l[8]] + 
    (62435*Log[l[5]]*Log[l[16]]*PolyLog[2, l[3]/l[8]])/12 + 
    620*Log[l[6]]*Log[l[16]]*PolyLog[2, l[3]/l[8]] + 
    9088*Log[l[7]]*Log[l[16]]*PolyLog[2, l[3]/l[8]] - 
    (1735*Log[l[8]]*Log[l[16]]*PolyLog[2, l[3]/l[8]])/12 + 
    (8389*Log[l[9]]*Log[l[16]]*PolyLog[2, l[3]/l[8]])/12 - 
    6*Log[l[12]]*Log[l[16]]*PolyLog[2, l[3]/l[8]] + 
    (30943*Log[l[13]]*Log[l[16]]*PolyLog[2, l[3]/l[8]])/12 - 
    (7625*Log[l[14]]*Log[l[16]]*PolyLog[2, l[3]/l[8]])/6 - 
    (9965*Log[l[15]]*Log[l[16]]*PolyLog[2, l[3]/l[8]])/2 - 
    (40085*Log[l[16]]^2*PolyLog[2, l[3]/l[8]])/12 - 
    (15395*PolyLog[2, -l[2]]*PolyLog[2, l[3]/l[8]])/3 + 
    (16444*PolyLog[2, l[2]]*PolyLog[2, l[3]/l[8]])/3 - 
    (1277*PolyLog[2, -(l[1]*l[2])]*PolyLog[2, l[3]/l[8]])/6 - 
    76*PolyLog[2, -(l[4]/l[2])]*PolyLog[2, l[3]/l[8]] - 
    (25017*PolyLog[2, -l[6]]*PolyLog[2, l[3]/l[8]])/4 + 
    (1213*PolyLog[2, l[6]]*PolyLog[2, l[3]/l[8]])/3 - 
    (63545*PolyLog[2, l[2]*l[6]]*PolyLog[2, l[3]/l[8]])/6 + 
    (70891*PolyLog[2, l[3]/l[8]]^2)/12 - (12261*Pi^2*PolyLog[2, l[8]/l[5]])/
     16 - (581*Log[l[1]]^2*PolyLog[2, l[8]/l[5]])/48 + 
    (30185*Log[l[1]]*Log[l[2]]*PolyLog[2, l[8]/l[5]])/8 - 
    (4879*Log[l[2]]^2*PolyLog[2, l[8]/l[5]])/3 - 
    (1739*Log[l[1]]*Log[l[3]]*PolyLog[2, l[8]/l[5]])/3 + 
    (17669*Log[l[2]]*Log[l[3]]*PolyLog[2, l[8]/l[5]])/12 + 
    (1352*Log[l[3]]^2*PolyLog[2, l[8]/l[5]])/3 + 
    (827*Log[l[1]]*Log[l[4]]*PolyLog[2, l[8]/l[5]])/6 - 
    (307*Log[l[2]]*Log[l[4]]*PolyLog[2, l[8]/l[5]])/3 - 
    9*Log[l[3]]*Log[l[4]]*PolyLog[2, l[8]/l[5]] + 
    (67*Log[l[4]]^2*PolyLog[2, l[8]/l[5]])/2 - 
    (24807*Log[l[1]]*Log[l[5]]*PolyLog[2, l[8]/l[5]])/4 + 
    (103*Log[l[2]]*Log[l[5]]*PolyLog[2, l[8]/l[5]])/6 - 
    (2261*Log[l[3]]*Log[l[5]]*PolyLog[2, l[8]/l[5]])/6 - 
    (77*Log[l[4]]*Log[l[5]]*PolyLog[2, l[8]/l[5]])/6 + 
    (535649*Log[l[5]]^2*PolyLog[2, l[8]/l[5]])/96 - 
    (9467*Log[l[1]]*Log[l[6]]*PolyLog[2, l[8]/l[5]])/6 + 
    (2703*Log[l[2]]*Log[l[6]]*PolyLog[2, l[8]/l[5]])/2 - 
    (242*Log[l[3]]*Log[l[6]]*PolyLog[2, l[8]/l[5]])/3 - 
    (17*Log[l[4]]*Log[l[6]]*PolyLog[2, l[8]/l[5]])/3 - 
    (16286*Log[l[5]]*Log[l[6]]*PolyLog[2, l[8]/l[5]])/3 + 
    (647*Log[l[6]]^2*PolyLog[2, l[8]/l[5]])/6 + 449*Log[l[1]]*Log[l[7]]*
     PolyLog[2, l[8]/l[5]] - 836*Log[l[2]]*Log[l[7]]*PolyLog[2, l[8]/l[5]] - 
    (4105*Log[l[3]]*Log[l[7]]*PolyLog[2, l[8]/l[5]])/3 - 
    (157*Log[l[4]]*Log[l[7]]*PolyLog[2, l[8]/l[5]])/6 - 
    (1787*Log[l[5]]*Log[l[7]]*PolyLog[2, l[8]/l[5]])/12 + 
    (1373*Log[l[6]]*Log[l[7]]*PolyLog[2, l[8]/l[5]])/3 + 
    (15451*Log[l[7]]^2*PolyLog[2, l[8]/l[5]])/12 + 
    (24449*Log[l[1]]*Log[l[8]]*PolyLog[2, l[8]/l[5]])/4 - 
    (5227*Log[l[2]]*Log[l[8]]*PolyLog[2, l[8]/l[5]])/6 - 
    (2191*Log[l[3]]*Log[l[8]]*PolyLog[2, l[8]/l[5]])/12 + 
    (398*Log[l[4]]*Log[l[8]]*PolyLog[2, l[8]/l[5]])/3 - 
    6199*Log[l[5]]*Log[l[8]]*PolyLog[2, l[8]/l[5]] + 
    4907*Log[l[6]]*Log[l[8]]*PolyLog[2, l[8]/l[5]] - 
    (4246*Log[l[7]]*Log[l[8]]*PolyLog[2, l[8]/l[5]])/3 + 
    (19049*Log[l[8]]^2*PolyLog[2, l[8]/l[5]])/24 + 
    (2381*Log[l[1]]*Log[l[9]]*PolyLog[2, l[8]/l[5]])/6 + 
    (4519*Log[l[2]]*Log[l[9]]*PolyLog[2, l[8]/l[5]])/12 + 
    (10009*Log[l[3]]*Log[l[9]]*PolyLog[2, l[8]/l[5]])/12 - 
    (211*Log[l[4]]*Log[l[9]]*PolyLog[2, l[8]/l[5]])/2 + 
    (4507*Log[l[5]]*Log[l[9]]*PolyLog[2, l[8]/l[5]])/6 + 
    (9833*Log[l[6]]*Log[l[9]]*PolyLog[2, l[8]/l[5]])/12 - 
    (229*Log[l[7]]*Log[l[9]]*PolyLog[2, l[8]/l[5]])/2 + 
    (3281*Log[l[8]]*Log[l[9]]*PolyLog[2, l[8]/l[5]])/12 + 
    (1057*Log[l[9]]^2*PolyLog[2, l[8]/l[5]])/8 - 4*Log[l[2]]*Log[l[12]]*
     PolyLog[2, l[8]/l[5]] - 2*Log[l[3]]*Log[l[12]]*PolyLog[2, l[8]/l[5]] - 
    4*Log[l[6]]*Log[l[12]]*PolyLog[2, l[8]/l[5]] - 
    2*Log[l[7]]*Log[l[12]]*PolyLog[2, l[8]/l[5]] - 
    2*Log[l[9]]*Log[l[12]]*PolyLog[2, l[8]/l[5]] - 
    Log[l[12]]^2*PolyLog[2, l[8]/l[5]] - 
    (1288*Log[l[1]]*Log[l[13]]*PolyLog[2, l[8]/l[5]])/3 + 
    63*Log[l[2]]*Log[l[13]]*PolyLog[2, l[8]/l[5]] - 
    (1769*Log[l[3]]*Log[l[13]]*PolyLog[2, l[8]/l[5]])/6 + 
    8*Log[l[4]]*Log[l[13]]*PolyLog[2, l[8]/l[5]] + 
    514*Log[l[5]]*Log[l[13]]*PolyLog[2, l[8]/l[5]] - 
    198*Log[l[6]]*Log[l[13]]*PolyLog[2, l[8]/l[5]] + 
    (11195*Log[l[7]]*Log[l[13]]*PolyLog[2, l[8]/l[5]])/12 - 
    (6457*Log[l[8]]*Log[l[13]]*PolyLog[2, l[8]/l[5]])/12 - 
    269*Log[l[9]]*Log[l[13]]*PolyLog[2, l[8]/l[5]] - 
    2*Log[l[12]]*Log[l[13]]*PolyLog[2, l[8]/l[5]] - 
    (679*Log[l[13]]^2*PolyLog[2, l[8]/l[5]])/24 + 
    (1601*Log[l[1]]*Log[l[14]]*PolyLog[2, l[8]/l[5]])/6 - 
    (4559*Log[l[2]]*Log[l[14]]*PolyLog[2, l[8]/l[5]])/6 + 
    (2141*Log[l[3]]*Log[l[14]]*PolyLog[2, l[8]/l[5]])/6 - 
    8*Log[l[4]]*Log[l[14]]*PolyLog[2, l[8]/l[5]] - 
    436*Log[l[5]]*Log[l[14]]*PolyLog[2, l[8]/l[5]] + 
    342*Log[l[6]]*Log[l[14]]*PolyLog[2, l[8]/l[5]] - 
    (2998*Log[l[7]]*Log[l[14]]*PolyLog[2, l[8]/l[5]])/3 + 
    (1933*Log[l[8]]*Log[l[14]]*PolyLog[2, l[8]/l[5]])/12 - 
    2*Log[l[9]]*Log[l[14]]*PolyLog[2, l[8]/l[5]] + 
    4*Log[l[12]]*Log[l[14]]*PolyLog[2, l[8]/l[5]] + 
    (5993*Log[l[13]]*Log[l[14]]*PolyLog[2, l[8]/l[5]])/12 + 
    (801*Log[l[14]]^2*PolyLog[2, l[8]/l[5]])/8 - 2*Log[l[1]]*Log[l[15]]*
     PolyLog[2, l[8]/l[5]] + (2807*Log[l[2]]*Log[l[15]]*
      PolyLog[2, l[8]/l[5]])/6 - 20*Log[l[3]]*Log[l[15]]*
     PolyLog[2, l[8]/l[5]] + 8*Log[l[4]]*Log[l[15]]*PolyLog[2, l[8]/l[5]] + 
    59*Log[l[5]]*Log[l[15]]*PolyLog[2, l[8]/l[5]] + 
    13*Log[l[6]]*Log[l[15]]*PolyLog[2, l[8]/l[5]] + 
    (3509*Log[l[7]]*Log[l[15]]*PolyLog[2, l[8]/l[5]])/12 + 
    130*Log[l[8]]*Log[l[15]]*PolyLog[2, l[8]/l[5]] + 
    12*Log[l[9]]*Log[l[15]]*PolyLog[2, l[8]/l[5]] - 
    (853*Log[l[13]]*Log[l[15]]*PolyLog[2, l[8]/l[5]])/3 - 
    (2803*Log[l[14]]*Log[l[15]]*PolyLog[2, l[8]/l[5]])/6 + 
    268*Log[l[15]]^2*PolyLog[2, l[8]/l[5]] - 
    (2033*Log[l[1]]*Log[l[16]]*PolyLog[2, l[8]/l[5]])/6 - 
    (413*Log[l[2]]*Log[l[16]]*PolyLog[2, l[8]/l[5]])/6 - 
    210*Log[l[3]]*Log[l[16]]*PolyLog[2, l[8]/l[5]] + 
    119*Log[l[5]]*Log[l[16]]*PolyLog[2, l[8]/l[5]] - 
    510*Log[l[6]]*Log[l[16]]*PolyLog[2, l[8]/l[5]] - 
    (175*Log[l[7]]*Log[l[16]]*PolyLog[2, l[8]/l[5]])/2 - 
    (17*Log[l[8]]*Log[l[16]]*PolyLog[2, l[8]/l[5]])/12 - 
    (4615*Log[l[9]]*Log[l[16]]*PolyLog[2, l[8]/l[5]])/4 + 
    6*Log[l[12]]*Log[l[16]]*PolyLog[2, l[8]/l[5]] + 
    (25*Log[l[13]]*Log[l[16]]*PolyLog[2, l[8]/l[5]])/2 + 
    (2963*Log[l[14]]*Log[l[16]]*PolyLog[2, l[8]/l[5]])/12 - 
    (2387*Log[l[15]]*Log[l[16]]*PolyLog[2, l[8]/l[5]])/12 + 
    (8317*Log[l[16]]^2*PolyLog[2, l[8]/l[5]])/12 + 
    (47813*PolyLog[2, -l[2]]*PolyLog[2, l[8]/l[5]])/24 + 
    (989*PolyLog[2, l[2]]*PolyLog[2, l[8]/l[5]])/3 + 
    (189*PolyLog[2, -(l[1]*l[2])]*PolyLog[2, l[8]/l[5]])/2 + 
    (379*PolyLog[2, -(l[4]/l[2])]*PolyLog[2, l[8]/l[5]])/3 + 
    (56957*PolyLog[2, -l[6]]*PolyLog[2, l[8]/l[5]])/48 + 
    332*PolyLog[2, l[6]]*PolyLog[2, l[8]/l[5]] - 
    (256613*PolyLog[2, l[2]*l[6]]*PolyLog[2, l[8]/l[5]])/24 + 
    (248*PolyLog[2, l[3]/l[8]]*PolyLog[2, l[8]/l[5]])/3 + 
    (10527*PolyLog[2, l[8]/l[5]]^2)/8 - (8611*Pi^2*PolyLog[2, l[3]/l[9]])/
     72 + (24*I)*Pi*Log[l[1]]*PolyLog[2, l[3]/l[9]] + 
    (104005*Log[l[1]]^2*PolyLog[2, l[3]/l[9]])/24 + 
    (23111*Log[l[1]]*Log[l[2]]*PolyLog[2, l[3]/l[9]])/6 + 
    (13439*Log[l[2]]^2*PolyLog[2, l[3]/l[9]])/12 + 
    (14*I)*Pi*Log[l[3]]*PolyLog[2, l[3]/l[9]] - 
    (5207*Log[l[1]]*Log[l[3]]*PolyLog[2, l[3]/l[9]])/12 - 
    (61379*Log[l[2]]*Log[l[3]]*PolyLog[2, l[3]/l[9]])/12 - 
    (1137*Log[l[3]]^2*PolyLog[2, l[3]/l[9]])/8 - 
    (8*I)*Pi*Log[l[4]]*PolyLog[2, l[3]/l[9]] + 
    (1087*Log[l[1]]*Log[l[4]]*PolyLog[2, l[3]/l[9]])/6 - 
    (245*Log[l[2]]*Log[l[4]]*PolyLog[2, l[3]/l[9]])/3 + 
    (299*Log[l[3]]*Log[l[4]]*PolyLog[2, l[3]/l[9]])/3 + 
    (253*Log[l[4]]^2*PolyLog[2, l[3]/l[9]])/4 + 11*Log[l[1]]*Log[l[5]]*
     PolyLog[2, l[3]/l[9]] - 4*Log[l[2]]*Log[l[5]]*PolyLog[2, l[3]/l[9]] + 
    (59*Log[l[3]]*Log[l[5]]*PolyLog[2, l[3]/l[9]])/2 + 
    16*Log[l[4]]*Log[l[5]]*PolyLog[2, l[3]/l[9]] + 
    (6868*Log[l[5]]^2*PolyLog[2, l[3]/l[9]])/3 + 
    (2*I)*Pi*Log[l[6]]*PolyLog[2, l[3]/l[9]] - 
    (2945*Log[l[1]]*Log[l[6]]*PolyLog[2, l[3]/l[9]])/4 - 
    338*Log[l[2]]*Log[l[6]]*PolyLog[2, l[3]/l[9]] + 
    (253*Log[l[3]]*Log[l[6]]*PolyLog[2, l[3]/l[9]])/12 - 
    (121*Log[l[4]]*Log[l[6]]*PolyLog[2, l[3]/l[9]])/6 + 
    (590*Log[l[5]]*Log[l[6]]*PolyLog[2, l[3]/l[9]])/3 + 
    (4511*Log[l[6]]^2*PolyLog[2, l[3]/l[9]])/12 - 
    (12*I)*Pi*Log[l[7]]*PolyLog[2, l[3]/l[9]] + 
    (192659*Log[l[1]]*Log[l[7]]*PolyLog[2, l[3]/l[9]])/12 + 
    (4679*Log[l[2]]*Log[l[7]]*PolyLog[2, l[3]/l[9]])/3 + 
    (14227*Log[l[3]]*Log[l[7]]*PolyLog[2, l[3]/l[9]])/6 + 
    (221*Log[l[4]]*Log[l[7]]*PolyLog[2, l[3]/l[9]])/6 + 
    (2663*Log[l[5]]*Log[l[7]]*PolyLog[2, l[3]/l[9]])/4 + 
    (26491*Log[l[6]]*Log[l[7]]*PolyLog[2, l[3]/l[9]])/12 + 
    (29711*Log[l[7]]^2*PolyLog[2, l[3]/l[9]])/8 + 
    (433*Log[l[1]]*Log[l[8]]*PolyLog[2, l[3]/l[9]])/3 - 
    (64745*Log[l[2]]*Log[l[8]]*PolyLog[2, l[3]/l[9]])/12 - 
    (64525*Log[l[3]]*Log[l[8]]*PolyLog[2, l[3]/l[9]])/12 - 
    24*Log[l[4]]*Log[l[8]]*PolyLog[2, l[3]/l[9]] - 
    (33*Log[l[5]]*Log[l[8]]*PolyLog[2, l[3]/l[9]])/2 - 
    (64445*Log[l[6]]*Log[l[8]]*PolyLog[2, l[3]/l[9]])/12 - 
    (599*Log[l[7]]*Log[l[8]]*PolyLog[2, l[3]/l[9]])/6 + 
    (1913*Log[l[8]]^2*PolyLog[2, l[3]/l[9]])/12 + 
    (2347*Log[l[1]]*Log[l[9]]*PolyLog[2, l[3]/l[9]])/6 + 
    (59861*Log[l[2]]*Log[l[9]]*PolyLog[2, l[3]/l[9]])/6 + 
    (12866*Log[l[3]]*Log[l[9]]*PolyLog[2, l[3]/l[9]])/3 - 
    (251*Log[l[4]]*Log[l[9]]*PolyLog[2, l[3]/l[9]])/2 - 
    (2731*Log[l[5]]*Log[l[9]]*PolyLog[2, l[3]/l[9]])/4 + 
    (93563*Log[l[6]]*Log[l[9]]*PolyLog[2, l[3]/l[9]])/12 - 
    (21293*Log[l[7]]*Log[l[9]]*PolyLog[2, l[3]/l[9]])/12 + 
    (62125*Log[l[8]]*Log[l[9]]*PolyLog[2, l[3]/l[9]])/12 - 
    (21535*Log[l[9]]^2*PolyLog[2, l[3]/l[9]])/12 - 
    Log[l[1]]*Log[l[12]]*PolyLog[2, l[3]/l[9]] - 2*Log[l[2]]*Log[l[12]]*
     PolyLog[2, l[3]/l[9]] - 10*Log[l[3]]*Log[l[12]]*PolyLog[2, l[3]/l[9]] - 
    2*Log[l[6]]*Log[l[12]]*PolyLog[2, l[3]/l[9]] + 
    8*Log[l[7]]*Log[l[12]]*PolyLog[2, l[3]/l[9]] + 
    5*Log[l[9]]*Log[l[12]]*PolyLog[2, l[3]/l[9]] - 
    (Log[l[12]]^2*PolyLog[2, l[3]/l[9]])/2 - 
    (38413*Log[l[1]]*Log[l[13]]*PolyLog[2, l[3]/l[9]])/4 - 
    (27059*Log[l[2]]*Log[l[13]]*PolyLog[2, l[3]/l[9]])/12 + 
    (1467*Log[l[3]]*Log[l[13]]*PolyLog[2, l[3]/l[9]])/2 + 
    (13*Log[l[4]]*Log[l[13]]*PolyLog[2, l[3]/l[9]])/2 - 
    (14327*Log[l[6]]*Log[l[13]]*PolyLog[2, l[3]/l[9]])/12 - 
    (142943*Log[l[7]]*Log[l[13]]*PolyLog[2, l[3]/l[9]])/12 - 
    (6305*Log[l[9]]*Log[l[13]]*PolyLog[2, l[3]/l[9]])/6 - 
    4*Log[l[12]]*Log[l[13]]*PolyLog[2, l[3]/l[9]] + 
    4852*Log[l[13]]^2*PolyLog[2, l[3]/l[9]] - 1591*Log[l[1]]*Log[l[14]]*
     PolyLog[2, l[3]/l[9]] - (12950*Log[l[2]]*Log[l[14]]*
      PolyLog[2, l[3]/l[9]])/3 - (1617*Log[l[3]]*Log[l[14]]*
      PolyLog[2, l[3]/l[9]])/2 - (13*Log[l[4]]*Log[l[14]]*
      PolyLog[2, l[3]/l[9]])/2 + 16*Log[l[5]]*Log[l[14]]*
     PolyLog[2, l[3]/l[9]] - (17659*Log[l[6]]*Log[l[14]]*
      PolyLog[2, l[3]/l[9]])/6 - (12751*Log[l[7]]*Log[l[14]]*
      PolyLog[2, l[3]/l[9]])/4 - 5*Log[l[8]]*Log[l[14]]*
     PolyLog[2, l[3]/l[9]] - (55951*Log[l[9]]*Log[l[14]]*
      PolyLog[2, l[3]/l[9]])/12 + 8*Log[l[12]]*Log[l[14]]*
     PolyLog[2, l[3]/l[9]] + (34049*Log[l[13]]*Log[l[14]]*
      PolyLog[2, l[3]/l[9]])/12 + (32299*Log[l[14]]^2*PolyLog[2, l[3]/l[9]])/
     24 + 762*Log[l[1]]*Log[l[15]]*PolyLog[2, l[3]/l[9]] + 
    (22351*Log[l[2]]*Log[l[15]]*PolyLog[2, l[3]/l[9]])/6 - 
    (9*Log[l[3]]*Log[l[15]]*PolyLog[2, l[3]/l[9]])/2 + 
    (17*Log[l[4]]*Log[l[15]]*PolyLog[2, l[3]/l[9]])/2 - 
    (2579*Log[l[5]]*Log[l[15]]*PolyLog[2, l[3]/l[9]])/4 + 
    (24617*Log[l[6]]*Log[l[15]]*PolyLog[2, l[3]/l[9]])/12 + 
    (11633*Log[l[7]]*Log[l[15]]*PolyLog[2, l[3]/l[9]])/4 - 
    3*Log[l[8]]*Log[l[15]]*PolyLog[2, l[3]/l[9]] + 
    (37277*Log[l[9]]*Log[l[15]]*PolyLog[2, l[3]/l[9]])/12 - 
    4*Log[l[12]]*Log[l[15]]*PolyLog[2, l[3]/l[9]] - 
    (5414*Log[l[13]]*Log[l[15]]*PolyLog[2, l[3]/l[9]])/3 - 
    (36877*Log[l[14]]*Log[l[15]]*PolyLog[2, l[3]/l[9]])/12 + 
    (30947*Log[l[15]]^2*PolyLog[2, l[3]/l[9]])/12 - 
    (9935*Log[l[1]]*Log[l[16]]*PolyLog[2, l[3]/l[9]])/3 + 
    (5125*Log[l[2]]*Log[l[16]]*PolyLog[2, l[3]/l[9]])/3 - 
    880*Log[l[3]]*Log[l[16]]*PolyLog[2, l[3]/l[9]] + 
    (9*Log[l[4]]*Log[l[16]]*PolyLog[2, l[3]/l[9]])/2 + 
    (2531*Log[l[5]]*Log[l[16]]*PolyLog[2, l[3]/l[9]])/4 - 
    (17717*Log[l[6]]*Log[l[16]]*PolyLog[2, l[3]/l[9]])/6 + 
    (10373*Log[l[7]]*Log[l[16]]*PolyLog[2, l[3]/l[9]])/6 - 
    11*Log[l[8]]*Log[l[16]]*PolyLog[2, l[3]/l[9]] - 
    (102073*Log[l[9]]*Log[l[16]]*PolyLog[2, l[3]/l[9]])/12 - 
    2*Log[l[12]]*Log[l[16]]*PolyLog[2, l[3]/l[9]] + 
    (7423*Log[l[13]]*Log[l[16]]*PolyLog[2, l[3]/l[9]])/4 + 
    (11051*Log[l[14]]*Log[l[16]]*PolyLog[2, l[3]/l[9]])/2 - 
    (25835*Log[l[15]]*Log[l[16]]*PolyLog[2, l[3]/l[9]])/4 + 
    (29427*Log[l[16]]^2*PolyLog[2, l[3]/l[9]])/8 + 
    2158*PolyLog[2, -l[2]]*PolyLog[2, l[3]/l[9]] - 
    (67477*PolyLog[2, l[2]]*PolyLog[2, l[3]/l[9]])/12 + 
    107*PolyLog[2, -(l[1]*l[2])]*PolyLog[2, l[3]/l[9]] + 
    (322*PolyLog[2, -(l[4]/l[2])]*PolyLog[2, l[3]/l[9]])/3 + 
    (16257*PolyLog[2, -l[6]]*PolyLog[2, l[3]/l[9]])/4 + 
    (1127*PolyLog[2, l[6]]*PolyLog[2, l[3]/l[9]])/2 - 
    (21455*PolyLog[2, l[2]*l[6]]*PolyLog[2, l[3]/l[9]])/4 - 
    (8665*PolyLog[2, l[3]/l[8]]*PolyLog[2, l[3]/l[9]])/2 - 
    (590*PolyLog[2, l[8]/l[5]]*PolyLog[2, l[3]/l[9]])/3 - 
    (20509*PolyLog[2, l[3]/l[9]]^2)/8 + (12379*Pi^2*PolyLog[2, l[7]/l[9]])/
     72 - (24*I)*Pi*Log[l[1]]*PolyLog[2, l[7]/l[9]] - 
    (22301*Log[l[1]]^2*PolyLog[2, l[7]/l[9]])/8 + 
    (8728*Log[l[1]]*Log[l[2]]*PolyLog[2, l[7]/l[9]])/3 - 
    (5836*Log[l[2]]^2*PolyLog[2, l[7]/l[9]])/3 - (14*I)*Pi*Log[l[3]]*
     PolyLog[2, l[7]/l[9]] - (17371*Log[l[1]]*Log[l[3]]*
      PolyLog[2, l[7]/l[9]])/12 + 3618*Log[l[2]]*Log[l[3]]*
     PolyLog[2, l[7]/l[9]] + (1535*Log[l[3]]^2*PolyLog[2, l[7]/l[9]])/24 + 
    (8*I)*Pi*Log[l[4]]*PolyLog[2, l[7]/l[9]] + 
    (296*Log[l[1]]*Log[l[4]]*PolyLog[2, l[7]/l[9]])/3 - 
    (95*Log[l[2]]*Log[l[4]]*PolyLog[2, l[7]/l[9]])/2 - 
    (983*Log[l[3]]*Log[l[4]]*PolyLog[2, l[7]/l[9]])/6 - 
    (1367*Log[l[4]]^2*PolyLog[2, l[7]/l[9]])/6 - 
    (1577*Log[l[1]]*Log[l[5]]*PolyLog[2, l[7]/l[9]])/4 - 
    45*Log[l[2]]*Log[l[5]]*PolyLog[2, l[7]/l[9]] - 
    (2027*Log[l[3]]*Log[l[5]]*PolyLog[2, l[7]/l[9]])/4 - 
    22*Log[l[4]]*Log[l[5]]*PolyLog[2, l[7]/l[9]] - 
    (35631*Log[l[5]]^2*PolyLog[2, l[7]/l[9]])/8 - 
    (2*I)*Pi*Log[l[6]]*PolyLog[2, l[7]/l[9]] - 
    (5740*Log[l[1]]*Log[l[6]]*PolyLog[2, l[7]/l[9]])/3 - 
    (3835*Log[l[2]]*Log[l[6]]*PolyLog[2, l[7]/l[9]])/3 - 
    (10055*Log[l[3]]*Log[l[6]]*PolyLog[2, l[7]/l[9]])/6 + 
    58*Log[l[4]]*Log[l[6]]*PolyLog[2, l[7]/l[9]] - 
    (1793*Log[l[5]]*Log[l[6]]*PolyLog[2, l[7]/l[9]])/6 - 
    (20371*Log[l[6]]^2*PolyLog[2, l[7]/l[9]])/24 + 
    (4*I)*Pi*Log[l[7]]*PolyLog[2, l[7]/l[9]] - 
    (65905*Log[l[1]]*Log[l[7]]*PolyLog[2, l[7]/l[9]])/4 - 
    (1580*Log[l[2]]*Log[l[7]]*PolyLog[2, l[7]/l[9]])/3 - 
    (9556*Log[l[3]]*Log[l[7]]*PolyLog[2, l[7]/l[9]])/3 - 
    (572*Log[l[4]]*Log[l[7]]*PolyLog[2, l[7]/l[9]])/3 - 
    (26600*Log[l[5]]*Log[l[7]]*PolyLog[2, l[7]/l[9]])/3 - 
    (13529*Log[l[6]]*Log[l[7]]*PolyLog[2, l[7]/l[9]])/6 - 
    (111431*Log[l[7]]^2*PolyLog[2, l[7]/l[9]])/8 + 
    (1151*Log[l[1]]*Log[l[8]]*PolyLog[2, l[7]/l[9]])/4 - 
    (767*Log[l[2]]*Log[l[8]]*PolyLog[2, l[7]/l[9]])/6 + 
    (92*Log[l[3]]*Log[l[8]]*PolyLog[2, l[7]/l[9]])/3 + 
    (113*Log[l[4]]*Log[l[8]]*PolyLog[2, l[7]/l[9]])/3 + 
    (215*Log[l[5]]*Log[l[8]]*PolyLog[2, l[7]/l[9]])/2 + 
    (1253*Log[l[6]]*Log[l[8]]*PolyLog[2, l[7]/l[9]])/4 - 
    (8219*Log[l[7]]*Log[l[8]]*PolyLog[2, l[7]/l[9]])/6 + 
    (30473*Log[l[8]]^2*PolyLog[2, l[7]/l[9]])/24 + 
    (69359*Log[l[1]]*Log[l[9]]*PolyLog[2, l[7]/l[9]])/12 - 
    10335*Log[l[2]]*Log[l[9]]*PolyLog[2, l[7]/l[9]] - 
    (653*Log[l[3]]*Log[l[9]]*PolyLog[2, l[7]/l[9]])/6 + 
    (2099*Log[l[4]]*Log[l[9]]*PolyLog[2, l[7]/l[9]])/6 + 
    (29837*Log[l[5]]*Log[l[9]]*PolyLog[2, l[7]/l[9]])/6 - 
    (23059*Log[l[6]]*Log[l[9]]*PolyLog[2, l[7]/l[9]])/6 + 
    (26407*Log[l[7]]*Log[l[9]]*PolyLog[2, l[7]/l[9]])/3 - 
    (32647*Log[l[8]]*Log[l[9]]*PolyLog[2, l[7]/l[9]])/12 - 
    (27937*Log[l[9]]^2*PolyLog[2, l[7]/l[9]])/8 - 3*Log[l[1]]*Log[l[12]]*
     PolyLog[2, l[7]/l[9]] + 8*Log[l[2]]*Log[l[12]]*PolyLog[2, l[7]/l[9]] + 
    8*Log[l[3]]*Log[l[12]]*PolyLog[2, l[7]/l[9]] + 
    6*Log[l[6]]*Log[l[12]]*PolyLog[2, l[7]/l[9]] - 
    23*Log[l[7]]*Log[l[12]]*PolyLog[2, l[7]/l[9]] + 
    2*Log[l[8]]*Log[l[12]]*PolyLog[2, l[7]/l[9]] - 
    7*Log[l[9]]*Log[l[12]]*PolyLog[2, l[7]/l[9]] + 
    (3*Log[l[12]]^2*PolyLog[2, l[7]/l[9]])/2 + 
    (28007*Log[l[1]]*Log[l[13]]*PolyLog[2, l[7]/l[9]])/3 + 
    (6663*Log[l[2]]*Log[l[13]]*PolyLog[2, l[7]/l[9]])/4 + 
    (10663*Log[l[3]]*Log[l[13]]*PolyLog[2, l[7]/l[9]])/12 - 
    (43*Log[l[4]]*Log[l[13]]*PolyLog[2, l[7]/l[9]])/2 + 
    (7*Log[l[5]]*Log[l[13]]*PolyLog[2, l[7]/l[9]])/2 + 
    (3167*Log[l[6]]*Log[l[13]]*PolyLog[2, l[7]/l[9]])/3 + 
    (42373*Log[l[7]]*Log[l[13]]*PolyLog[2, l[7]/l[9]])/4 + 
    (13865*Log[l[8]]*Log[l[13]]*PolyLog[2, l[7]/l[9]])/6 - 
    (27323*Log[l[9]]*Log[l[13]]*PolyLog[2, l[7]/l[9]])/6 + 
    10*Log[l[12]]*Log[l[13]]*PolyLog[2, l[7]/l[9]] + 
    (21527*Log[l[13]]^2*PolyLog[2, l[7]/l[9]])/24 - 
    (11771*Log[l[1]]*Log[l[14]]*PolyLog[2, l[7]/l[9]])/3 - 
    (22211*Log[l[2]]*Log[l[14]]*PolyLog[2, l[7]/l[9]])/12 + 
    (3023*Log[l[3]]*Log[l[14]]*PolyLog[2, l[7]/l[9]])/12 + 
    (43*Log[l[4]]*Log[l[14]]*PolyLog[2, l[7]/l[9]])/2 - 
    14*Log[l[5]]*Log[l[14]]*PolyLog[2, l[7]/l[9]] + 
    (60367*Log[l[6]]*Log[l[14]]*PolyLog[2, l[7]/l[9]])/12 - 
    (17111*Log[l[7]]*Log[l[14]]*PolyLog[2, l[7]/l[9]])/6 - 
    345*Log[l[8]]*Log[l[14]]*PolyLog[2, l[7]/l[9]] + 
    (17360*Log[l[9]]*Log[l[14]]*PolyLog[2, l[7]/l[9]])/3 - 
    10*Log[l[12]]*Log[l[14]]*PolyLog[2, l[7]/l[9]] - 
    (4797*Log[l[13]]*Log[l[14]]*PolyLog[2, l[7]/l[9]])/4 + 
    (7989*Log[l[14]]^2*PolyLog[2, l[7]/l[9]])/8 - 
    (8671*Log[l[1]]*Log[l[15]]*PolyLog[2, l[7]/l[9]])/6 - 
    (11591*Log[l[2]]*Log[l[15]]*PolyLog[2, l[7]/l[9]])/2 + 
    419*Log[l[3]]*Log[l[15]]*PolyLog[2, l[7]/l[9]] - 
    (27*Log[l[4]]*Log[l[15]]*PolyLog[2, l[7]/l[9]])/2 - 
    (54985*Log[l[5]]*Log[l[15]]*PolyLog[2, l[7]/l[9]])/12 - 
    (8719*Log[l[6]]*Log[l[15]]*PolyLog[2, l[7]/l[9]])/4 - 
    (22255*Log[l[7]]*Log[l[15]]*PolyLog[2, l[7]/l[9]])/6 + 
    (665*Log[l[8]]*Log[l[15]]*PolyLog[2, l[7]/l[9]])/2 - 
    (36179*Log[l[9]]*Log[l[15]]*PolyLog[2, l[7]/l[9]])/12 - 
    2*Log[l[12]]*Log[l[15]]*PolyLog[2, l[7]/l[9]] - 
    (17511*Log[l[13]]*Log[l[15]]*PolyLog[2, l[7]/l[9]])/4 + 
    (51209*Log[l[14]]*Log[l[15]]*PolyLog[2, l[7]/l[9]])/12 + 
    (27839*Log[l[15]]^2*PolyLog[2, l[7]/l[9]])/24 + 
    1650*Log[l[1]]*Log[l[16]]*PolyLog[2, l[7]/l[9]] + 
    (124481*Log[l[2]]*Log[l[16]]*PolyLog[2, l[7]/l[9]])/12 + 
    (16831*Log[l[3]]*Log[l[16]]*PolyLog[2, l[7]/l[9]])/12 - 
    (23*Log[l[4]]*Log[l[16]]*PolyLog[2, l[7]/l[9]])/2 + 
    (55129*Log[l[5]]*Log[l[16]]*PolyLog[2, l[7]/l[9]])/12 + 
    (18641*Log[l[6]]*Log[l[16]]*PolyLog[2, l[7]/l[9]])/6 + 
    3753*Log[l[7]]*Log[l[16]]*PolyLog[2, l[7]/l[9]] + 
    (55*Log[l[8]]*Log[l[16]]*PolyLog[2, l[7]/l[9]])/2 + 
    (105935*Log[l[9]]*Log[l[16]]*PolyLog[2, l[7]/l[9]])/12 - 
    2*Log[l[12]]*Log[l[16]]*PolyLog[2, l[7]/l[9]] + 
    (5854*Log[l[13]]*Log[l[16]]*PolyLog[2, l[7]/l[9]])/3 - 
    (96653*Log[l[14]]*Log[l[16]]*PolyLog[2, l[7]/l[9]])/12 + 
    (9991*Log[l[15]]*Log[l[16]]*PolyLog[2, l[7]/l[9]])/3 - 
    (70925*Log[l[16]]^2*PolyLog[2, l[7]/l[9]])/12 - 
    (27797*PolyLog[2, -l[2]]*PolyLog[2, l[7]/l[9]])/12 - 
    (6367*PolyLog[2, l[2]]*PolyLog[2, l[7]/l[9]])/6 - 
    (625*PolyLog[2, -(l[1]*l[2])]*PolyLog[2, l[7]/l[9]])/3 - 
    (403*PolyLog[2, -(l[4]/l[2])]*PolyLog[2, l[7]/l[9]])/6 + 
    168*PolyLog[2, -l[6]]*PolyLog[2, l[7]/l[9]] - 
    (18557*PolyLog[2, l[6]]*PolyLog[2, l[7]/l[9]])/12 + 
    (661*PolyLog[2, l[2]*l[6]]*PolyLog[2, l[7]/l[9]])/4 + 
    (19867*PolyLog[2, l[3]/l[8]]*PolyLog[2, l[7]/l[9]])/12 + 
    (886*PolyLog[2, l[8]/l[5]]*PolyLog[2, l[7]/l[9]])/3 + 
    (4427*PolyLog[2, l[3]/l[9]]*PolyLog[2, l[7]/l[9]])/6 - 
    (13723*PolyLog[2, l[7]/l[9]]^2)/12 + (15409*Pi^2*PolyLog[2, l[8]/l[9]])/
     36 + (24*I)*Pi*Log[l[1]]*PolyLog[2, l[8]/l[9]] + 
    (69451*Log[l[1]]^2*PolyLog[2, l[8]/l[9]])/8 - 
    (18508*Log[l[1]]*Log[l[2]]*PolyLog[2, l[8]/l[9]])/3 + 
    (9527*Log[l[2]]^2*PolyLog[2, l[8]/l[9]])/4 + (14*I)*Pi*Log[l[3]]*
     PolyLog[2, l[8]/l[9]] - (2717*Log[l[1]]*Log[l[3]]*PolyLog[2, l[8]/l[9]])/
     12 - (49538*Log[l[2]]*Log[l[3]]*PolyLog[2, l[8]/l[9]])/3 - 
    (6235*Log[l[3]]^2*PolyLog[2, l[8]/l[9]])/24 - 
    (8*I)*Pi*Log[l[4]]*PolyLog[2, l[8]/l[9]] - 
    (188*Log[l[1]]*Log[l[4]]*PolyLog[2, l[8]/l[9]])/3 - 
    3*Log[l[2]]*Log[l[4]]*PolyLog[2, l[8]/l[9]] + 109*Log[l[3]]*Log[l[4]]*
     PolyLog[2, l[8]/l[9]] + (2159*Log[l[4]]^2*PolyLog[2, l[8]/l[9]])/12 + 
    (1621*Log[l[1]]*Log[l[5]]*PolyLog[2, l[8]/l[9]])/4 + 
    41*Log[l[2]]*Log[l[5]]*PolyLog[2, l[8]/l[9]] + 
    (2071*Log[l[3]]*Log[l[5]]*PolyLog[2, l[8]/l[9]])/4 + 
    22*Log[l[4]]*Log[l[5]]*PolyLog[2, l[8]/l[9]] + 
    (27751*Log[l[5]]^2*PolyLog[2, l[8]/l[9]])/12 + 
    (2*I)*Pi*Log[l[6]]*PolyLog[2, l[8]/l[9]] - 
    (18887*Log[l[1]]*Log[l[6]]*PolyLog[2, l[8]/l[9]])/12 - 
    217*Log[l[2]]*Log[l[6]]*PolyLog[2, l[8]/l[9]] + 
    (653*Log[l[3]]*Log[l[6]]*PolyLog[2, l[8]/l[9]])/4 - 
    (101*Log[l[4]]*Log[l[6]]*PolyLog[2, l[8]/l[9]])/3 + 
    (7517*Log[l[5]]*Log[l[6]]*PolyLog[2, l[8]/l[9]])/12 + 
    54*Log[l[6]]^2*PolyLog[2, l[8]/l[9]] - (12*I)*Pi*Log[l[7]]*
     PolyLog[2, l[8]/l[9]] + (38173*Log[l[1]]*Log[l[7]]*
      PolyLog[2, l[8]/l[9]])/6 + (8450*Log[l[2]]*Log[l[7]]*
      PolyLog[2, l[8]/l[9]])/3 - (45733*Log[l[3]]*Log[l[7]]*
      PolyLog[2, l[8]/l[9]])/6 + (363*Log[l[4]]*Log[l[7]]*
      PolyLog[2, l[8]/l[9]])/2 + (567*Log[l[5]]*Log[l[7]]*
      PolyLog[2, l[8]/l[9]])/2 - 3890*Log[l[6]]*Log[l[7]]*
     PolyLog[2, l[8]/l[9]] + (29999*Log[l[7]]^2*PolyLog[2, l[8]/l[9]])/24 + 
    (106181*Log[l[1]]*Log[l[8]]*PolyLog[2, l[8]/l[9]])/12 + 
    (14429*Log[l[2]]*Log[l[8]]*PolyLog[2, l[8]/l[9]])/6 + 
    6284*Log[l[3]]*Log[l[8]]*PolyLog[2, l[8]/l[9]] + 
    (215*Log[l[4]]*Log[l[8]]*PolyLog[2, l[8]/l[9]])/6 - 
    (215*Log[l[5]]*Log[l[8]]*PolyLog[2, l[8]/l[9]])/2 + 
    852*Log[l[6]]*Log[l[8]]*PolyLog[2, l[8]/l[9]] + 
    (5012*Log[l[7]]*Log[l[8]]*PolyLog[2, l[8]/l[9]])/3 - 
    (35981*Log[l[8]]^2*PolyLog[2, l[8]/l[9]])/24 + 
    (10135*Log[l[1]]*Log[l[9]]*PolyLog[2, l[8]/l[9]])/6 + 
    (80153*Log[l[2]]*Log[l[9]]*PolyLog[2, l[8]/l[9]])/6 + 
    (12767*Log[l[3]]*Log[l[9]]*PolyLog[2, l[8]/l[9]])/4 - 
    (1012*Log[l[4]]*Log[l[9]]*PolyLog[2, l[8]/l[9]])/3 - 
    (2777*Log[l[5]]*Log[l[9]]*PolyLog[2, l[8]/l[9]])/4 + 
    (41057*Log[l[6]]*Log[l[9]]*PolyLog[2, l[8]/l[9]])/6 + 
    (83801*Log[l[7]]*Log[l[9]]*PolyLog[2, l[8]/l[9]])/12 - 
    (46793*Log[l[8]]*Log[l[9]]*PolyLog[2, l[8]/l[9]])/12 - 
    (45641*Log[l[9]]^2*PolyLog[2, l[8]/l[9]])/24 + 
    2*Log[l[1]]*Log[l[12]]*PolyLog[2, l[8]/l[9]] - 
    8*Log[l[2]]*Log[l[12]]*PolyLog[2, l[8]/l[9]] - 
    4*Log[l[3]]*Log[l[12]]*PolyLog[2, l[8]/l[9]] - 
    2*Log[l[6]]*Log[l[12]]*PolyLog[2, l[8]/l[9]] - 
    2*Log[l[8]]*Log[l[12]]*PolyLog[2, l[8]/l[9]] + 
    6*Log[l[9]]*Log[l[12]]*PolyLog[2, l[8]/l[9]] - 
    Log[l[12]]^2*PolyLog[2, l[8]/l[9]] - 
    (110821*Log[l[1]]*Log[l[13]]*PolyLog[2, l[8]/l[9]])/12 - 
    (141*Log[l[2]]*Log[l[13]]*PolyLog[2, l[8]/l[9]])/4 + 
    (383*Log[l[3]]*Log[l[13]]*PolyLog[2, l[8]/l[9]])/2 + 
    (21*Log[l[4]]*Log[l[13]]*PolyLog[2, l[8]/l[9]])/2 - 
    (11*Log[l[5]]*Log[l[13]]*PolyLog[2, l[8]/l[9]])/2 + 
    (1265*Log[l[6]]*Log[l[13]]*PolyLog[2, l[8]/l[9]])/12 - 
    (66533*Log[l[7]]*Log[l[13]]*PolyLog[2, l[8]/l[9]])/12 - 
    (6395*Log[l[8]]*Log[l[13]]*PolyLog[2, l[8]/l[9]])/6 - 
    (746*Log[l[9]]*Log[l[13]]*PolyLog[2, l[8]/l[9]])/3 - 
    7*Log[l[12]]*Log[l[13]]*PolyLog[2, l[8]/l[9]] + 
    (28895*Log[l[13]]^2*PolyLog[2, l[8]/l[9]])/12 - 
    (7154*Log[l[1]]*Log[l[14]]*PolyLog[2, l[8]/l[9]])/3 - 
    (31051*Log[l[2]]*Log[l[14]]*PolyLog[2, l[8]/l[9]])/6 - 
    (701*Log[l[3]]*Log[l[14]]*PolyLog[2, l[8]/l[9]])/2 - 
    (21*Log[l[4]]*Log[l[14]]*PolyLog[2, l[8]/l[9]])/2 + 
    16*Log[l[5]]*Log[l[14]]*PolyLog[2, l[8]/l[9]] - 
    (7339*Log[l[6]]*Log[l[14]]*PolyLog[2, l[8]/l[9]])/2 - 
    (12511*Log[l[7]]*Log[l[14]]*PolyLog[2, l[8]/l[9]])/4 - 
    885*Log[l[8]]*Log[l[14]]*PolyLog[2, l[8]/l[9]] - 
    (50707*Log[l[9]]*Log[l[14]]*PolyLog[2, l[8]/l[9]])/12 + 
    8*Log[l[12]]*Log[l[14]]*PolyLog[2, l[8]/l[9]] + 
    (27829*Log[l[13]]*Log[l[14]]*PolyLog[2, l[8]/l[9]])/12 + 
    (11469*Log[l[14]]^2*PolyLog[2, l[8]/l[9]])/8 + 
    (4772*Log[l[1]]*Log[l[15]]*PolyLog[2, l[8]/l[9]])/3 + 
    (13550*Log[l[2]]*Log[l[15]]*PolyLog[2, l[8]/l[9]])/3 - 
    (171*Log[l[3]]*Log[l[15]]*PolyLog[2, l[8]/l[9]])/2 + 
    (9*Log[l[4]]*Log[l[15]]*PolyLog[2, l[8]/l[9]])/2 - 
    (2601*Log[l[5]]*Log[l[15]]*PolyLog[2, l[8]/l[9]])/4 + 
    (10825*Log[l[6]]*Log[l[15]]*PolyLog[2, l[8]/l[9]])/4 + 
    (9185*Log[l[7]]*Log[l[15]]*PolyLog[2, l[8]/l[9]])/4 + 
    901*Log[l[8]]*Log[l[15]]*PolyLog[2, l[8]/l[9]] + 
    (31511*Log[l[9]]*Log[l[15]]*PolyLog[2, l[8]/l[9]])/12 + 
    Log[l[12]]*Log[l[15]]*PolyLog[2, l[8]/l[9]] - 
    (7601*Log[l[13]]*Log[l[15]]*PolyLog[2, l[8]/l[9]])/6 - 
    (12859*Log[l[14]]*Log[l[15]]*PolyLog[2, l[8]/l[9]])/4 + 
    (5345*Log[l[15]]^2*PolyLog[2, l[8]/l[9]])/2 - 
    (23377*Log[l[1]]*Log[l[16]]*PolyLog[2, l[8]/l[9]])/6 - 
    (2051*Log[l[2]]*Log[l[16]]*PolyLog[2, l[8]/l[9]])/2 - 
    1042*Log[l[3]]*Log[l[16]]*PolyLog[2, l[8]/l[9]] + 
    (13*Log[l[4]]*Log[l[16]]*PolyLog[2, l[8]/l[9]])/2 + 
    (2561*Log[l[5]]*Log[l[16]]*PolyLog[2, l[8]/l[9]])/4 - 
    (17861*Log[l[6]]*Log[l[16]]*PolyLog[2, l[8]/l[9]])/6 - 
    575*Log[l[7]]*Log[l[16]]*PolyLog[2, l[8]/l[9]] - 
    5*Log[l[8]]*Log[l[16]]*PolyLog[2, l[8]/l[9]] - 
    (96497*Log[l[9]]*Log[l[16]]*PolyLog[2, l[8]/l[9]])/12 + 
    (14443*Log[l[13]]*Log[l[16]]*PolyLog[2, l[8]/l[9]])/12 + 
    6404*Log[l[14]]*Log[l[16]]*PolyLog[2, l[8]/l[9]] - 
    (29139*Log[l[15]]*Log[l[16]]*PolyLog[2, l[8]/l[9]])/4 + 
    (119851*Log[l[16]]^2*PolyLog[2, l[8]/l[9]])/24 + 
    (7231*PolyLog[2, -l[2]]*PolyLog[2, l[8]/l[9]])/12 - 
    (34909*PolyLog[2, l[2]]*PolyLog[2, l[8]/l[9]])/3 + 
    107*PolyLog[2, -(l[1]*l[2])]*PolyLog[2, l[8]/l[9]] + 
    (178*PolyLog[2, -(l[4]/l[2])]*PolyLog[2, l[8]/l[9]])/3 + 
    (16587*PolyLog[2, -l[6]]*PolyLog[2, l[8]/l[9]])/4 - 
    (12495*PolyLog[2, l[6]]*PolyLog[2, l[8]/l[9]])/2 + 
    (3365*PolyLog[2, l[2]*l[6]]*PolyLog[2, l[8]/l[9]])/6 - 
    (45991*PolyLog[2, l[3]/l[8]]*PolyLog[2, l[8]/l[9]])/4 - 
    (7451*PolyLog[2, l[8]/l[5]]*PolyLog[2, l[8]/l[9]])/12 - 
    (62527*PolyLog[2, l[3]/l[9]]*PolyLog[2, l[8]/l[9]])/12 - 
    (63907*PolyLog[2, l[7]/l[9]]*PolyLog[2, l[8]/l[9]])/12 + 
    (98353*PolyLog[2, l[8]/l[9]]^2)/24 - 
    610*Pi^2*PolyLog[2, l[10]/(l[1]*l[3]*l[6])] + 
    (24*I)*Pi*Log[l[1]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])] + 
    (46409*Log[l[1]]^2*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/8 - 
    (115361*Log[l[1]]*Log[l[2]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/12 + 
    (192815*Log[l[2]]^2*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/24 + 
    (14*I)*Pi*Log[l[3]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])] + 
    (18589*Log[l[1]]*Log[l[3]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/12 - 
    (36917*Log[l[2]]*Log[l[3]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/4 - 
    (511*Log[l[3]]^2*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/24 - 
    (8*I)*Pi*Log[l[4]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])] + 
    (129*Log[l[1]]*Log[l[4]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/2 + 
    4*Log[l[2]]*Log[l[4]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])] + 
    (125*Log[l[3]]*Log[l[4]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/2 + 
    (45*Log[l[4]]^2*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/4 + 
    (1641*Log[l[1]]*Log[l[5]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/4 + 
    70*Log[l[2]]*Log[l[5]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])] + 
    (1715*Log[l[3]]*Log[l[5]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/4 + 
    16*Log[l[4]]*Log[l[5]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])] + 
    (35417*Log[l[5]]^2*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/8 + 
    (2*I)*Pi*Log[l[6]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])] + 
    (12169*Log[l[1]]*Log[l[6]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/4 - 
    (7595*Log[l[2]]*Log[l[6]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/12 + 
    (3473*Log[l[3]]*Log[l[6]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/3 - 
    (25*Log[l[4]]*Log[l[6]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/2 + 
    251*Log[l[5]]*Log[l[6]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])] + 
    (12539*Log[l[6]]^2*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/24 - 
    (4*I)*Pi*Log[l[7]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])] + 
    (72929*Log[l[1]]*Log[l[7]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/4 + 
    (27668*Log[l[2]]*Log[l[7]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/3 + 
    1805*Log[l[3]]*Log[l[7]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])] - 
    (631*Log[l[4]]*Log[l[7]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/6 + 
    (26645*Log[l[5]]*Log[l[7]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/3 - 
    (1945*Log[l[6]]*Log[l[7]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/3 + 
    (81387*Log[l[7]]^2*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/4 - 
    (5789*Log[l[1]]*Log[l[8]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/12 - 
    (5915*Log[l[2]]*Log[l[8]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/12 - 
    (5461*Log[l[3]]*Log[l[8]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/6 + 
    (139*Log[l[4]]*Log[l[8]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/6 - 
    (129*Log[l[5]]*Log[l[8]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/2 - 
    (5159*Log[l[6]]*Log[l[8]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/12 - 
    (4067*Log[l[7]]*Log[l[8]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/12 + 
    (350*Log[l[8]]^2*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/3 + 
    (1993*Log[l[1]]*Log[l[9]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/6 + 
    (53849*Log[l[2]]*Log[l[9]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/12 - 
    (3487*Log[l[3]]*Log[l[9]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/6 + 
    (21*Log[l[4]]*Log[l[9]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/2 - 
    (14863*Log[l[5]]*Log[l[9]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/3 + 
    (42145*Log[l[6]]*Log[l[9]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/12 - 
    (109363*Log[l[7]]*Log[l[9]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/12 + 
    (739*Log[l[8]]*Log[l[9]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/4 + 
    (52053*Log[l[9]]^2*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/8 + 
    2*Log[l[1]]*Log[l[12]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])] - 
    4*Log[l[2]]*Log[l[12]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])] - 
    4*Log[l[3]]*Log[l[12]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])] - 
    2*Log[l[6]]*Log[l[12]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])] + 
    23*Log[l[7]]*Log[l[12]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])] - 
    2*Log[l[8]]*Log[l[12]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])] + 
    6*Log[l[9]]*Log[l[12]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])] - 
    Log[l[12]]^2*PolyLog[2, l[10]/(l[1]*l[3]*l[6])] - 
    (26219*Log[l[1]]*Log[l[13]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/3 - 
    (24605*Log[l[2]]*Log[l[13]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/12 + 
    (4987*Log[l[3]]*Log[l[13]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/12 - 
    (7*Log[l[4]]*Log[l[13]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/2 - 
    (1939*Log[l[6]]*Log[l[13]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/2 - 
    (218855*Log[l[7]]*Log[l[13]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/12 - 
    4*Log[l[8]]*Log[l[13]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])] - 
    1516*Log[l[9]]*Log[l[13]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])] - 
    5*Log[l[12]]*Log[l[13]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])] + 
    (39525*Log[l[13]]^2*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/8 - 
    (3235*Log[l[1]]*Log[l[14]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/12 - 
    (29291*Log[l[2]]*Log[l[14]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/12 - 
    (4279*Log[l[3]]*Log[l[14]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/12 + 
    (7*Log[l[4]]*Log[l[14]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/2 + 
    16*Log[l[5]]*Log[l[14]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])] - 
    (31819*Log[l[6]]*Log[l[14]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/6 - 
    2961*Log[l[7]]*Log[l[14]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])] - 
    3*Log[l[8]]*Log[l[14]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])] - 
    (16667*Log[l[9]]*Log[l[14]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/3 + 
    6*Log[l[12]]*Log[l[14]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])] + 
    (13817*Log[l[13]]*Log[l[14]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/12 + 
    (26347*Log[l[14]]^2*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/24 - 
    (6623*Log[l[1]]*Log[l[15]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/12 + 
    (17363*Log[l[2]]*Log[l[15]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/4 - 
    (315*Log[l[3]]*Log[l[15]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/2 - 
    (3*Log[l[4]]*Log[l[15]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/2 - 
    (11003*Log[l[5]]*Log[l[15]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/12 + 
    (34151*Log[l[6]]*Log[l[15]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/12 + 
    (43249*Log[l[7]]*Log[l[15]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/12 + 
    17*Log[l[8]]*Log[l[15]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])] + 
    (21541*Log[l[9]]*Log[l[15]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/4 + 
    Log[l[12]]*Log[l[15]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])] - 
    (13253*Log[l[13]]*Log[l[15]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/12 - 
    (11551*Log[l[14]]*Log[l[15]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/6 + 
    (4153*Log[l[15]]^2*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/2 - 
    (10769*Log[l[1]]*Log[l[16]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/6 - 
    (8007*Log[l[2]]*Log[l[16]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/4 - 
    (1081*Log[l[3]]*Log[l[16]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/12 + 
    (5*Log[l[4]]*Log[l[16]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/2 + 
    (10811*Log[l[5]]*Log[l[16]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/12 - 
    (6028*Log[l[6]]*Log[l[16]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/3 + 
    (10207*Log[l[7]]*Log[l[16]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/12 + 
    Log[l[8]]*Log[l[16]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])] - 
    (112069*Log[l[9]]*Log[l[16]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/12 - 
    2*Log[l[12]]*Log[l[16]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])] + 
    (2825*Log[l[13]]*Log[l[16]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/2 + 
    (12123*Log[l[14]]*Log[l[16]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/2 - 
    (94085*Log[l[15]]*Log[l[16]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/12 + 
    (108685*Log[l[16]]^2*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/24 - 
    (9051*PolyLog[2, -l[2]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/4 - 
    (24611*PolyLog[2, l[2]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/12 - 
    8*PolyLog[2, -(l[1]*l[2])]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])] - 
    (7*PolyLog[2, -(l[4]/l[2])]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/3 - 
    (6023*PolyLog[2, -l[6]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/4 - 
    (32891*PolyLog[2, l[6]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/12 - 
    (5035*PolyLog[2, l[2]*l[6]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/12 + 
    (1739*PolyLog[2, l[3]/l[8]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/6 - 
    286*PolyLog[2, l[8]/l[5]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])] - 
    (1877*PolyLog[2, l[3]/l[9]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/12 - 
    (2977*PolyLog[2, l[7]/l[9]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/3 - 
    (1811*PolyLog[2, l[8]/l[9]]*PolyLog[2, l[10]/(l[1]*l[3]*l[6])])/12 + 
    (6823*PolyLog[2, l[10]/(l[1]*l[3]*l[6])]^2)/12 + 
    (277*Pi^2*PolyLog[2, l[10]/(l[1]*l[8])])/9 + 
    (2699*Log[l[1]]^2*PolyLog[2, l[10]/(l[1]*l[8])])/12 - 
    (179*Log[l[1]]*Log[l[2]]*PolyLog[2, l[10]/(l[1]*l[8])])/3 - 
    (515*Log[l[2]]^2*PolyLog[2, l[10]/(l[1]*l[8])])/12 - 
    (85*Log[l[1]]*Log[l[3]]*PolyLog[2, l[10]/(l[1]*l[8])])/3 - 
    (345*Log[l[2]]*Log[l[3]]*PolyLog[2, l[10]/(l[1]*l[8])])/2 - 
    (321*Log[l[3]]^2*PolyLog[2, l[10]/(l[1]*l[8])])/4 + 
    (121*Log[l[1]]*Log[l[4]]*PolyLog[2, l[10]/(l[1]*l[8])])/2 - 
    (5*Log[l[2]]*Log[l[4]]*PolyLog[2, l[10]/(l[1]*l[8])])/6 + 
    42*Log[l[3]]*Log[l[4]]*PolyLog[2, l[10]/(l[1]*l[8])] - 
    (101*Log[l[4]]^2*PolyLog[2, l[10]/(l[1]*l[8])])/4 - 
    2*Log[l[1]]*Log[l[5]]*PolyLog[2, l[10]/(l[1]*l[8])] - 
    12*Log[l[3]]*Log[l[5]]*PolyLog[2, l[10]/(l[1]*l[8])] - 
    2*Log[l[4]]*Log[l[5]]*PolyLog[2, l[10]/(l[1]*l[8])] + 
    2*Log[l[5]]^2*PolyLog[2, l[10]/(l[1]*l[8])] + 
    (69*Log[l[1]]*Log[l[6]]*PolyLog[2, l[10]/(l[1]*l[8])])/2 - 
    (57*Log[l[3]]*Log[l[6]]*PolyLog[2, l[10]/(l[1]*l[8])])/2 + 
    (27*Log[l[4]]*Log[l[6]]*PolyLog[2, l[10]/(l[1]*l[8])])/2 + 
    (211*Log[l[5]]*Log[l[6]]*PolyLog[2, l[10]/(l[1]*l[8])])/6 - 
    (11*Log[l[6]]^2*PolyLog[2, l[10]/(l[1]*l[8])])/4 - 
    (977*Log[l[1]]*Log[l[7]]*PolyLog[2, l[10]/(l[1]*l[8])])/6 + 
    (509*Log[l[2]]*Log[l[7]]*PolyLog[2, l[10]/(l[1]*l[8])])/6 - 
    (193*Log[l[3]]*Log[l[7]]*PolyLog[2, l[10]/(l[1]*l[8])])/3 - 
    69*Log[l[4]]*Log[l[7]]*PolyLog[2, l[10]/(l[1]*l[8])] + 
    14*Log[l[5]]*Log[l[7]]*PolyLog[2, l[10]/(l[1]*l[8])] - 
    (183*Log[l[6]]*Log[l[7]]*PolyLog[2, l[10]/(l[1]*l[8])])/2 + 
    (86*Log[l[7]]^2*PolyLog[2, l[10]/(l[1]*l[8])])/3 + 
    (899*Log[l[1]]*Log[l[8]]*PolyLog[2, l[10]/(l[1]*l[8])])/3 + 
    (481*Log[l[2]]*Log[l[8]]*PolyLog[2, l[10]/(l[1]*l[8])])/6 + 
    (640*Log[l[3]]*Log[l[8]]*PolyLog[2, l[10]/(l[1]*l[8])])/3 + 
    32*Log[l[4]]*Log[l[8]]*PolyLog[2, l[10]/(l[1]*l[8])] + 
    4*Log[l[5]]*Log[l[8]]*PolyLog[2, l[10]/(l[1]*l[8])] + 
    (61*Log[l[6]]*Log[l[8]]*PolyLog[2, l[10]/(l[1]*l[8])])/3 - 
    (153*Log[l[7]]*Log[l[8]]*PolyLog[2, l[10]/(l[1]*l[8])])/2 - 
    (125*Log[l[8]]^2*PolyLog[2, l[10]/(l[1]*l[8])])/3 - 
    26*Log[l[1]]*Log[l[9]]*PolyLog[2, l[10]/(l[1]*l[8])] - 
    44*Log[l[2]]*Log[l[9]]*PolyLog[2, l[10]/(l[1]*l[8])] - 
    7*Log[l[3]]*Log[l[9]]*PolyLog[2, l[10]/(l[1]*l[8])] - 
    5*Log[l[4]]*Log[l[9]]*PolyLog[2, l[10]/(l[1]*l[8])] - 
    6*Log[l[5]]*Log[l[9]]*PolyLog[2, l[10]/(l[1]*l[8])] + 
    (161*Log[l[6]]*Log[l[9]]*PolyLog[2, l[10]/(l[1]*l[8])])/2 + 
    (179*Log[l[7]]*Log[l[9]]*PolyLog[2, l[10]/(l[1]*l[8])])/2 - 
    25*Log[l[8]]*Log[l[9]]*PolyLog[2, l[10]/(l[1]*l[8])] - 
    (99*Log[l[9]]^2*PolyLog[2, l[10]/(l[1]*l[8])])/4 + 
    6*Log[l[2]]*Log[l[12]]*PolyLog[2, l[10]/(l[1]*l[8])] - 
    4*Log[l[3]]*Log[l[12]]*PolyLog[2, l[10]/(l[1]*l[8])] + 
    6*Log[l[7]]*Log[l[12]]*PolyLog[2, l[10]/(l[1]*l[8])] + 
    2*Log[l[8]]*Log[l[12]]*PolyLog[2, l[10]/(l[1]*l[8])] + 
    24*Log[l[1]]*Log[l[13]]*PolyLog[2, l[10]/(l[1]*l[8])] + 
    18*Log[l[2]]*Log[l[13]]*PolyLog[2, l[10]/(l[1]*l[8])] - 
    8*Log[l[3]]*Log[l[13]]*PolyLog[2, l[10]/(l[1]*l[8])] + 
    4*Log[l[4]]*Log[l[13]]*PolyLog[2, l[10]/(l[1]*l[8])] + 
    18*Log[l[7]]*Log[l[13]]*PolyLog[2, l[10]/(l[1]*l[8])] + 
    10*Log[l[8]]*Log[l[13]]*PolyLog[2, l[10]/(l[1]*l[8])] - 
    2*Log[l[9]]*Log[l[13]]*PolyLog[2, l[10]/(l[1]*l[8])] + 
    2*Log[l[12]]*Log[l[13]]*PolyLog[2, l[10]/(l[1]*l[8])] + 
    3*Log[l[13]]^2*PolyLog[2, l[10]/(l[1]*l[8])] - 
    4*Log[l[1]]*Log[l[14]]*PolyLog[2, l[10]/(l[1]*l[8])] + 
    6*Log[l[2]]*Log[l[14]]*PolyLog[2, l[10]/(l[1]*l[8])] + 
    12*Log[l[3]]*Log[l[14]]*PolyLog[2, l[10]/(l[1]*l[8])] - 
    4*Log[l[4]]*Log[l[14]]*PolyLog[2, l[10]/(l[1]*l[8])] - 
    8*Log[l[6]]*Log[l[14]]*PolyLog[2, l[10]/(l[1]*l[8])] - 
    4*Log[l[7]]*Log[l[14]]*PolyLog[2, l[10]/(l[1]*l[8])] - 
    6*Log[l[8]]*Log[l[14]]*PolyLog[2, l[10]/(l[1]*l[8])] - 
    2*Log[l[9]]*Log[l[14]]*PolyLog[2, l[10]/(l[1]*l[8])] - 
    2*Log[l[12]]*Log[l[14]]*PolyLog[2, l[10]/(l[1]*l[8])] - 
    16*Log[l[13]]*Log[l[14]]*PolyLog[2, l[10]/(l[1]*l[8])] + 
    4*Log[l[14]]^2*PolyLog[2, l[10]/(l[1]*l[8])] - 
    40*Log[l[1]]*Log[l[15]]*PolyLog[2, l[10]/(l[1]*l[8])] + 
    4*Log[l[2]]*Log[l[15]]*PolyLog[2, l[10]/(l[1]*l[8])] - 
    6*Log[l[3]]*Log[l[15]]*PolyLog[2, l[10]/(l[1]*l[8])] + 
    2*Log[l[4]]*Log[l[15]]*PolyLog[2, l[10]/(l[1]*l[8])] - 
    4*Log[l[5]]*Log[l[15]]*PolyLog[2, l[10]/(l[1]*l[8])] - 
    6*Log[l[6]]*Log[l[15]]*PolyLog[2, l[10]/(l[1]*l[8])] - 
    8*Log[l[7]]*Log[l[15]]*PolyLog[2, l[10]/(l[1]*l[8])] - 
    8*Log[l[8]]*Log[l[15]]*PolyLog[2, l[10]/(l[1]*l[8])] + 
    8*Log[l[9]]*Log[l[15]]*PolyLog[2, l[10]/(l[1]*l[8])] - 
    2*Log[l[12]]*Log[l[15]]*PolyLog[2, l[10]/(l[1]*l[8])] - 
    2*Log[l[13]]*Log[l[15]]*PolyLog[2, l[10]/(l[1]*l[8])] + 
    4*Log[l[14]]*Log[l[15]]*PolyLog[2, l[10]/(l[1]*l[8])] + 
    6*Log[l[15]]^2*PolyLog[2, l[10]/(l[1]*l[8])] - 
    56*Log[l[1]]*Log[l[16]]*PolyLog[2, l[10]/(l[1]*l[8])] + 
    5*Log[l[2]]*Log[l[16]]*PolyLog[2, l[10]/(l[1]*l[8])] + 
    10*Log[l[3]]*Log[l[16]]*PolyLog[2, l[10]/(l[1]*l[8])] - 
    2*Log[l[4]]*Log[l[16]]*PolyLog[2, l[10]/(l[1]*l[8])] + 
    4*Log[l[5]]*Log[l[16]]*PolyLog[2, l[10]/(l[1]*l[8])] - 
    4*Log[l[6]]*Log[l[16]]*PolyLog[2, l[10]/(l[1]*l[8])] - 
    10*Log[l[7]]*Log[l[16]]*PolyLog[2, l[10]/(l[1]*l[8])] - 
    12*Log[l[8]]*Log[l[16]]*PolyLog[2, l[10]/(l[1]*l[8])] - 
    4*Log[l[9]]*Log[l[16]]*PolyLog[2, l[10]/(l[1]*l[8])] - 
    2*Log[l[12]]*Log[l[16]]*PolyLog[2, l[10]/(l[1]*l[8])] - 
    8*Log[l[13]]*Log[l[16]]*PolyLog[2, l[10]/(l[1]*l[8])] + 
    6*Log[l[14]]*Log[l[16]]*PolyLog[2, l[10]/(l[1]*l[8])] + 
    2*Log[l[15]]*Log[l[16]]*PolyLog[2, l[10]/(l[1]*l[8])] + 
    9*Log[l[16]]^2*PolyLog[2, l[10]/(l[1]*l[8])] + 
    (31*PolyLog[2, -l[2]]*PolyLog[2, l[10]/(l[1]*l[8])])/6 + 
    (53*PolyLog[2, l[2]]*PolyLog[2, l[10]/(l[1]*l[8])])/3 + 
    (361*PolyLog[2, -(l[1]*l[2])]*PolyLog[2, l[10]/(l[1]*l[8])])/3 + 
    (29*PolyLog[2, -(l[4]/l[2])]*PolyLog[2, l[10]/(l[1]*l[8])])/3 + 
    (356*PolyLog[2, -l[6]]*PolyLog[2, l[10]/(l[1]*l[8])])/3 - 
    (27*PolyLog[2, l[6]]*PolyLog[2, l[10]/(l[1]*l[8])])/2 - 
    (23*PolyLog[2, l[2]*l[6]]*PolyLog[2, l[10]/(l[1]*l[8])])/3 - 
    (332*PolyLog[2, l[3]/l[8]]*PolyLog[2, l[10]/(l[1]*l[8])])/3 - 
    (211*PolyLog[2, l[8]/l[5]]*PolyLog[2, l[10]/(l[1]*l[8])])/6 + 
    28*PolyLog[2, l[3]/l[9]]*PolyLog[2, l[10]/(l[1]*l[8])] - 
    (187*PolyLog[2, l[7]/l[9]]*PolyLog[2, l[10]/(l[1]*l[8])])/2 + 
    26*PolyLog[2, l[8]/l[9]]*PolyLog[2, l[10]/(l[1]*l[8])] + 
    4*PolyLog[2, l[10]/(l[1]*l[3]*l[6])]*PolyLog[2, l[10]/(l[1]*l[8])] - 
    (427*PolyLog[2, l[10]/(l[1]*l[8])]^2)/12 - 
    (7017*Pi^2*PolyLog[2, -(l[10]/l[9])])/16 - (12*I)*Pi*Log[l[1]]*
     PolyLog[2, -(l[10]/l[9])] + 
    (77623*Log[l[1]]^2*PolyLog[2, -(l[10]/l[9])])/24 - 
    (4*I)*Pi*Log[l[2]]*PolyLog[2, -(l[10]/l[9])] - 
    (4915*Log[l[1]]*Log[l[2]]*PolyLog[2, -(l[10]/l[9])])/3 - 
    (3459*Log[l[2]]^2*PolyLog[2, -(l[10]/l[9])])/4 + 
    (6*I)*Pi*Log[l[3]]*PolyLog[2, -(l[10]/l[9])] + 
    (6565*Log[l[1]]*Log[l[3]]*PolyLog[2, -(l[10]/l[9])])/4 - 
    2293*Log[l[2]]*Log[l[3]]*PolyLog[2, -(l[10]/l[9])] + 
    (2235*Log[l[3]]^2*PolyLog[2, -(l[10]/l[9])])/8 + 
    (8*I)*Pi*Log[l[4]]*PolyLog[2, -(l[10]/l[9])] - 
    (41*Log[l[1]]*Log[l[4]]*PolyLog[2, -(l[10]/l[9])])/3 + 
    (187*Log[l[2]]*Log[l[4]]*PolyLog[2, -(l[10]/l[9])])/6 + 
    (164*Log[l[3]]*Log[l[4]]*PolyLog[2, -(l[10]/l[9])])/3 + 
    (521*Log[l[4]]^2*PolyLog[2, -(l[10]/l[9])])/12 - 
    (665*Log[l[1]]*Log[l[5]]*PolyLog[2, -(l[10]/l[9])])/12 + 
    (139*Log[l[2]]*Log[l[5]]*PolyLog[2, -(l[10]/l[9])])/6 + 
    (995*Log[l[3]]*Log[l[5]]*PolyLog[2, -(l[10]/l[9])])/12 - 
    (5*Log[l[4]]*Log[l[5]]*PolyLog[2, -(l[10]/l[9])])/6 + 
    (122881*Log[l[5]]^2*PolyLog[2, -(l[10]/l[9])])/24 - 
    (2*I)*Pi*Log[l[6]]*PolyLog[2, -(l[10]/l[9])] + 
    (10241*Log[l[1]]*Log[l[6]]*PolyLog[2, -(l[10]/l[9])])/6 - 
    (1276*Log[l[2]]*Log[l[6]]*PolyLog[2, -(l[10]/l[9])])/3 + 
    (5584*Log[l[3]]*Log[l[6]]*PolyLog[2, -(l[10]/l[9])])/3 - 
    (85*Log[l[4]]*Log[l[6]]*PolyLog[2, -(l[10]/l[9])])/6 - 
    (9483*Log[l[5]]*Log[l[6]]*PolyLog[2, -(l[10]/l[9])])/8 + 
    (5041*Log[l[6]]^2*PolyLog[2, -(l[10]/l[9])])/24 + 
    (4*I)*Pi*Log[l[7]]*PolyLog[2, -(l[10]/l[9])] + 
    (94307*Log[l[1]]*Log[l[7]]*PolyLog[2, -(l[10]/l[9])])/6 + 
    (805*Log[l[2]]*Log[l[7]]*PolyLog[2, -(l[10]/l[9])])/4 + 
    (36497*Log[l[3]]*Log[l[7]]*PolyLog[2, -(l[10]/l[9])])/12 - 
    (9*Log[l[4]]*Log[l[7]]*PolyLog[2, -(l[10]/l[9])])/2 + 
    (16621*Log[l[5]]*Log[l[7]]*PolyLog[2, -(l[10]/l[9])])/2 - 
    (1669*Log[l[6]]*Log[l[7]]*PolyLog[2, -(l[10]/l[9])])/4 + 
    (32037*Log[l[7]]^2*PolyLog[2, -(l[10]/l[9])])/2 + 
    (2065*Log[l[1]]*Log[l[8]]*PolyLog[2, -(l[10]/l[9])])/12 - 
    (34933*Log[l[2]]*Log[l[8]]*PolyLog[2, -(l[10]/l[9])])/12 - 
    (30607*Log[l[3]]*Log[l[8]]*PolyLog[2, -(l[10]/l[9])])/12 - 
    (218*Log[l[4]]*Log[l[8]]*PolyLog[2, -(l[10]/l[9])])/3 - 
    (1045*Log[l[5]]*Log[l[8]]*PolyLog[2, -(l[10]/l[9])])/6 - 
    (14051*Log[l[6]]*Log[l[8]]*PolyLog[2, -(l[10]/l[9])])/6 - 
    1406*Log[l[7]]*Log[l[8]]*PolyLog[2, -(l[10]/l[9])] + 
    (6259*Log[l[8]]^2*PolyLog[2, -(l[10]/l[9])])/8 + 
    4192*Log[l[1]]*Log[l[9]]*PolyLog[2, -(l[10]/l[9])] + 
    (26716*Log[l[2]]*Log[l[9]]*PolyLog[2, -(l[10]/l[9])])/3 + 
    490*Log[l[3]]*Log[l[9]]*PolyLog[2, -(l[10]/l[9])] + 
    (19*Log[l[4]]*Log[l[9]]*PolyLog[2, -(l[10]/l[9])])/2 - 
    4573*Log[l[5]]*Log[l[9]]*PolyLog[2, -(l[10]/l[9])] + 
    (30913*Log[l[6]]*Log[l[9]]*PolyLog[2, -(l[10]/l[9])])/6 - 
    (83003*Log[l[7]]*Log[l[9]]*PolyLog[2, -(l[10]/l[9])])/12 + 
    (11219*Log[l[8]]*Log[l[9]]*PolyLog[2, -(l[10]/l[9])])/6 + 
    (60247*Log[l[9]]^2*PolyLog[2, -(l[10]/l[9])])/12 + 
    4*Log[l[2]]*Log[l[12]]*PolyLog[2, -(l[10]/l[9])] - 
    18*Log[l[3]]*Log[l[12]]*PolyLog[2, -(l[10]/l[9])] - 
    6*Log[l[6]]*Log[l[12]]*PolyLog[2, -(l[10]/l[9])] + 
    37*Log[l[7]]*Log[l[12]]*PolyLog[2, -(l[10]/l[9])] + 
    2*Log[l[8]]*Log[l[12]]*PolyLog[2, -(l[10]/l[9])] + 
    6*Log[l[9]]*Log[l[12]]*PolyLog[2, -(l[10]/l[9])] - 
    (7*Log[l[12]]^2*PolyLog[2, -(l[10]/l[9])])/2 - 
    (36262*Log[l[1]]*Log[l[13]]*PolyLog[2, -(l[10]/l[9])])/3 - 
    (31331*Log[l[2]]*Log[l[13]]*PolyLog[2, -(l[10]/l[9])])/12 - 
    (7267*Log[l[3]]*Log[l[13]]*PolyLog[2, -(l[10]/l[9])])/12 + 
    (Log[l[4]]*Log[l[13]]*PolyLog[2, -(l[10]/l[9])])/2 + 
    (5189*Log[l[5]]*Log[l[13]]*PolyLog[2, -(l[10]/l[9])])/6 - 
    (18719*Log[l[6]]*Log[l[13]]*PolyLog[2, -(l[10]/l[9])])/6 - 
    (70129*Log[l[7]]*Log[l[13]]*PolyLog[2, -(l[10]/l[9])])/4 - 
    448*Log[l[8]]*Log[l[13]]*PolyLog[2, -(l[10]/l[9])] - 
    (29921*Log[l[9]]*Log[l[13]]*PolyLog[2, -(l[10]/l[9])])/6 - 
    5*Log[l[12]]*Log[l[13]]*PolyLog[2, -(l[10]/l[9])] + 
    (53253*Log[l[13]]^2*PolyLog[2, -(l[10]/l[9])])/8 + 
    (39631*Log[l[1]]*Log[l[14]]*PolyLog[2, -(l[10]/l[9])])/12 + 
    (6181*Log[l[2]]*Log[l[14]]*PolyLog[2, -(l[10]/l[9])])/3 - 
    (4145*Log[l[3]]*Log[l[14]]*PolyLog[2, -(l[10]/l[9])])/12 - 
    (Log[l[4]]*Log[l[14]]*PolyLog[2, -(l[10]/l[9])])/2 - 
    416*Log[l[5]]*Log[l[14]]*PolyLog[2, -(l[10]/l[9])] - 
    (55243*Log[l[6]]*Log[l[14]]*PolyLog[2, -(l[10]/l[9])])/12 + 
    (5989*Log[l[7]]*Log[l[14]]*PolyLog[2, -(l[10]/l[9])])/6 + 
    368*Log[l[8]]*Log[l[14]]*PolyLog[2, -(l[10]/l[9])] - 
    8800*Log[l[9]]*Log[l[14]]*PolyLog[2, -(l[10]/l[9])] + 
    8*Log[l[12]]*Log[l[14]]*PolyLog[2, -(l[10]/l[9])] + 
    (2157*Log[l[13]]*Log[l[14]]*PolyLog[2, -(l[10]/l[9])])/2 + 
    (2794*Log[l[14]]^2*PolyLog[2, -(l[10]/l[9])])/3 + 
    1943*Log[l[1]]*Log[l[15]]*PolyLog[2, -(l[10]/l[9])] + 
    7370*Log[l[2]]*Log[l[15]]*PolyLog[2, -(l[10]/l[9])] - 
    307*Log[l[3]]*Log[l[15]]*PolyLog[2, -(l[10]/l[9])] + 
    (5*Log[l[4]]*Log[l[15]]*PolyLog[2, -(l[10]/l[9])])/2 + 
    3473*Log[l[5]]*Log[l[15]]*PolyLog[2, -(l[10]/l[9])] + 
    (33863*Log[l[6]]*Log[l[15]]*PolyLog[2, -(l[10]/l[9])])/12 + 
    (111647*Log[l[7]]*Log[l[15]]*PolyLog[2, -(l[10]/l[9])])/12 - 
    (19*Log[l[8]]*Log[l[15]]*PolyLog[2, -(l[10]/l[9])])/2 + 
    (100405*Log[l[9]]*Log[l[15]]*PolyLog[2, -(l[10]/l[9])])/12 - 
    2*Log[l[12]]*Log[l[15]]*PolyLog[2, -(l[10]/l[9])] - 
    (5461*Log[l[13]]*Log[l[15]]*PolyLog[2, -(l[10]/l[9])])/2 - 
    (20929*Log[l[14]]*Log[l[15]]*PolyLog[2, -(l[10]/l[9])])/4 - 
    (3239*Log[l[15]]^2*PolyLog[2, -(l[10]/l[9])])/3 - 
    (30827*Log[l[1]]*Log[l[16]]*PolyLog[2, -(l[10]/l[9])])/6 - 
    (49447*Log[l[2]]*Log[l[16]]*PolyLog[2, -(l[10]/l[9])])/6 - 
    (2047*Log[l[3]]*Log[l[16]]*PolyLog[2, -(l[10]/l[9])])/12 + 
    (5*Log[l[4]]*Log[l[16]]*PolyLog[2, -(l[10]/l[9])])/2 - 
    3291*Log[l[5]]*Log[l[16]]*PolyLog[2, -(l[10]/l[9])] - 
    (1823*Log[l[6]]*Log[l[16]]*PolyLog[2, -(l[10]/l[9])])/2 - 
    (66985*Log[l[7]]*Log[l[16]]*PolyLog[2, -(l[10]/l[9])])/12 - 
    (367*Log[l[8]]*Log[l[16]]*PolyLog[2, -(l[10]/l[9])])/2 - 
    (113713*Log[l[9]]*Log[l[16]]*PolyLog[2, -(l[10]/l[9])])/12 + 
    (13042*Log[l[13]]*Log[l[16]]*PolyLog[2, -(l[10]/l[9])])/3 + 
    (103841*Log[l[14]]*Log[l[16]]*PolyLog[2, -(l[10]/l[9])])/12 - 
    (60931*Log[l[15]]*Log[l[16]]*PolyLog[2, -(l[10]/l[9])])/12 + 
    (24107*Log[l[16]]^2*PolyLog[2, -(l[10]/l[9])])/6 + 
    (3716*PolyLog[2, -l[2]]*PolyLog[2, -(l[10]/l[9])])/3 - 
    (1633*PolyLog[2, l[2]]*PolyLog[2, -(l[10]/l[9])])/6 + 
    (629*PolyLog[2, -(l[1]*l[2])]*PolyLog[2, -(l[10]/l[9])])/6 + 
    (7*PolyLog[2, -(l[4]/l[2])]*PolyLog[2, -(l[10]/l[9])])/2 + 
    (7505*PolyLog[2, -l[6]]*PolyLog[2, -(l[10]/l[9])])/3 - 
    (9721*PolyLog[2, l[6]]*PolyLog[2, -(l[10]/l[9])])/3 - 
    (7610*PolyLog[2, l[2]*l[6]]*PolyLog[2, -(l[10]/l[9])])/3 - 
    (6887*PolyLog[2, l[3]/l[8]]*PolyLog[2, -(l[10]/l[9])])/12 - 
    232*PolyLog[2, l[8]/l[5]]*PolyLog[2, -(l[10]/l[9])] - 
    (22909*PolyLog[2, l[3]/l[9]]*PolyLog[2, -(l[10]/l[9])])/12 + 
    (4693*PolyLog[2, l[7]/l[9]]*PolyLog[2, -(l[10]/l[9])])/4 - 
    (13745*PolyLog[2, l[8]/l[9]]*PolyLog[2, -(l[10]/l[9])])/6 + 
    (3241*PolyLog[2, l[10]/(l[1]*l[3]*l[6])]*PolyLog[2, -(l[10]/l[9])])/2 + 
    (147*PolyLog[2, l[10]/(l[1]*l[8])]*PolyLog[2, -(l[10]/l[9])])/2 + 
    (11623*PolyLog[2, -(l[10]/l[9])]^2)/24 - 
    (76615*Pi^2*PolyLog[2, (l[6]*l[10])/l[9]])/36 + 
    (12*I)*Pi*Log[l[1]]*PolyLog[2, (l[6]*l[10])/l[9]] - 
    (58537*Log[l[1]]^2*PolyLog[2, (l[6]*l[10])/l[9]])/24 + 
    (4*I)*Pi*Log[l[2]]*PolyLog[2, (l[6]*l[10])/l[9]] + 
    (5339*Log[l[1]]*Log[l[2]]*PolyLog[2, (l[6]*l[10])/l[9]])/3 + 
    (3225*Log[l[2]]^2*PolyLog[2, (l[6]*l[10])/l[9]])/4 - 
    (6*I)*Pi*Log[l[3]]*PolyLog[2, (l[6]*l[10])/l[9]] - 
    (267*Log[l[1]]*Log[l[3]]*PolyLog[2, (l[6]*l[10])/l[9]])/4 - 
    (8131*Log[l[2]]*Log[l[3]]*PolyLog[2, (l[6]*l[10])/l[9]])/4 + 
    (4049*Log[l[3]]^2*PolyLog[2, (l[6]*l[10])/l[9]])/8 - 
    (8*I)*Pi*Log[l[4]]*PolyLog[2, (l[6]*l[10])/l[9]] + 
    (35*Log[l[1]]*Log[l[4]]*PolyLog[2, (l[6]*l[10])/l[9]])/3 - 
    (175*Log[l[2]]*Log[l[4]]*PolyLog[2, (l[6]*l[10])/l[9]])/6 - 
    (176*Log[l[3]]*Log[l[4]]*PolyLog[2, (l[6]*l[10])/l[9]])/3 - 
    (581*Log[l[4]]^2*PolyLog[2, (l[6]*l[10])/l[9]])/12 + 
    (533*Log[l[1]]*Log[l[5]]*PolyLog[2, (l[6]*l[10])/l[9]])/12 - 
    (499*Log[l[2]]*Log[l[5]]*PolyLog[2, (l[6]*l[10])/l[9]])/6 - 
    (1169*Log[l[3]]*Log[l[5]]*PolyLog[2, (l[6]*l[10])/l[9]])/12 - 
    (19*Log[l[4]]*Log[l[5]]*PolyLog[2, (l[6]*l[10])/l[9]])/6 + 
    (30959*Log[l[5]]^2*PolyLog[2, (l[6]*l[10])/l[9]])/24 - 
    (2*I)*Pi*Log[l[6]]*PolyLog[2, (l[6]*l[10])/l[9]] - 
    (382*Log[l[1]]*Log[l[6]]*PolyLog[2, (l[6]*l[10])/l[9]])/3 + 
    (1417*Log[l[2]]*Log[l[6]]*PolyLog[2, (l[6]*l[10])/l[9]])/3 - 
    (1559*Log[l[3]]*Log[l[6]]*PolyLog[2, (l[6]*l[10])/l[9]])/6 + 
    (85*Log[l[4]]*Log[l[6]]*PolyLog[2, (l[6]*l[10])/l[9]])/6 - 
    (1111*Log[l[5]]*Log[l[6]]*PolyLog[2, (l[6]*l[10])/l[9]])/12 + 
    (3890*Log[l[6]]^2*PolyLog[2, (l[6]*l[10])/l[9]])/3 - 
    (4*I)*Pi*Log[l[7]]*PolyLog[2, (l[6]*l[10])/l[9]] - 
    (93631*Log[l[1]]*Log[l[7]]*PolyLog[2, (l[6]*l[10])/l[9]])/6 - 
    (1077*Log[l[2]]*Log[l[7]]*PolyLog[2, (l[6]*l[10])/l[9]])/4 - 
    (37231*Log[l[3]]*Log[l[7]]*PolyLog[2, (l[6]*l[10])/l[9]])/12 - 
    (7*Log[l[4]]*Log[l[7]]*PolyLog[2, (l[6]*l[10])/l[9]])/2 - 
    (30755*Log[l[5]]*Log[l[7]]*PolyLog[2, (l[6]*l[10])/l[9]])/4 + 
    (71113*Log[l[6]]*Log[l[7]]*PolyLog[2, (l[6]*l[10])/l[9]])/12 - 
    (47135*Log[l[7]]^2*PolyLog[2, (l[6]*l[10])/l[9]])/3 - 
    (2113*Log[l[1]]*Log[l[8]]*PolyLog[2, (l[6]*l[10])/l[9]])/12 - 
    (3982*Log[l[2]]*Log[l[8]]*PolyLog[2, (l[6]*l[10])/l[9]])/3 - 
    (14677*Log[l[3]]*Log[l[8]]*PolyLog[2, (l[6]*l[10])/l[9]])/12 + 
    (224*Log[l[4]]*Log[l[8]]*PolyLog[2, (l[6]*l[10])/l[9]])/3 + 
    (533*Log[l[5]]*Log[l[8]]*PolyLog[2, (l[6]*l[10])/l[9]])/3 - 
    (22111*Log[l[6]]*Log[l[8]]*PolyLog[2, (l[6]*l[10])/l[9]])/12 + 
    (11807*Log[l[7]]*Log[l[8]]*PolyLog[2, (l[6]*l[10])/l[9]])/12 - 
    (3547*Log[l[8]]^2*PolyLog[2, (l[6]*l[10])/l[9]])/6 - 
    (60785*Log[l[1]]*Log[l[9]]*PolyLog[2, (l[6]*l[10])/l[9]])/4 - 
    (1813*Log[l[2]]*Log[l[9]]*PolyLog[2, (l[6]*l[10])/l[9]])/6 + 
    (10835*Log[l[3]]*Log[l[9]]*PolyLog[2, (l[6]*l[10])/l[9]])/6 + 
    (Log[l[4]]*Log[l[9]]*PolyLog[2, (l[6]*l[10])/l[9]])/2 + 
    (43385*Log[l[5]]*Log[l[9]]*PolyLog[2, (l[6]*l[10])/l[9]])/12 + 
    (1529*Log[l[6]]*Log[l[9]]*PolyLog[2, (l[6]*l[10])/l[9]])/2 - 
    (9614*Log[l[7]]*Log[l[9]]*PolyLog[2, (l[6]*l[10])/l[9]])/3 + 
    (3883*Log[l[8]]*Log[l[9]]*PolyLog[2, (l[6]*l[10])/l[9]])/2 - 
    (186301*Log[l[9]]^2*PolyLog[2, (l[6]*l[10])/l[9]])/24 - 
    4*Log[l[2]]*Log[l[12]]*PolyLog[2, (l[6]*l[10])/l[9]] + 
    18*Log[l[3]]*Log[l[12]]*PolyLog[2, (l[6]*l[10])/l[9]] + 
    6*Log[l[6]]*Log[l[12]]*PolyLog[2, (l[6]*l[10])/l[9]] - 
    37*Log[l[7]]*Log[l[12]]*PolyLog[2, (l[6]*l[10])/l[9]] - 
    2*Log[l[8]]*Log[l[12]]*PolyLog[2, (l[6]*l[10])/l[9]] - 
    6*Log[l[9]]*Log[l[12]]*PolyLog[2, (l[6]*l[10])/l[9]] + 
    (7*Log[l[12]]^2*PolyLog[2, (l[6]*l[10])/l[9]])/2 + 
    (36202*Log[l[1]]*Log[l[13]]*PolyLog[2, (l[6]*l[10])/l[9]])/3 + 
    (31403*Log[l[2]]*Log[l[13]]*PolyLog[2, (l[6]*l[10])/l[9]])/12 + 
    (7267*Log[l[3]]*Log[l[13]]*PolyLog[2, (l[6]*l[10])/l[9]])/12 - 
    (Log[l[4]]*Log[l[13]]*PolyLog[2, (l[6]*l[10])/l[9]])/2 - 
    518*Log[l[5]]*Log[l[13]]*PolyLog[2, (l[6]*l[10])/l[9]] + 
    2792*Log[l[6]]*Log[l[13]]*PolyLog[2, (l[6]*l[10])/l[9]] + 
    (70061*Log[l[7]]*Log[l[13]]*PolyLog[2, (l[6]*l[10])/l[9]])/4 + 
    448*Log[l[8]]*Log[l[13]]*PolyLog[2, (l[6]*l[10])/l[9]] + 
    (87451*Log[l[9]]*Log[l[13]]*PolyLog[2, (l[6]*l[10])/l[9]])/6 + 
    5*Log[l[12]]*Log[l[13]]*PolyLog[2, (l[6]*l[10])/l[9]] - 
    (124795*Log[l[13]]^2*PolyLog[2, (l[6]*l[10])/l[9]])/24 - 
    (39919*Log[l[1]]*Log[l[14]]*PolyLog[2, (l[6]*l[10])/l[9]])/12 - 
    (6353*Log[l[2]]*Log[l[14]]*PolyLog[2, (l[6]*l[10])/l[9]])/2 + 
    (4145*Log[l[3]]*Log[l[14]]*PolyLog[2, (l[6]*l[10])/l[9]])/12 + 
    (Log[l[4]]*Log[l[14]]*PolyLog[2, (l[6]*l[10])/l[9]])/2 + 
    416*Log[l[5]]*Log[l[14]]*PolyLog[2, (l[6]*l[10])/l[9]] + 
    (3821*Log[l[6]]*Log[l[14]]*PolyLog[2, (l[6]*l[10])/l[9]])/2 - 
    (6233*Log[l[7]]*Log[l[14]]*PolyLog[2, (l[6]*l[10])/l[9]])/4 - 
    372*Log[l[8]]*Log[l[14]]*PolyLog[2, (l[6]*l[10])/l[9]] + 
    (73259*Log[l[9]]*Log[l[14]]*PolyLog[2, (l[6]*l[10])/l[9]])/12 - 
    8*Log[l[12]]*Log[l[14]]*PolyLog[2, (l[6]*l[10])/l[9]] - 
    (10741*Log[l[13]]*Log[l[14]]*PolyLog[2, (l[6]*l[10])/l[9]])/3 + 
    (11351*Log[l[14]]^2*PolyLog[2, (l[6]*l[10])/l[9]])/8 - 
    1937*Log[l[1]]*Log[l[15]]*PolyLog[2, (l[6]*l[10])/l[9]] - 
    (18245*Log[l[2]]*Log[l[15]]*PolyLog[2, (l[6]*l[10])/l[9]])/6 + 
    291*Log[l[3]]*Log[l[15]]*PolyLog[2, (l[6]*l[10])/l[9]] - 
    (5*Log[l[4]]*Log[l[15]]*PolyLog[2, (l[6]*l[10])/l[9]])/2 - 
    (7399*Log[l[5]]*Log[l[15]]*PolyLog[2, (l[6]*l[10])/l[9]])/3 - 
    (7672*Log[l[6]]*Log[l[15]]*PolyLog[2, (l[6]*l[10])/l[9]])/3 - 
    (22114*Log[l[7]]*Log[l[15]]*PolyLog[2, (l[6]*l[10])/l[9]])/3 + 
    (33*Log[l[8]]*Log[l[15]]*PolyLog[2, (l[6]*l[10])/l[9]])/2 - 
    (20090*Log[l[9]]*Log[l[15]]*PolyLog[2, (l[6]*l[10])/l[9]])/3 + 
    2*Log[l[12]]*Log[l[15]]*PolyLog[2, (l[6]*l[10])/l[9]] + 
    (7007*Log[l[13]]*Log[l[15]]*PolyLog[2, (l[6]*l[10])/l[9]])/3 + 
    (9182*Log[l[14]]*Log[l[15]]*PolyLog[2, (l[6]*l[10])/l[9]])/3 + 
    (56507*Log[l[15]]^2*PolyLog[2, (l[6]*l[10])/l[9]])/24 + 
    (174011*Log[l[1]]*Log[l[16]]*PolyLog[2, (l[6]*l[10])/l[9]])/12 + 
    (30277*Log[l[2]]*Log[l[16]]*PolyLog[2, (l[6]*l[10])/l[9]])/6 + 
    (1855*Log[l[3]]*Log[l[16]]*PolyLog[2, (l[6]*l[10])/l[9]])/12 - 
    (5*Log[l[4]]*Log[l[16]]*PolyLog[2, (l[6]*l[10])/l[9]])/2 + 
    (6853*Log[l[5]]*Log[l[16]]*PolyLog[2, (l[6]*l[10])/l[9]])/3 + 
    (56775*Log[l[7]]*Log[l[16]]*PolyLog[2, (l[6]*l[10])/l[9]])/4 + 
    (365*Log[l[8]]*Log[l[16]]*PolyLog[2, (l[6]*l[10])/l[9]])/2 + 
    (36595*Log[l[9]]*Log[l[16]]*PolyLog[2, (l[6]*l[10])/l[9]])/6 - 
    (41807*Log[l[13]]*Log[l[16]]*PolyLog[2, (l[6]*l[10])/l[9]])/3 - 
    (21605*Log[l[14]]*Log[l[16]]*PolyLog[2, (l[6]*l[10])/l[9]])/4 + 
    (17765*Log[l[15]]*Log[l[16]]*PolyLog[2, (l[6]*l[10])/l[9]])/12 - 
    (39601*Log[l[16]]^2*PolyLog[2, (l[6]*l[10])/l[9]])/24 - 
    (7759*PolyLog[2, -l[2]]*PolyLog[2, (l[6]*l[10])/l[9]])/6 - 
    (49123*PolyLog[2, l[2]]*PolyLog[2, (l[6]*l[10])/l[9]])/12 - 
    (629*PolyLog[2, -(l[1]*l[2])]*PolyLog[2, (l[6]*l[10])/l[9]])/6 - 
    (11*PolyLog[2, -(l[4]/l[2])]*PolyLog[2, (l[6]*l[10])/l[9]])/2 + 
    (13735*PolyLog[2, -l[6]]*PolyLog[2, (l[6]*l[10])/l[9]])/3 + 
    (135997*PolyLog[2, l[6]]*PolyLog[2, (l[6]*l[10])/l[9]])/12 - 
    (6727*PolyLog[2, l[2]*l[6]]*PolyLog[2, (l[6]*l[10])/l[9]])/4 + 
    (6157*PolyLog[2, l[3]/l[8]]*PolyLog[2, (l[6]*l[10])/l[9]])/6 - 
    (713*PolyLog[2, l[8]/l[5]]*PolyLog[2, (l[6]*l[10])/l[9]])/4 - 
    (22333*PolyLog[2, l[3]/l[9]]*PolyLog[2, (l[6]*l[10])/l[9]])/12 - 
    (913*PolyLog[2, l[7]/l[9]]*PolyLog[2, (l[6]*l[10])/l[9]])/6 - 
    (4459*PolyLog[2, l[8]/l[9]]*PolyLog[2, (l[6]*l[10])/l[9]])/3 - 
    35*PolyLog[2, l[10]/(l[1]*l[3]*l[6])]*PolyLog[2, (l[6]*l[10])/l[9]] - 
    (155*PolyLog[2, l[10]/(l[1]*l[8])]*PolyLog[2, (l[6]*l[10])/l[9]])/2 + 
    (2857*PolyLog[2, -(l[10]/l[9])]*PolyLog[2, (l[6]*l[10])/l[9]])/2 - 
    (54277*PolyLog[2, (l[6]*l[10])/l[9]]^2)/24 - 
    (19135*Pi^2*PolyLog[2, l[11]/l[2]])/36 + 
    (267611*Log[l[1]]^2*PolyLog[2, l[11]/l[2]])/96 - 
    (8735*Log[l[1]]*Log[l[2]]*PolyLog[2, l[11]/l[2]])/2 + 
    (5761*Log[l[2]]^2*PolyLog[2, l[11]/l[2]])/3 + 
    (2329*Log[l[1]]*Log[l[3]]*PolyLog[2, l[11]/l[2]])/4 - 
    (3371*Log[l[2]]*Log[l[3]]*PolyLog[2, l[11]/l[2]])/3 - 
    (11765*Log[l[3]]^2*PolyLog[2, l[11]/l[2]])/24 + 
    51*Log[l[1]]*Log[l[4]]*PolyLog[2, l[11]/l[2]] + 
    17*Log[l[2]]*Log[l[4]]*PolyLog[2, l[11]/l[2]] + 
    60*Log[l[3]]*Log[l[4]]*PolyLog[2, l[11]/l[2]] + 
    (Log[l[4]]^2*PolyLog[2, l[11]/l[2]])/4 - 
    (203287*Log[l[1]]*Log[l[5]]*PolyLog[2, l[11]/l[2]])/48 + 
    70*Log[l[2]]*Log[l[5]]*PolyLog[2, l[11]/l[2]] + 
    (1801*Log[l[3]]*Log[l[5]]*PolyLog[2, l[11]/l[2]])/4 + 
    16*Log[l[4]]*Log[l[5]]*PolyLog[2, l[11]/l[2]] + 
    (33163*Log[l[5]]^2*PolyLog[2, l[11]/l[2]])/6 + 
    (3357*Log[l[1]]*Log[l[6]]*PolyLog[2, l[11]/l[2]])/2 - 
    (2027*Log[l[2]]*Log[l[6]]*PolyLog[2, l[11]/l[2]])/3 + 
    (463*Log[l[3]]*Log[l[6]]*PolyLog[2, l[11]/l[2]])/3 - 
    4*Log[l[4]]*Log[l[6]]*PolyLog[2, l[11]/l[2]] - 
    182*Log[l[5]]*Log[l[6]]*PolyLog[2, l[11]/l[2]] - 
    (5269*Log[l[6]]^2*PolyLog[2, l[11]/l[2]])/6 - 
    (1607*Log[l[1]]*Log[l[7]]*PolyLog[2, l[11]/l[2]])/12 + 
    (3434*Log[l[2]]*Log[l[7]]*PolyLog[2, l[11]/l[2]])/3 + 
    (6292*Log[l[3]]*Log[l[7]]*PolyLog[2, l[11]/l[2]])/3 + 
    33*Log[l[4]]*Log[l[7]]*PolyLog[2, l[11]/l[2]] - 
    (1373*Log[l[5]]*Log[l[7]]*PolyLog[2, l[11]/l[2]])/4 + 
    (785*Log[l[6]]*Log[l[7]]*PolyLog[2, l[11]/l[2]])/3 - 
    (10893*Log[l[7]]^2*PolyLog[2, l[11]/l[2]])/8 - 
    (4133*Log[l[1]]*Log[l[8]]*PolyLog[2, l[11]/l[2]])/12 + 
    175*Log[l[2]]*Log[l[8]]*PolyLog[2, l[11]/l[2]] - 
    528*Log[l[3]]*Log[l[8]]*PolyLog[2, l[11]/l[2]] - 
    91*Log[l[4]]*Log[l[8]]*PolyLog[2, l[11]/l[2]] - 
    74*Log[l[5]]*Log[l[8]]*PolyLog[2, l[11]/l[2]] + 
    (1457*Log[l[6]]*Log[l[8]]*PolyLog[2, l[11]/l[2]])/6 + 
    431*Log[l[7]]*Log[l[8]]*PolyLog[2, l[11]/l[2]] + 
    (127*Log[l[8]]^2*PolyLog[2, l[11]/l[2]])/2 - 
    (1510*Log[l[1]]*Log[l[9]]*PolyLog[2, l[11]/l[2]])/3 + 
    (809*Log[l[2]]*Log[l[9]]*PolyLog[2, l[11]/l[2]])/3 - 
    (2429*Log[l[3]]*Log[l[9]]*PolyLog[2, l[11]/l[2]])/6 + 
    2*Log[l[4]]*Log[l[9]]*PolyLog[2, l[11]/l[2]] - 
    51*Log[l[5]]*Log[l[9]]*PolyLog[2, l[11]/l[2]] - 
    (2266*Log[l[6]]*Log[l[9]]*PolyLog[2, l[11]/l[2]])/3 + 
    (577*Log[l[7]]*Log[l[9]]*PolyLog[2, l[11]/l[2]])/6 - 
    (103*Log[l[8]]*Log[l[9]]*PolyLog[2, l[11]/l[2]])/2 - 
    (3373*Log[l[9]]^2*PolyLog[2, l[11]/l[2]])/12 + 
    6*Log[l[2]]*Log[l[12]]*PolyLog[2, l[11]/l[2]] - 
    8*Log[l[3]]*Log[l[12]]*PolyLog[2, l[11]/l[2]] - 
    2*Log[l[6]]*Log[l[12]]*PolyLog[2, l[11]/l[2]] + 
    10*Log[l[7]]*Log[l[12]]*PolyLog[2, l[11]/l[2]] + 
    4*Log[l[9]]*Log[l[12]]*PolyLog[2, l[11]/l[2]] + 
    (1681*Log[l[1]]*Log[l[13]]*PolyLog[2, l[11]/l[2]])/12 + 
    496*Log[l[2]]*Log[l[13]]*PolyLog[2, l[11]/l[2]] - 
    (3365*Log[l[3]]*Log[l[13]]*PolyLog[2, l[11]/l[2]])/12 - 
    4*Log[l[4]]*Log[l[13]]*PolyLog[2, l[11]/l[2]] + 
    2*Log[l[5]]*Log[l[13]]*PolyLog[2, l[11]/l[2]] + 
    10*Log[l[6]]*Log[l[13]]*PolyLog[2, l[11]/l[2]] + 
    (8765*Log[l[7]]*Log[l[13]]*PolyLog[2, l[11]/l[2]])/12 - 
    Log[l[8]]*Log[l[13]]*PolyLog[2, l[11]/l[2]] + 71*Log[l[9]]*Log[l[13]]*
     PolyLog[2, l[11]/l[2]] - 2*Log[l[12]]*Log[l[13]]*
     PolyLog[2, l[11]/l[2]] + (545*Log[l[13]]^2*PolyLog[2, l[11]/l[2]])/4 + 
    (1865*Log[l[1]]*Log[l[14]]*PolyLog[2, l[11]/l[2]])/12 - 
    195*Log[l[2]]*Log[l[14]]*PolyLog[2, l[11]/l[2]] + 
    (3965*Log[l[3]]*Log[l[14]]*PolyLog[2, l[11]/l[2]])/12 + 
    4*Log[l[4]]*Log[l[14]]*PolyLog[2, l[11]/l[2]] + 
    16*Log[l[5]]*Log[l[14]]*PolyLog[2, l[11]/l[2]] + 
    181*Log[l[6]]*Log[l[14]]*PolyLog[2, l[11]/l[2]] - 
    (3383*Log[l[7]]*Log[l[14]]*PolyLog[2, l[11]/l[2]])/12 + 
    9*Log[l[8]]*Log[l[14]]*PolyLog[2, l[11]/l[2]] + 
    28*Log[l[9]]*Log[l[14]]*PolyLog[2, l[11]/l[2]] + 
    2*Log[l[12]]*Log[l[14]]*PolyLog[2, l[11]/l[2]] - 
    (1239*Log[l[13]]*Log[l[14]]*PolyLog[2, l[11]/l[2]])/2 + 
    (713*Log[l[14]]^2*PolyLog[2, l[11]/l[2]])/2 - 161*Log[l[1]]*Log[l[15]]*
     PolyLog[2, l[11]/l[2]] + 161*Log[l[2]]*Log[l[15]]*
     PolyLog[2, l[11]/l[2]] - 135*Log[l[3]]*Log[l[15]]*
     PolyLog[2, l[11]/l[2]] - 4*Log[l[4]]*Log[l[15]]*PolyLog[2, l[11]/l[2]] + 
    96*Log[l[5]]*Log[l[15]]*PolyLog[2, l[11]/l[2]] - 
    322*Log[l[6]]*Log[l[15]]*PolyLog[2, l[11]/l[2]] - 
    (495*Log[l[7]]*Log[l[15]]*PolyLog[2, l[11]/l[2]])/2 - 
    6*Log[l[8]]*Log[l[15]]*PolyLog[2, l[11]/l[2]] - 
    163*Log[l[9]]*Log[l[15]]*PolyLog[2, l[11]/l[2]] + 
    (831*Log[l[13]]*Log[l[15]]*PolyLog[2, l[11]/l[2]])/2 - 
    180*Log[l[14]]*Log[l[15]]*PolyLog[2, l[11]/l[2]] - 
    67*Log[l[15]]^2*PolyLog[2, l[11]/l[2]] + 
    (1991*Log[l[1]]*Log[l[16]]*PolyLog[2, l[11]/l[2]])/12 - 
    (3521*Log[l[2]]*Log[l[16]]*PolyLog[2, l[11]/l[2]])/3 - 
    (919*Log[l[3]]*Log[l[16]]*PolyLog[2, l[11]/l[2]])/12 - 
    96*Log[l[5]]*Log[l[16]]*PolyLog[2, l[11]/l[2]] + 
    (1215*Log[l[6]]*Log[l[16]]*PolyLog[2, l[11]/l[2]])/2 + 
    (5*Log[l[7]]*Log[l[16]]*PolyLog[2, l[11]/l[2]])/4 + 
    5*Log[l[8]]*Log[l[16]]*PolyLog[2, l[11]/l[2]] + 
    (6575*Log[l[9]]*Log[l[16]]*PolyLog[2, l[11]/l[2]])/6 - 
    6*Log[l[12]]*Log[l[16]]*PolyLog[2, l[11]/l[2]] - 
    (1173*Log[l[13]]*Log[l[16]]*PolyLog[2, l[11]/l[2]])/2 - 
    Log[l[14]]*Log[l[16]]*PolyLog[2, l[11]/l[2]] + 
    450*Log[l[15]]*Log[l[16]]*PolyLog[2, l[11]/l[2]] - 
    441*Log[l[16]]^2*PolyLog[2, l[11]/l[2]] - 
    (9749*PolyLog[2, -l[2]]*PolyLog[2, l[11]/l[2]])/6 - 
    186*PolyLog[2, l[2]]*PolyLog[2, l[11]/l[2]] - 29*PolyLog[2, -(l[1]*l[2])]*
     PolyLog[2, l[11]/l[2]] - (46*PolyLog[2, -(l[4]/l[2])]*
      PolyLog[2, l[11]/l[2]])/3 + (677*PolyLog[2, -l[6]]*
      PolyLog[2, l[11]/l[2]])/6 + (488*PolyLog[2, l[6]]*
      PolyLog[2, l[11]/l[2]])/3 + (677*PolyLog[2, l[2]*l[6]]*
      PolyLog[2, l[11]/l[2]])/3 - (326*PolyLog[2, l[3]/l[8]]*
      PolyLog[2, l[11]/l[2]])/3 + 131*PolyLog[2, l[8]/l[5]]*
     PolyLog[2, l[11]/l[2]] + (623*PolyLog[2, l[3]/l[9]]*
      PolyLog[2, l[11]/l[2]])/6 - 254*PolyLog[2, l[7]/l[9]]*
     PolyLog[2, l[11]/l[2]] + (605*PolyLog[2, l[8]/l[9]]*
      PolyLog[2, l[11]/l[2]])/6 + (406*PolyLog[2, l[10]/(l[1]*l[3]*l[6])]*
      PolyLog[2, l[11]/l[2]])/3 - 2*PolyLog[2, l[10]/(l[1]*l[8])]*
     PolyLog[2, l[11]/l[2]] + (2213*PolyLog[2, -(l[10]/l[9])]*
      PolyLog[2, l[11]/l[2]])/6 - (2183*PolyLog[2, (l[6]*l[10])/l[9]]*
      PolyLog[2, l[11]/l[2]])/6 + (91*PolyLog[2, l[11]/l[2]]^2)/6 - 
    (368101*Pi^2*PolyLog[2, -(l[11]/l[5])])/288 + 
    (367717*Log[l[1]]^2*PolyLog[2, -(l[11]/l[5])])/96 - 
    (30185*Log[l[1]]*Log[l[2]]*PolyLog[2, -(l[11]/l[5])])/8 + 
    (4879*Log[l[2]]^2*PolyLog[2, -(l[11]/l[5])])/3 + 
    (1739*Log[l[1]]*Log[l[3]]*PolyLog[2, -(l[11]/l[5])])/3 - 
    (17669*Log[l[2]]*Log[l[3]]*PolyLog[2, -(l[11]/l[5])])/12 - 
    (1352*Log[l[3]]^2*PolyLog[2, -(l[11]/l[5])])/3 - 
    (827*Log[l[1]]*Log[l[4]]*PolyLog[2, -(l[11]/l[5])])/6 + 
    (307*Log[l[2]]*Log[l[4]]*PolyLog[2, -(l[11]/l[5])])/3 + 
    9*Log[l[3]]*Log[l[4]]*PolyLog[2, -(l[11]/l[5])] - 
    (67*Log[l[4]]^2*PolyLog[2, -(l[11]/l[5])])/2 - 
    (342619*Log[l[1]]*Log[l[5]]*PolyLog[2, -(l[11]/l[5])])/48 - 
    (103*Log[l[2]]*Log[l[5]]*PolyLog[2, -(l[11]/l[5])])/6 + 
    (2261*Log[l[3]]*Log[l[5]]*PolyLog[2, -(l[11]/l[5])])/6 + 
    (77*Log[l[4]]*Log[l[5]]*PolyLog[2, -(l[11]/l[5])])/6 + 
    (1044623*Log[l[5]]^2*PolyLog[2, -(l[11]/l[5])])/96 + 
    (9467*Log[l[1]]*Log[l[6]]*PolyLog[2, -(l[11]/l[5])])/6 - 
    (2703*Log[l[2]]*Log[l[6]]*PolyLog[2, -(l[11]/l[5])])/2 + 
    (242*Log[l[3]]*Log[l[6]]*PolyLog[2, -(l[11]/l[5])])/3 + 
    (17*Log[l[4]]*Log[l[6]]*PolyLog[2, -(l[11]/l[5])])/3 - 
    (328223*Log[l[5]]*Log[l[6]]*PolyLog[2, -(l[11]/l[5])])/48 - 
    (647*Log[l[6]]^2*PolyLog[2, -(l[11]/l[5])])/6 - 
    449*Log[l[1]]*Log[l[7]]*PolyLog[2, -(l[11]/l[5])] + 
    836*Log[l[2]]*Log[l[7]]*PolyLog[2, -(l[11]/l[5])] + 
    (4105*Log[l[3]]*Log[l[7]]*PolyLog[2, -(l[11]/l[5])])/3 + 
    (157*Log[l[4]]*Log[l[7]]*PolyLog[2, -(l[11]/l[5])])/6 + 
    (1787*Log[l[5]]*Log[l[7]]*PolyLog[2, -(l[11]/l[5])])/12 - 
    (1373*Log[l[6]]*Log[l[7]]*PolyLog[2, -(l[11]/l[5])])/3 - 
    (15451*Log[l[7]]^2*PolyLog[2, -(l[11]/l[5])])/12 - 
    (2455*Log[l[1]]*Log[l[8]]*PolyLog[2, -(l[11]/l[5])])/6 + 
    (5227*Log[l[2]]*Log[l[8]]*PolyLog[2, -(l[11]/l[5])])/6 + 
    (2191*Log[l[3]]*Log[l[8]]*PolyLog[2, -(l[11]/l[5])])/12 - 
    (398*Log[l[4]]*Log[l[8]]*PolyLog[2, -(l[11]/l[5])])/3 + 
    (5951*Log[l[5]]*Log[l[8]]*PolyLog[2, -(l[11]/l[5])])/12 + 
    (9553*Log[l[6]]*Log[l[8]]*PolyLog[2, -(l[11]/l[5])])/12 + 
    (4246*Log[l[7]]*Log[l[8]]*PolyLog[2, -(l[11]/l[5])])/3 - 
    (19049*Log[l[8]]^2*PolyLog[2, -(l[11]/l[5])])/24 - 
    (2381*Log[l[1]]*Log[l[9]]*PolyLog[2, -(l[11]/l[5])])/6 - 
    (4519*Log[l[2]]*Log[l[9]]*PolyLog[2, -(l[11]/l[5])])/12 - 
    (10009*Log[l[3]]*Log[l[9]]*PolyLog[2, -(l[11]/l[5])])/12 + 
    (211*Log[l[4]]*Log[l[9]]*PolyLog[2, -(l[11]/l[5])])/2 - 
    (4507*Log[l[5]]*Log[l[9]]*PolyLog[2, -(l[11]/l[5])])/6 - 
    (9833*Log[l[6]]*Log[l[9]]*PolyLog[2, -(l[11]/l[5])])/12 + 
    (229*Log[l[7]]*Log[l[9]]*PolyLog[2, -(l[11]/l[5])])/2 - 
    (3281*Log[l[8]]*Log[l[9]]*PolyLog[2, -(l[11]/l[5])])/12 - 
    (1057*Log[l[9]]^2*PolyLog[2, -(l[11]/l[5])])/8 + 
    4*Log[l[2]]*Log[l[12]]*PolyLog[2, -(l[11]/l[5])] + 
    2*Log[l[3]]*Log[l[12]]*PolyLog[2, -(l[11]/l[5])] + 
    4*Log[l[6]]*Log[l[12]]*PolyLog[2, -(l[11]/l[5])] + 
    2*Log[l[7]]*Log[l[12]]*PolyLog[2, -(l[11]/l[5])] + 
    2*Log[l[9]]*Log[l[12]]*PolyLog[2, -(l[11]/l[5])] + 
    Log[l[12]]^2*PolyLog[2, -(l[11]/l[5])] + 
    (1288*Log[l[1]]*Log[l[13]]*PolyLog[2, -(l[11]/l[5])])/3 - 
    63*Log[l[2]]*Log[l[13]]*PolyLog[2, -(l[11]/l[5])] + 
    (1769*Log[l[3]]*Log[l[13]]*PolyLog[2, -(l[11]/l[5])])/6 - 
    8*Log[l[4]]*Log[l[13]]*PolyLog[2, -(l[11]/l[5])] - 
    514*Log[l[5]]*Log[l[13]]*PolyLog[2, -(l[11]/l[5])] + 
    198*Log[l[6]]*Log[l[13]]*PolyLog[2, -(l[11]/l[5])] - 
    (11195*Log[l[7]]*Log[l[13]]*PolyLog[2, -(l[11]/l[5])])/12 + 
    (6457*Log[l[8]]*Log[l[13]]*PolyLog[2, -(l[11]/l[5])])/12 + 
    269*Log[l[9]]*Log[l[13]]*PolyLog[2, -(l[11]/l[5])] + 
    2*Log[l[12]]*Log[l[13]]*PolyLog[2, -(l[11]/l[5])] + 
    (679*Log[l[13]]^2*PolyLog[2, -(l[11]/l[5])])/24 - 
    (1601*Log[l[1]]*Log[l[14]]*PolyLog[2, -(l[11]/l[5])])/6 + 
    (4559*Log[l[2]]*Log[l[14]]*PolyLog[2, -(l[11]/l[5])])/6 - 
    (2141*Log[l[3]]*Log[l[14]]*PolyLog[2, -(l[11]/l[5])])/6 + 
    8*Log[l[4]]*Log[l[14]]*PolyLog[2, -(l[11]/l[5])] + 
    436*Log[l[5]]*Log[l[14]]*PolyLog[2, -(l[11]/l[5])] - 
    342*Log[l[6]]*Log[l[14]]*PolyLog[2, -(l[11]/l[5])] + 
    (2998*Log[l[7]]*Log[l[14]]*PolyLog[2, -(l[11]/l[5])])/3 - 
    (1933*Log[l[8]]*Log[l[14]]*PolyLog[2, -(l[11]/l[5])])/12 + 
    2*Log[l[9]]*Log[l[14]]*PolyLog[2, -(l[11]/l[5])] - 
    4*Log[l[12]]*Log[l[14]]*PolyLog[2, -(l[11]/l[5])] - 
    (5993*Log[l[13]]*Log[l[14]]*PolyLog[2, -(l[11]/l[5])])/12 - 
    (801*Log[l[14]]^2*PolyLog[2, -(l[11]/l[5])])/8 + 
    2*Log[l[1]]*Log[l[15]]*PolyLog[2, -(l[11]/l[5])] - 
    (2807*Log[l[2]]*Log[l[15]]*PolyLog[2, -(l[11]/l[5])])/6 + 
    20*Log[l[3]]*Log[l[15]]*PolyLog[2, -(l[11]/l[5])] - 
    8*Log[l[4]]*Log[l[15]]*PolyLog[2, -(l[11]/l[5])] - 
    59*Log[l[5]]*Log[l[15]]*PolyLog[2, -(l[11]/l[5])] - 
    13*Log[l[6]]*Log[l[15]]*PolyLog[2, -(l[11]/l[5])] - 
    (3509*Log[l[7]]*Log[l[15]]*PolyLog[2, -(l[11]/l[5])])/12 - 
    130*Log[l[8]]*Log[l[15]]*PolyLog[2, -(l[11]/l[5])] - 
    12*Log[l[9]]*Log[l[15]]*PolyLog[2, -(l[11]/l[5])] + 
    (853*Log[l[13]]*Log[l[15]]*PolyLog[2, -(l[11]/l[5])])/3 + 
    (2803*Log[l[14]]*Log[l[15]]*PolyLog[2, -(l[11]/l[5])])/6 - 
    268*Log[l[15]]^2*PolyLog[2, -(l[11]/l[5])] + 
    (2033*Log[l[1]]*Log[l[16]]*PolyLog[2, -(l[11]/l[5])])/6 + 
    (413*Log[l[2]]*Log[l[16]]*PolyLog[2, -(l[11]/l[5])])/6 + 
    210*Log[l[3]]*Log[l[16]]*PolyLog[2, -(l[11]/l[5])] - 
    119*Log[l[5]]*Log[l[16]]*PolyLog[2, -(l[11]/l[5])] + 
    510*Log[l[6]]*Log[l[16]]*PolyLog[2, -(l[11]/l[5])] + 
    (175*Log[l[7]]*Log[l[16]]*PolyLog[2, -(l[11]/l[5])])/2 + 
    (17*Log[l[8]]*Log[l[16]]*PolyLog[2, -(l[11]/l[5])])/12 + 
    (4615*Log[l[9]]*Log[l[16]]*PolyLog[2, -(l[11]/l[5])])/4 - 
    6*Log[l[12]]*Log[l[16]]*PolyLog[2, -(l[11]/l[5])] - 
    (25*Log[l[13]]*Log[l[16]]*PolyLog[2, -(l[11]/l[5])])/2 - 
    (2963*Log[l[14]]*Log[l[16]]*PolyLog[2, -(l[11]/l[5])])/12 + 
    (2387*Log[l[15]]*Log[l[16]]*PolyLog[2, -(l[11]/l[5])])/12 - 
    (8317*Log[l[16]]^2*PolyLog[2, -(l[11]/l[5])])/12 - 
    (47813*PolyLog[2, -l[2]]*PolyLog[2, -(l[11]/l[5])])/24 - 
    (989*PolyLog[2, l[2]]*PolyLog[2, -(l[11]/l[5])])/3 - 
    (189*PolyLog[2, -(l[1]*l[2])]*PolyLog[2, -(l[11]/l[5])])/2 - 
    (379*PolyLog[2, -(l[4]/l[2])]*PolyLog[2, -(l[11]/l[5])])/3 - 
    (3473*PolyLog[2, -l[6]]*PolyLog[2, -(l[11]/l[5])])/8 - 
    332*PolyLog[2, l[6]]*PolyLog[2, -(l[11]/l[5])] + 
    (3709*PolyLog[2, l[2]*l[6]]*PolyLog[2, -(l[11]/l[5])])/6 - 
    (248*PolyLog[2, l[3]/l[8]]*PolyLog[2, -(l[11]/l[5])])/3 + 
    (613*PolyLog[2, l[8]/l[5]]*PolyLog[2, -(l[11]/l[5])])/6 + 
    (590*PolyLog[2, l[3]/l[9]]*PolyLog[2, -(l[11]/l[5])])/3 - 
    (886*PolyLog[2, l[7]/l[9]]*PolyLog[2, -(l[11]/l[5])])/3 + 
    (7451*PolyLog[2, l[8]/l[9]]*PolyLog[2, -(l[11]/l[5])])/12 + 
    286*PolyLog[2, l[10]/(l[1]*l[3]*l[6])]*PolyLog[2, -(l[11]/l[5])] + 
    (211*PolyLog[2, l[10]/(l[1]*l[8])]*PolyLog[2, -(l[11]/l[5])])/6 + 
    232*PolyLog[2, -(l[10]/l[9])]*PolyLog[2, -(l[11]/l[5])] + 
    (713*PolyLog[2, (l[6]*l[10])/l[9]]*PolyLog[2, -(l[11]/l[5])])/4 - 
    131*PolyLog[2, l[11]/l[2]]*PolyLog[2, -(l[11]/l[5])] + 
    (371*PolyLog[2, -(l[11]/l[5])]^2)/48 + 
    (2873*Pi^2*PolyLog[2, -(l[11]/l[8])])/24 - 
    (28577*Log[l[1]]^2*PolyLog[2, -(l[11]/l[8])])/24 + 
    (59869*Log[l[1]]*Log[l[2]]*PolyLog[2, -(l[11]/l[8])])/12 - 
    (20207*Log[l[2]]^2*PolyLog[2, -(l[11]/l[8])])/12 - 
    (1153*Log[l[1]]*Log[l[3]]*PolyLog[2, -(l[11]/l[8])])/2 + 
    2886*Log[l[2]]*Log[l[3]]*PolyLog[2, -(l[11]/l[8])] + 
    493*Log[l[3]]^2*PolyLog[2, -(l[11]/l[8])] - 
    (38*Log[l[1]]*Log[l[4]]*PolyLog[2, -(l[11]/l[8])])/3 - 
    (83*Log[l[2]]*Log[l[4]]*PolyLog[2, -(l[11]/l[8])])/3 + 
    (313*Log[l[3]]*Log[l[4]]*PolyLog[2, -(l[11]/l[8])])/2 + 
    (923*Log[l[4]]^2*PolyLog[2, -(l[11]/l[8])])/6 - 
    (1265*Log[l[1]]*Log[l[5]]*PolyLog[2, -(l[11]/l[8])])/2 + 
    (163*Log[l[2]]*Log[l[5]]*PolyLog[2, -(l[11]/l[8])])/6 - 
    (2141*Log[l[3]]*Log[l[5]]*PolyLog[2, -(l[11]/l[8])])/6 - 
    (113*Log[l[4]]*Log[l[5]]*PolyLog[2, -(l[11]/l[8])])/6 - 
    (12949*Log[l[5]]^2*PolyLog[2, -(l[11]/l[8])])/24 - 
    (9377*Log[l[1]]*Log[l[6]]*PolyLog[2, -(l[11]/l[8])])/6 + 
    (2689*Log[l[2]]*Log[l[6]]*PolyLog[2, -(l[11]/l[8])])/2 - 
    (683*Log[l[3]]*Log[l[6]]*PolyLog[2, -(l[11]/l[8])])/6 - 
    (41*Log[l[4]]*Log[l[6]]*PolyLog[2, -(l[11]/l[8])])/3 + 
    (6281*Log[l[5]]*Log[l[6]]*PolyLog[2, -(l[11]/l[8])])/6 + 
    (316*Log[l[6]]^2*PolyLog[2, -(l[11]/l[8])])/3 + 
    400*Log[l[1]]*Log[l[7]]*PolyLog[2, -(l[11]/l[8])] - 
    (1952*Log[l[2]]*Log[l[7]]*PolyLog[2, -(l[11]/l[8])])/3 + 
    (1744*Log[l[3]]*Log[l[7]]*PolyLog[2, -(l[11]/l[8])])/3 + 
    83*Log[l[4]]*Log[l[7]]*PolyLog[2, -(l[11]/l[8])] - 
    (3295*Log[l[5]]*Log[l[7]]*PolyLog[2, -(l[11]/l[8])])/6 + 
    (3955*Log[l[6]]*Log[l[7]]*PolyLog[2, -(l[11]/l[8])])/4 + 
    (7943*Log[l[7]]^2*PolyLog[2, -(l[11]/l[8])])/12 + 
    (569*Log[l[1]]*Log[l[8]]*PolyLog[2, -(l[11]/l[8])])/2 - 
    (9651*Log[l[2]]*Log[l[8]]*PolyLog[2, -(l[11]/l[8])])/4 - 
    (9081*Log[l[3]]*Log[l[8]]*PolyLog[2, -(l[11]/l[8])])/4 + 
    (193*Log[l[4]]*Log[l[8]]*PolyLog[2, -(l[11]/l[8])])/3 - 
    (323*Log[l[5]]*Log[l[8]]*PolyLog[2, -(l[11]/l[8])])/3 - 
    (8663*Log[l[6]]*Log[l[8]]*PolyLog[2, -(l[11]/l[8])])/4 - 
    (28177*Log[l[7]]*Log[l[8]]*PolyLog[2, -(l[11]/l[8])])/12 + 
    (60511*Log[l[8]]^2*PolyLog[2, -(l[11]/l[8])])/24 + 
    (3539*Log[l[1]]*Log[l[9]]*PolyLog[2, -(l[11]/l[8])])/6 + 
    (1289*Log[l[2]]*Log[l[9]]*PolyLog[2, -(l[11]/l[8])])/4 + 
    (10871*Log[l[3]]*Log[l[9]]*PolyLog[2, -(l[11]/l[8])])/12 - 
    (1883*Log[l[4]]*Log[l[9]]*PolyLog[2, -(l[11]/l[8])])/6 + 
    (4459*Log[l[5]]*Log[l[9]]*PolyLog[2, -(l[11]/l[8])])/6 + 
    (3655*Log[l[6]]*Log[l[9]]*PolyLog[2, -(l[11]/l[8])])/4 + 
    (121*Log[l[7]]*Log[l[9]]*PolyLog[2, -(l[11]/l[8])])/3 - 
    (409*Log[l[8]]*Log[l[9]]*PolyLog[2, -(l[11]/l[8])])/4 + 
    (1661*Log[l[9]]^2*PolyLog[2, -(l[11]/l[8])])/8 - 
    4*Log[l[2]]*Log[l[12]]*PolyLog[2, -(l[11]/l[8])] - 
    2*Log[l[3]]*Log[l[12]]*PolyLog[2, -(l[11]/l[8])] - 
    4*Log[l[6]]*Log[l[12]]*PolyLog[2, -(l[11]/l[8])] - 
    2*Log[l[7]]*Log[l[12]]*PolyLog[2, -(l[11]/l[8])] - 
    2*Log[l[9]]*Log[l[12]]*PolyLog[2, -(l[11]/l[8])] - 
    Log[l[12]]^2*PolyLog[2, -(l[11]/l[8])] - 
    (1336*Log[l[1]]*Log[l[13]]*PolyLog[2, -(l[11]/l[8])])/3 + 
    69*Log[l[2]]*Log[l[13]]*PolyLog[2, -(l[11]/l[8])] - 
    (1793*Log[l[3]]*Log[l[13]]*PolyLog[2, -(l[11]/l[8])])/6 + 
    14*Log[l[4]]*Log[l[13]]*PolyLog[2, -(l[11]/l[8])] + 
    514*Log[l[5]]*Log[l[13]]*PolyLog[2, -(l[11]/l[8])] - 
    198*Log[l[6]]*Log[l[13]]*PolyLog[2, -(l[11]/l[8])] + 
    (5423*Log[l[7]]*Log[l[13]]*PolyLog[2, -(l[11]/l[8])])/6 - 
    499*Log[l[8]]*Log[l[13]]*PolyLog[2, -(l[11]/l[8])] - 
    275*Log[l[9]]*Log[l[13]]*PolyLog[2, -(l[11]/l[8])] - 
    2*Log[l[12]]*Log[l[13]]*PolyLog[2, -(l[11]/l[8])] - 
    (679*Log[l[13]]^2*PolyLog[2, -(l[11]/l[8])])/24 + 
    (1673*Log[l[1]]*Log[l[14]]*PolyLog[2, -(l[11]/l[8])])/6 - 
    (4595*Log[l[2]]*Log[l[14]]*PolyLog[2, -(l[11]/l[8])])/6 + 
    (2141*Log[l[3]]*Log[l[14]]*PolyLog[2, -(l[11]/l[8])])/6 - 
    14*Log[l[4]]*Log[l[14]]*PolyLog[2, -(l[11]/l[8])] - 
    436*Log[l[5]]*Log[l[14]]*PolyLog[2, -(l[11]/l[8])] + 
    342*Log[l[6]]*Log[l[14]]*PolyLog[2, -(l[11]/l[8])] - 
    (5005*Log[l[7]]*Log[l[14]]*PolyLog[2, -(l[11]/l[8])])/4 + 
    407*Log[l[8]]*Log[l[14]]*PolyLog[2, -(l[11]/l[8])] + 
    4*Log[l[9]]*Log[l[14]]*PolyLog[2, -(l[11]/l[8])] + 
    4*Log[l[12]]*Log[l[14]]*PolyLog[2, -(l[11]/l[8])] + 
    (5993*Log[l[13]]*Log[l[14]]*PolyLog[2, -(l[11]/l[8])])/12 + 
    (801*Log[l[14]]^2*PolyLog[2, -(l[11]/l[8])])/8 + 
    2*Log[l[1]]*Log[l[15]]*PolyLog[2, -(l[11]/l[8])] + 
    (2795*Log[l[2]]*Log[l[15]]*PolyLog[2, -(l[11]/l[8])])/6 - 
    20*Log[l[3]]*Log[l[15]]*PolyLog[2, -(l[11]/l[8])] + 
    6*Log[l[4]]*Log[l[15]]*PolyLog[2, -(l[11]/l[8])] + 
    59*Log[l[5]]*Log[l[15]]*PolyLog[2, -(l[11]/l[8])] + 
    13*Log[l[6]]*Log[l[15]]*PolyLog[2, -(l[11]/l[8])] + 
    (5537*Log[l[7]]*Log[l[15]]*PolyLog[2, -(l[11]/l[8])])/12 - 
    41*Log[l[8]]*Log[l[15]]*PolyLog[2, -(l[11]/l[8])] + 
    14*Log[l[9]]*Log[l[15]]*PolyLog[2, -(l[11]/l[8])] - 
    (853*Log[l[13]]*Log[l[15]]*PolyLog[2, -(l[11]/l[8])])/3 - 
    (2803*Log[l[14]]*Log[l[15]]*PolyLog[2, -(l[11]/l[8])])/6 + 
    268*Log[l[15]]^2*PolyLog[2, -(l[11]/l[8])] - 
    (2081*Log[l[1]]*Log[l[16]]*PolyLog[2, -(l[11]/l[8])])/6 - 
    (389*Log[l[2]]*Log[l[16]]*PolyLog[2, -(l[11]/l[8])])/6 - 
    210*Log[l[3]]*Log[l[16]]*PolyLog[2, -(l[11]/l[8])] + 
    4*Log[l[4]]*Log[l[16]]*PolyLog[2, -(l[11]/l[8])] + 
    119*Log[l[5]]*Log[l[16]]*PolyLog[2, -(l[11]/l[8])] - 
    510*Log[l[6]]*Log[l[16]]*PolyLog[2, -(l[11]/l[8])] + 
    (1075*Log[l[7]]*Log[l[16]]*PolyLog[2, -(l[11]/l[8])])/12 - 
    (349*Log[l[8]]*Log[l[16]]*PolyLog[2, -(l[11]/l[8])])/2 - 
    (4631*Log[l[9]]*Log[l[16]]*PolyLog[2, -(l[11]/l[8])])/4 + 
    6*Log[l[12]]*Log[l[16]]*PolyLog[2, -(l[11]/l[8])] + 
    (25*Log[l[13]]*Log[l[16]]*PolyLog[2, -(l[11]/l[8])])/2 + 
    (2963*Log[l[14]]*Log[l[16]]*PolyLog[2, -(l[11]/l[8])])/12 - 
    (2387*Log[l[15]]*Log[l[16]]*PolyLog[2, -(l[11]/l[8])])/12 + 
    (8317*Log[l[16]]^2*PolyLog[2, -(l[11]/l[8])])/12 + 
    (37267*PolyLog[2, -l[2]]*PolyLog[2, -(l[11]/l[8])])/12 + 
    (4471*PolyLog[2, l[2]]*PolyLog[2, -(l[11]/l[8])])/2 + 
    94*PolyLog[2, -(l[1]*l[2])]*PolyLog[2, -(l[11]/l[8])] + 
    (545*PolyLog[2, -(l[4]/l[2])]*PolyLog[2, -(l[11]/l[8])])/6 + 
    (3247*PolyLog[2, -l[6]]*PolyLog[2, -(l[11]/l[8])])/2 + 
    (17465*PolyLog[2, l[6]]*PolyLog[2, -(l[11]/l[8])])/12 - 
    2519*PolyLog[2, l[2]*l[6]]*PolyLog[2, -(l[11]/l[8])] + 
    (5116*PolyLog[2, l[3]/l[8]]*PolyLog[2, -(l[11]/l[8])])/3 - 
    (10495*PolyLog[2, l[8]/l[5]]*PolyLog[2, -(l[11]/l[8])])/12 - 
    (500*PolyLog[2, l[3]/l[9]]*PolyLog[2, -(l[11]/l[8])])/3 + 
    (1421*PolyLog[2, l[7]/l[9]]*PolyLog[2, -(l[11]/l[8])])/6 - 
    (7447*PolyLog[2, l[8]/l[9]]*PolyLog[2, -(l[11]/l[8])])/12 - 
    286*PolyLog[2, l[10]/(l[1]*l[3]*l[6])]*PolyLog[2, -(l[11]/l[8])] - 
    24*PolyLog[2, l[10]/(l[1]*l[8])]*PolyLog[2, -(l[11]/l[8])] - 
    (1367*PolyLog[2, -(l[10]/l[9])]*PolyLog[2, -(l[11]/l[8])])/6 - 
    (2477*PolyLog[2, (l[6]*l[10])/l[9]]*PolyLog[2, -(l[11]/l[8])])/12 + 
    126*PolyLog[2, l[11]/l[2]]*PolyLog[2, -(l[11]/l[8])] + 
    (10495*PolyLog[2, -(l[11]/l[5])]*PolyLog[2, -(l[11]/l[8])])/12 - 
    631*PolyLog[2, -(l[11]/l[8])]^2 - (24689*Pi^2*PolyLog[2, l[11]/l[8]])/
     144 - (2579*Log[l[1]]^2*PolyLog[2, l[11]/l[8]])/12 - 
    (30889*Log[l[1]]*Log[l[2]]*PolyLog[2, l[11]/l[8]])/8 + 
    (5071*Log[l[2]]^2*PolyLog[2, l[11]/l[8]])/3 + 
    (8479*Log[l[1]]*Log[l[3]]*PolyLog[2, l[11]/l[8]])/6 - 
    (48763*Log[l[2]]*Log[l[3]]*PolyLog[2, l[11]/l[8]])/24 - 
    (5165*Log[l[3]]^2*PolyLog[2, l[11]/l[8]])/12 - 
    (839*Log[l[1]]*Log[l[4]]*PolyLog[2, l[11]/l[8]])/6 + 
    (301*Log[l[2]]*Log[l[4]]*PolyLog[2, l[11]/l[8]])/3 - 
    3*Log[l[3]]*Log[l[4]]*PolyLog[2, l[11]/l[8]] - 
    (73*Log[l[4]]^2*PolyLog[2, l[11]/l[8]])/2 + 
    (19877*Log[l[1]]*Log[l[5]]*PolyLog[2, l[11]/l[8]])/24 + 
    (281*Log[l[2]]*Log[l[5]]*PolyLog[2, l[11]/l[8]])/6 + 
    (2321*Log[l[3]]*Log[l[5]]*PolyLog[2, l[11]/l[8]])/6 + 
    (5*Log[l[4]]*Log[l[5]]*PolyLog[2, l[11]/l[8]])/6 + 
    (5525*Log[l[5]]^2*PolyLog[2, l[11]/l[8]])/8 + 
    (9695*Log[l[1]]*Log[l[6]]*PolyLog[2, l[11]/l[8]])/6 - 
    (2827*Log[l[2]]*Log[l[6]]*PolyLog[2, l[11]/l[8]])/2 + 
    (667*Log[l[3]]*Log[l[6]]*PolyLog[2, l[11]/l[8]])/6 + 
    (17*Log[l[4]]*Log[l[6]]*PolyLog[2, l[11]/l[8]])/3 - 
    (27781*Log[l[5]]*Log[l[6]]*PolyLog[2, l[11]/l[8]])/24 - 
    (271*Log[l[6]]^2*PolyLog[2, l[11]/l[8]])/3 - 
    (4024*Log[l[1]]*Log[l[7]]*PolyLog[2, l[11]/l[8]])/3 + 
    897*Log[l[2]]*Log[l[7]]*PolyLog[2, l[11]/l[8]] + 
    (11347*Log[l[3]]*Log[l[7]]*PolyLog[2, l[11]/l[8]])/12 + 
    (109*Log[l[4]]*Log[l[7]]*PolyLog[2, l[11]/l[8]])/6 + 
    (2051*Log[l[5]]*Log[l[7]]*PolyLog[2, l[11]/l[8]])/12 - 
    (10913*Log[l[6]]*Log[l[7]]*PolyLog[2, l[11]/l[8]])/12 - 
    (2565*Log[l[7]]^2*PolyLog[2, l[11]/l[8]])/2 - 489*Log[l[1]]*Log[l[8]]*
     PolyLog[2, l[11]/l[8]] + (34213*Log[l[2]]*Log[l[8]]*
      PolyLog[2, l[11]/l[8]])/24 + (11389*Log[l[3]]*Log[l[8]]*
      PolyLog[2, l[11]/l[8]])/12 - (368*Log[l[4]]*Log[l[8]]*
      PolyLog[2, l[11]/l[8]])/3 + (5555*Log[l[5]]*Log[l[8]]*
      PolyLog[2, l[11]/l[8]])/12 + (3523*Log[l[6]]*Log[l[8]]*
      PolyLog[2, l[11]/l[8]])/3 + (11723*Log[l[7]]*Log[l[8]]*
      PolyLog[2, l[11]/l[8]])/12 - (5759*Log[l[8]]^2*PolyLog[2, l[11]/l[8]])/
     6 - (1489*Log[l[1]]*Log[l[9]]*PolyLog[2, l[11]/l[8]])/6 - 
    (5227*Log[l[2]]*Log[l[9]]*PolyLog[2, l[11]/l[8]])/12 - 
    (3655*Log[l[3]]*Log[l[9]]*PolyLog[2, l[11]/l[8]])/3 + 
    (231*Log[l[4]]*Log[l[9]]*PolyLog[2, l[11]/l[8]])/2 - 
    (4501*Log[l[5]]*Log[l[9]]*PolyLog[2, l[11]/l[8]])/6 - 
    (2305*Log[l[6]]*Log[l[9]]*PolyLog[2, l[11]/l[8]])/6 + 
    (1935*Log[l[7]]*Log[l[9]]*PolyLog[2, l[11]/l[8]])/2 - 
    (1027*Log[l[8]]*Log[l[9]]*PolyLog[2, l[11]/l[8]])/4 - 
    (4549*Log[l[9]]^2*PolyLog[2, l[11]/l[8]])/12 + 
    4*Log[l[2]]*Log[l[12]]*PolyLog[2, l[11]/l[8]] + 
    2*Log[l[3]]*Log[l[12]]*PolyLog[2, l[11]/l[8]] + 
    4*Log[l[6]]*Log[l[12]]*PolyLog[2, l[11]/l[8]] + 
    2*Log[l[7]]*Log[l[12]]*PolyLog[2, l[11]/l[8]] + 
    2*Log[l[9]]*Log[l[12]]*PolyLog[2, l[11]/l[8]] + 
    Log[l[12]]^2*PolyLog[2, l[11]/l[8]] + 
    (1321*Log[l[1]]*Log[l[13]]*PolyLog[2, l[11]/l[8]])/3 - 
    59*Log[l[2]]*Log[l[13]]*PolyLog[2, l[11]/l[8]] + 
    (1745*Log[l[3]]*Log[l[13]]*PolyLog[2, l[11]/l[8]])/6 - 
    8*Log[l[4]]*Log[l[13]]*PolyLog[2, l[11]/l[8]] - 
    514*Log[l[5]]*Log[l[13]]*PolyLog[2, l[11]/l[8]] + 
    200*Log[l[6]]*Log[l[13]]*PolyLog[2, l[11]/l[8]] - 
    (11135*Log[l[7]]*Log[l[13]]*PolyLog[2, l[11]/l[8]])/12 + 
    (6637*Log[l[8]]*Log[l[13]]*PolyLog[2, l[11]/l[8]])/12 + 
    258*Log[l[9]]*Log[l[13]]*PolyLog[2, l[11]/l[8]] + 
    2*Log[l[12]]*Log[l[13]]*PolyLog[2, l[11]/l[8]] + 
    (655*Log[l[13]]^2*PolyLog[2, l[11]/l[8]])/24 - 
    (1649*Log[l[1]]*Log[l[14]]*PolyLog[2, l[11]/l[8]])/6 + 
    (4559*Log[l[2]]*Log[l[14]]*PolyLog[2, l[11]/l[8]])/6 - 
    (2117*Log[l[3]]*Log[l[14]]*PolyLog[2, l[11]/l[8]])/6 + 
    8*Log[l[4]]*Log[l[14]]*PolyLog[2, l[11]/l[8]] + 
    432*Log[l[5]]*Log[l[14]]*PolyLog[2, l[11]/l[8]] - 
    (683*Log[l[6]]*Log[l[14]]*PolyLog[2, l[11]/l[8]])/2 + 
    (5993*Log[l[7]]*Log[l[14]]*PolyLog[2, l[11]/l[8]])/6 - 
    (2077*Log[l[8]]*Log[l[14]]*PolyLog[2, l[11]/l[8]])/12 + 
    (23*Log[l[9]]*Log[l[14]]*PolyLog[2, l[11]/l[8]])/2 - 
    4*Log[l[12]]*Log[l[14]]*PolyLog[2, l[11]/l[8]] - 
    (6005*Log[l[13]]*Log[l[14]]*PolyLog[2, l[11]/l[8]])/12 - 
    (801*Log[l[14]]^2*PolyLog[2, l[11]/l[8]])/8 + 2*Log[l[1]]*Log[l[15]]*
     PolyLog[2, l[11]/l[8]] - (2795*Log[l[2]]*Log[l[15]]*
      PolyLog[2, l[11]/l[8]])/6 + 20*Log[l[3]]*Log[l[15]]*
     PolyLog[2, l[11]/l[8]] - 8*Log[l[4]]*Log[l[15]]*PolyLog[2, l[11]/l[8]] - 
    (107*Log[l[5]]*Log[l[15]]*PolyLog[2, l[11]/l[8]])/2 - 
    13*Log[l[6]]*Log[l[15]]*PolyLog[2, l[11]/l[8]] - 
    (3473*Log[l[7]]*Log[l[15]]*PolyLog[2, l[11]/l[8]])/12 - 
    130*Log[l[8]]*Log[l[15]]*PolyLog[2, l[11]/l[8]] - 
    9*Log[l[9]]*Log[l[15]]*PolyLog[2, l[11]/l[8]] + 
    (841*Log[l[13]]*Log[l[15]]*PolyLog[2, l[11]/l[8]])/3 + 
    (2803*Log[l[14]]*Log[l[15]]*PolyLog[2, l[11]/l[8]])/6 - 
    (1085*Log[l[15]]^2*PolyLog[2, l[11]/l[8]])/4 + 
    (1937*Log[l[1]]*Log[l[16]]*PolyLog[2, l[11]/l[8]])/6 + 
    (383*Log[l[2]]*Log[l[16]]*PolyLog[2, l[11]/l[8]])/6 + 
    210*Log[l[3]]*Log[l[16]]*PolyLog[2, l[11]/l[8]] - 
    (241*Log[l[5]]*Log[l[16]]*PolyLog[2, l[11]/l[8]])/2 + 
    (1011*Log[l[6]]*Log[l[16]]*PolyLog[2, l[11]/l[8]])/2 + 
    81*Log[l[7]]*Log[l[16]]*PolyLog[2, l[11]/l[8]] - 
    (169*Log[l[8]]*Log[l[16]]*PolyLog[2, l[11]/l[8]])/12 + 
    (4655*Log[l[9]]*Log[l[16]]*PolyLog[2, l[11]/l[8]])/4 - 
    6*Log[l[12]]*Log[l[16]]*PolyLog[2, l[11]/l[8]] - 
    (21*Log[l[13]]*Log[l[16]]*PolyLog[2, l[11]/l[8]])/2 - 
    (2963*Log[l[14]]*Log[l[16]]*PolyLog[2, l[11]/l[8]])/12 + 
    (2441*Log[l[15]]*Log[l[16]]*PolyLog[2, l[11]/l[8]])/12 - 
    (2071*Log[l[16]]^2*PolyLog[2, l[11]/l[8]])/3 - 
    (94241*PolyLog[2, -l[2]]*PolyLog[2, l[11]/l[8]])/48 - 
    (6343*PolyLog[2, l[2]]*PolyLog[2, l[11]/l[8]])/16 - 
    (189*PolyLog[2, -(l[1]*l[2])]*PolyLog[2, l[11]/l[8]])/2 - 
    (373*PolyLog[2, -(l[4]/l[2])]*PolyLog[2, l[11]/l[8]])/3 - 
    (8677*PolyLog[2, -l[6]]*PolyLog[2, l[11]/l[8]])/48 - 
    (169*PolyLog[2, l[6]]*PolyLog[2, l[11]/l[8]])/48 + 
    (10975*PolyLog[2, l[2]*l[6]]*PolyLog[2, l[11]/l[8]])/16 - 
    (6227*PolyLog[2, l[3]/l[8]]*PolyLog[2, l[11]/l[8]])/12 + 
    (5885*PolyLog[2, l[8]/l[5]]*PolyLog[2, l[11]/l[8]])/12 + 
    (1447*PolyLog[2, l[3]/l[9]]*PolyLog[2, l[11]/l[8]])/6 - 
    (8881*PolyLog[2, l[7]/l[9]]*PolyLog[2, l[11]/l[8]])/12 + 
    (7493*PolyLog[2, l[8]/l[9]]*PolyLog[2, l[11]/l[8]])/12 + 
    (633*PolyLog[2, l[10]/(l[1]*l[3]*l[6])]*PolyLog[2, l[11]/l[8]])/2 + 
    (151*PolyLog[2, l[10]/(l[1]*l[8])]*PolyLog[2, l[11]/l[8]])/6 + 
    (2527*PolyLog[2, -(l[10]/l[9])]*PolyLog[2, l[11]/l[8]])/4 - 
    221*PolyLog[2, (l[6]*l[10])/l[9]]*PolyLog[2, l[11]/l[8]] - 
    129*PolyLog[2, l[11]/l[2]]*PolyLog[2, l[11]/l[8]] - 
    (5885*PolyLog[2, -(l[11]/l[5])]*PolyLog[2, l[11]/l[8]])/12 + 
    (74173*PolyLog[2, -(l[11]/l[8])]*PolyLog[2, l[11]/l[8]])/48 - 
    (10505*PolyLog[2, l[11]/l[8]]^2)/48 - 
    (539*Pi^2*PolyLog[2, -((l[1]*l[11])/l[9])])/12 - 
    (3347*Log[l[1]]^2*PolyLog[2, -((l[1]*l[11])/l[9])])/12 - 
    (595*Log[l[1]]*Log[l[2]]*PolyLog[2, -((l[1]*l[11])/l[9])])/6 + 
    (467*Log[l[2]]^2*PolyLog[2, -((l[1]*l[11])/l[9])])/12 - 
    (457*Log[l[1]]*Log[l[3]]*PolyLog[2, -((l[1]*l[11])/l[9])])/6 + 
    (823*Log[l[2]]*Log[l[3]]*PolyLog[2, -((l[1]*l[11])/l[9])])/6 + 
    (277*Log[l[3]]^2*PolyLog[2, -((l[1]*l[11])/l[9])])/4 + 
    (389*Log[l[1]]*Log[l[4]]*PolyLog[2, -((l[1]*l[11])/l[9])])/2 + 
    2*Log[l[2]]*Log[l[4]]*PolyLog[2, -((l[1]*l[11])/l[9])] - 
    (91*Log[l[3]]*Log[l[4]]*PolyLog[2, -((l[1]*l[11])/l[9])])/2 - 
    (493*Log[l[4]]^2*PolyLog[2, -((l[1]*l[11])/l[9])])/4 + 
    40*Log[l[1]]*Log[l[5]]*PolyLog[2, -((l[1]*l[11])/l[9])] - 
    10*Log[l[2]]*Log[l[5]]*PolyLog[2, -((l[1]*l[11])/l[9])] + 
    14*Log[l[3]]*Log[l[5]]*PolyLog[2, -((l[1]*l[11])/l[9])] - 
    12*Log[l[4]]*Log[l[5]]*PolyLog[2, -((l[1]*l[11])/l[9])] - 
    Log[l[5]]^2*PolyLog[2, -((l[1]*l[11])/l[9])] - 
    42*Log[l[1]]*Log[l[6]]*PolyLog[2, -((l[1]*l[11])/l[9])] + 
    24*Log[l[2]]*Log[l[6]]*PolyLog[2, -((l[1]*l[11])/l[9])] + 
    45*Log[l[3]]*Log[l[6]]*PolyLog[2, -((l[1]*l[11])/l[9])] - 
    (11*Log[l[4]]*Log[l[6]]*PolyLog[2, -((l[1]*l[11])/l[9])])/2 - 
    (207*Log[l[5]]*Log[l[6]]*PolyLog[2, -((l[1]*l[11])/l[9])])/2 + 
    (23*Log[l[6]]^2*PolyLog[2, -((l[1]*l[11])/l[9])])/4 + 
    (253*Log[l[1]]*Log[l[7]]*PolyLog[2, -((l[1]*l[11])/l[9])])/2 - 
    (691*Log[l[2]]*Log[l[7]]*PolyLog[2, -((l[1]*l[11])/l[9])])/6 - 
    (239*Log[l[3]]*Log[l[7]]*PolyLog[2, -((l[1]*l[11])/l[9])])/3 - 
    (253*Log[l[4]]*Log[l[7]]*PolyLog[2, -((l[1]*l[11])/l[9])])/6 - 
    12*Log[l[5]]*Log[l[7]]*PolyLog[2, -((l[1]*l[11])/l[9])] - 
    (493*Log[l[6]]*Log[l[7]]*PolyLog[2, -((l[1]*l[11])/l[9])])/6 - 
    (79*Log[l[7]]^2*PolyLog[2, -((l[1]*l[11])/l[9])])/4 - 
    (191*Log[l[1]]*Log[l[8]]*PolyLog[2, -((l[1]*l[11])/l[9])])/6 + 
    (469*Log[l[2]]*Log[l[8]]*PolyLog[2, -((l[1]*l[11])/l[9])])/3 + 
    (434*Log[l[3]]*Log[l[8]]*PolyLog[2, -((l[1]*l[11])/l[9])])/3 - 
    (167*Log[l[4]]*Log[l[8]]*PolyLog[2, -((l[1]*l[11])/l[9])])/6 + 
    6*Log[l[5]]*Log[l[8]]*PolyLog[2, -((l[1]*l[11])/l[9])] + 
    (494*Log[l[6]]*Log[l[8]]*PolyLog[2, -((l[1]*l[11])/l[9])])/3 - 
    (37*Log[l[7]]*Log[l[8]]*PolyLog[2, -((l[1]*l[11])/l[9])])/2 - 
    (731*Log[l[8]]^2*PolyLog[2, -((l[1]*l[11])/l[9])])/12 - 
    (299*Log[l[1]]*Log[l[9]]*PolyLog[2, -((l[1]*l[11])/l[9])])/2 - 
    (749*Log[l[2]]*Log[l[9]]*PolyLog[2, -((l[1]*l[11])/l[9])])/6 - 
    (403*Log[l[3]]*Log[l[9]]*PolyLog[2, -((l[1]*l[11])/l[9])])/2 + 
    (227*Log[l[4]]*Log[l[9]]*PolyLog[2, -((l[1]*l[11])/l[9])])/2 - 
    8*Log[l[5]]*Log[l[9]]*PolyLog[2, -((l[1]*l[11])/l[9])] - 
    28*Log[l[6]]*Log[l[9]]*PolyLog[2, -((l[1]*l[11])/l[9])] + 
    (383*Log[l[7]]*Log[l[9]]*PolyLog[2, -((l[1]*l[11])/l[9])])/3 - 
    (19*Log[l[8]]*Log[l[9]]*PolyLog[2, -((l[1]*l[11])/l[9])])/3 + 
    (493*Log[l[9]]^2*PolyLog[2, -((l[1]*l[11])/l[9])])/12 - 
    8*Log[l[1]]*Log[l[13]]*PolyLog[2, -((l[1]*l[11])/l[9])] + 
    2*Log[l[2]]*Log[l[13]]*PolyLog[2, -((l[1]*l[11])/l[9])] - 
    8*Log[l[4]]*Log[l[13]]*PolyLog[2, -((l[1]*l[11])/l[9])] - 
    2*Log[l[6]]*Log[l[13]]*PolyLog[2, -((l[1]*l[11])/l[9])] - 
    12*Log[l[7]]*Log[l[13]]*PolyLog[2, -((l[1]*l[11])/l[9])] + 
    4*Log[l[8]]*Log[l[13]]*PolyLog[2, -((l[1]*l[11])/l[9])] + 
    8*Log[l[9]]*Log[l[13]]*PolyLog[2, -((l[1]*l[11])/l[9])] - 
    3*Log[l[13]]^2*PolyLog[2, -((l[1]*l[11])/l[9])] + 
    2*Log[l[1]]*Log[l[14]]*PolyLog[2, -((l[1]*l[11])/l[9])] + 
    4*Log[l[2]]*Log[l[14]]*PolyLog[2, -((l[1]*l[11])/l[9])] + 
    8*Log[l[4]]*Log[l[14]]*PolyLog[2, -((l[1]*l[11])/l[9])] + 
    2*Log[l[6]]*Log[l[14]]*PolyLog[2, -((l[1]*l[11])/l[9])] + 
    14*Log[l[7]]*Log[l[14]]*PolyLog[2, -((l[1]*l[11])/l[9])] - 
    2*Log[l[8]]*Log[l[14]]*PolyLog[2, -((l[1]*l[11])/l[9])] - 
    6*Log[l[9]]*Log[l[14]]*PolyLog[2, -((l[1]*l[11])/l[9])] + 
    2*Log[l[13]]*Log[l[14]]*PolyLog[2, -((l[1]*l[11])/l[9])] - 
    2*Log[l[14]]^2*PolyLog[2, -((l[1]*l[11])/l[9])] + 
    26*Log[l[1]]*Log[l[15]]*PolyLog[2, -((l[1]*l[11])/l[9])] - 
    10*Log[l[2]]*Log[l[15]]*PolyLog[2, -((l[1]*l[11])/l[9])] + 
    2*Log[l[5]]*Log[l[15]]*PolyLog[2, -((l[1]*l[11])/l[9])] + 
    2*Log[l[8]]*Log[l[15]]*PolyLog[2, -((l[1]*l[11])/l[9])] - 
    2*Log[l[9]]*Log[l[15]]*PolyLog[2, -((l[1]*l[11])/l[9])] + 
    2*Log[l[13]]*Log[l[15]]*PolyLog[2, -((l[1]*l[11])/l[9])] - 
    2*Log[l[15]]^2*PolyLog[2, -((l[1]*l[11])/l[9])] + 
    80*Log[l[1]]*Log[l[16]]*PolyLog[2, -((l[1]*l[11])/l[9])] - 
    33*Log[l[2]]*Log[l[16]]*PolyLog[2, -((l[1]*l[11])/l[9])] - 
    2*Log[l[3]]*Log[l[16]]*PolyLog[2, -((l[1]*l[11])/l[9])] + 
    2*Log[l[4]]*Log[l[16]]*PolyLog[2, -((l[1]*l[11])/l[9])] - 
    2*Log[l[5]]*Log[l[16]]*PolyLog[2, -((l[1]*l[11])/l[9])] + 
    2*Log[l[6]]*Log[l[16]]*PolyLog[2, -((l[1]*l[11])/l[9])] + 
    10*Log[l[7]]*Log[l[16]]*PolyLog[2, -((l[1]*l[11])/l[9])] - 
    2*Log[l[8]]*Log[l[16]]*PolyLog[2, -((l[1]*l[11])/l[9])] + 
    2*Log[l[13]]*Log[l[16]]*PolyLog[2, -((l[1]*l[11])/l[9])] - 
    4*Log[l[14]]*Log[l[16]]*PolyLog[2, -((l[1]*l[11])/l[9])] + 
    2*Log[l[15]]*Log[l[16]]*PolyLog[2, -((l[1]*l[11])/l[9])] - 
    3*Log[l[16]]^2*PolyLog[2, -((l[1]*l[11])/l[9])] - 
    (1069*PolyLog[2, -l[2]]*PolyLog[2, -((l[1]*l[11])/l[9])])/6 - 
    (506*PolyLog[2, l[2]]*PolyLog[2, -((l[1]*l[11])/l[9])])/3 - 
    (213*PolyLog[2, -(l[1]*l[2])]*PolyLog[2, -((l[1]*l[11])/l[9])])/2 - 
    (149*PolyLog[2, -(l[4]/l[2])]*PolyLog[2, -((l[1]*l[11])/l[9])])/3 - 
    (211*PolyLog[2, -l[6]]*PolyLog[2, -((l[1]*l[11])/l[9])])/2 - 
    (403*PolyLog[2, l[6]]*PolyLog[2, -((l[1]*l[11])/l[9])])/6 + 
    (518*PolyLog[2, l[2]*l[6]]*PolyLog[2, -((l[1]*l[11])/l[9])])/3 - 
    (179*PolyLog[2, l[3]/l[8]]*PolyLog[2, -((l[1]*l[11])/l[9])])/3 + 
    (207*PolyLog[2, l[8]/l[5]]*PolyLog[2, -((l[1]*l[11])/l[9])])/2 + 
    125*PolyLog[2, l[3]/l[9]]*PolyLog[2, -((l[1]*l[11])/l[9])] - 
    (469*PolyLog[2, l[7]/l[9]]*PolyLog[2, -((l[1]*l[11])/l[9])])/6 + 
    (224*PolyLog[2, l[8]/l[9]]*PolyLog[2, -((l[1]*l[11])/l[9])])/3 + 
    2*PolyLog[2, l[10]/(l[1]*l[3]*l[6])]*PolyLog[2, -((l[1]*l[11])/l[9])] - 
    10*PolyLog[2, l[10]/(l[1]*l[8])]*PolyLog[2, -((l[1]*l[11])/l[9])] - 
    12*PolyLog[2, -(l[10]/l[9])]*PolyLog[2, -((l[1]*l[11])/l[9])] + 
    2*PolyLog[2, (l[6]*l[10])/l[9]]*PolyLog[2, -((l[1]*l[11])/l[9])] - 
    2*PolyLog[2, l[11]/l[2]]*PolyLog[2, -((l[1]*l[11])/l[9])] - 
    (207*PolyLog[2, -(l[11]/l[5])]*PolyLog[2, -((l[1]*l[11])/l[9])])/2 + 
    (155*PolyLog[2, -(l[11]/l[8])]*PolyLog[2, -((l[1]*l[11])/l[9])])/3 - 
    (231*PolyLog[2, l[11]/l[8]]*PolyLog[2, -((l[1]*l[11])/l[9])])/2 + 
    (169*PolyLog[2, -((l[1]*l[11])/l[9])]^2)/12 - 
    (482*Pi^2*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2])/9 + 
    (2*I)*Pi*Log[l[1]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] + 
    (2*I)*Pi*Log[l[2]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] + 
    (4*I)*Pi*Log[l[3]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] - 
    2*Log[l[1]]*Log[l[3]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] + 
    16*Log[l[2]]*Log[l[3]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] - 
    Log[l[3]]^2*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] + 
    2*Log[l[1]]*Log[l[4]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] + 
    Log[l[2]]*Log[l[4]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] - 
    4*Log[l[3]]*Log[l[4]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] - 
    2*Log[l[4]]^2*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] + 
    (2*I)*Pi*Log[l[6]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] - 
    4*Log[l[1]]*Log[l[6]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] + 
    10*Log[l[2]]*Log[l[6]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] - 
    2*Log[l[3]]*Log[l[6]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] - 
    4*Log[l[4]]*Log[l[6]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] - 
    4*Log[l[5]]*Log[l[6]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] - 
    (21*Log[l[6]]^2*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2])/2 - 
    (4*I)*Pi*Log[l[7]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] + 
    5*Log[l[1]]*Log[l[7]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] - 
    10*Log[l[2]]*Log[l[7]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] + 
    7*Log[l[3]]*Log[l[7]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] - 
    2*Log[l[4]]*Log[l[7]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] + 
    8*Log[l[6]]*Log[l[7]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] - 
    (23*Log[l[7]]^2*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2])/2 - 
    18*Log[l[2]]*Log[l[8]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] - 
    2*Log[l[3]]*Log[l[8]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] + 
    2*Log[l[4]]*Log[l[8]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] - 
    6*Log[l[6]]*Log[l[8]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] - 
    3*Log[l[7]]*Log[l[8]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] - 
    3*Log[l[8]]^2*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] + 
    2*Log[l[1]]*Log[l[9]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] + 
    (Log[l[2]]*Log[l[9]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2])/2 - 
    3*Log[l[3]]*Log[l[9]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] + 
    2*Log[l[6]]*Log[l[9]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] - 
    (23*Log[l[7]]*Log[l[9]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2])/2 + 
    17*Log[l[8]]*Log[l[9]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] + 
    Log[l[9]]^2*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] + 
    23*Log[l[1]]*Log[l[12]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] + 
    8*Log[l[2]]*Log[l[12]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] + 
    10*Log[l[6]]*Log[l[12]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] + 
    12*Log[l[7]]*Log[l[12]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] + 
    13*Log[l[9]]*Log[l[12]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] - 
    5*Log[l[12]]^2*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] - 
    (37*Log[l[1]]*Log[l[13]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2])/2 + 
    (41*Log[l[2]]*Log[l[13]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2])/2 - 
    (11*Log[l[3]]*Log[l[13]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2])/2 + 
    2*Log[l[4]]*Log[l[13]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] + 
    2*Log[l[6]]*Log[l[13]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] - 
    (1463*Log[l[7]]*Log[l[13]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2])/6 - 
    5*Log[l[8]]*Log[l[13]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] - 
    19*Log[l[12]]*Log[l[13]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] + 
    (814*Log[l[13]]^2*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2])/3 - 
    (17*Log[l[1]]*Log[l[14]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2])/2 - 
    23*Log[l[2]]*Log[l[14]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] + 
    (11*Log[l[3]]*Log[l[14]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2])/2 - 
    2*Log[l[4]]*Log[l[14]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] - 
    20*Log[l[6]]*Log[l[14]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] - 
    17*Log[l[7]]*Log[l[14]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] - 
    4*Log[l[8]]*Log[l[14]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] - 
    14*Log[l[9]]*Log[l[14]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] - 
    7*Log[l[12]]*Log[l[14]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] + 
    (17*Log[l[13]]*Log[l[14]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2])/2 + 
    5*Log[l[14]]^2*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] + 
    4*Log[l[1]]*Log[l[15]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] + 
    (Log[l[2]]*Log[l[15]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2])/2 + 
    2*Log[l[4]]*Log[l[15]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] - 
    (35*Log[l[5]]*Log[l[15]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2])/2 + 
    19*Log[l[6]]*Log[l[15]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] + 
    (1553*Log[l[7]]*Log[l[15]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2])/6 + 
    5*Log[l[8]]*Log[l[15]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] + 
    (33*Log[l[9]]*Log[l[15]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2])/2 + 
    10*Log[l[12]]*Log[l[15]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] - 
    (1685*Log[l[13]]*Log[l[15]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2])/6 + 
    17*Log[l[14]]*Log[l[15]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] - 
    6*Log[l[15]]^2*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] - 
    3*Log[l[1]]*Log[l[16]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] + 
    (13*Log[l[2]]*Log[l[16]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2])/2 + 
    2*Log[l[4]]*Log[l[16]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] + 
    (35*Log[l[5]]*Log[l[16]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2])/2 - 
    10*Log[l[6]]*Log[l[16]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] + 
    (31*Log[l[7]]*Log[l[16]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2])/2 - 
    2*Log[l[8]]*Log[l[16]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] - 
    25*Log[l[9]]*Log[l[16]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] - 
    9*Log[l[12]]*Log[l[16]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] + 
    13*Log[l[13]]*Log[l[16]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] + 
    4*Log[l[14]]*Log[l[16]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] - 
    (35*Log[l[15]]*Log[l[16]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2])/2 + 
    12*Log[l[16]]^2*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] + 
    8*PolyLog[2, -l[2]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] + 
    10*PolyLog[2, l[2]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] + 
    PolyLog[2, -(l[4]/l[2])]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] - 
    (11*PolyLog[2, -l[6]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2])/2 + 
    7*PolyLog[2, l[6]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] - 
    11*PolyLog[2, l[2]*l[6]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] + 
    5*PolyLog[2, l[3]/l[8]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] + 
    4*PolyLog[2, l[8]/l[5]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] + 
    PolyLog[2, l[3]/l[9]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] + 
    9*PolyLog[2, l[7]/l[9]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] - 
    8*PolyLog[2, l[8]/l[9]]*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] - 
    2*PolyLog[2, l[10]/(l[1]*l[3]*l[6])]*PolyLog[2, 
      (l[1]*l[7]*l[9])/l[13]^2] + 4*PolyLog[2, -(l[10]/l[9])]*
     PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] - PolyLog[2, (l[6]*l[10])/l[9]]*
     PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] - 4*PolyLog[2, l[11]/l[2]]*
     PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] - 4*PolyLog[2, -(l[11]/l[5])]*
     PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] + 4*PolyLog[2, -(l[11]/l[8])]*
     PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] - 4*PolyLog[2, l[11]/l[8]]*
     PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2] + 
    7*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2]^2 + 
    (45307*Pi^2*PolyLog[2, (l[1]*l[3])/l[13]])/24 - 
    (20*I)*Pi*Log[l[1]]*PolyLog[2, (l[1]*l[3])/l[13]] - 
    (36269*Log[l[1]]^2*PolyLog[2, (l[1]*l[3])/l[13]])/12 - 
    (6*I)*Pi*Log[l[2]]*PolyLog[2, (l[1]*l[3])/l[13]] + 
    (17515*Log[l[1]]*Log[l[2]]*PolyLog[2, (l[1]*l[3])/l[13]])/6 + 
    (87001*Log[l[2]]^2*PolyLog[2, (l[1]*l[3])/l[13]])/24 - 
    (8*I)*Pi*Log[l[3]]*PolyLog[2, (l[1]*l[3])/l[13]] - 
    (907*Log[l[1]]*Log[l[3]]*PolyLog[2, (l[1]*l[3])/l[13]])/2 - 
    (15071*Log[l[2]]*Log[l[3]]*PolyLog[2, (l[1]*l[3])/l[13]])/6 - 
    (9325*Log[l[3]]^2*PolyLog[2, (l[1]*l[3])/l[13]])/12 + 
    (16*I)*Pi*Log[l[4]]*PolyLog[2, (l[1]*l[3])/l[13]] + 
    3*Log[l[1]]*Log[l[4]]*PolyLog[2, (l[1]*l[3])/l[13]] + 
    (27*Log[l[2]]*Log[l[4]]*PolyLog[2, (l[1]*l[3])/l[13]])/2 + 
    4*Log[l[3]]*Log[l[4]]*PolyLog[2, (l[1]*l[3])/l[13]] - 
    (41*Log[l[4]]^2*PolyLog[2, (l[1]*l[3])/l[13]])/4 + 
    7*Log[l[5]]^2*PolyLog[2, (l[1]*l[3])/l[13]] - 
    (4*I)*Pi*Log[l[6]]*PolyLog[2, (l[1]*l[3])/l[13]] + 
    (1075*Log[l[1]]*Log[l[6]]*PolyLog[2, (l[1]*l[3])/l[13]])/2 - 
    (945*Log[l[2]]*Log[l[6]]*PolyLog[2, (l[1]*l[3])/l[13]])/4 - 
    (887*Log[l[3]]*Log[l[6]]*PolyLog[2, (l[1]*l[3])/l[13]])/2 + 
    4*Log[l[4]]*Log[l[6]]*PolyLog[2, (l[1]*l[3])/l[13]] - 
    261*Log[l[5]]*Log[l[6]]*PolyLog[2, (l[1]*l[3])/l[13]] - 
    (20915*Log[l[6]]^2*PolyLog[2, (l[1]*l[3])/l[13]])/12 + 
    (8*I)*Pi*Log[l[7]]*PolyLog[2, (l[1]*l[3])/l[13]] - 
    (6625*Log[l[1]]*Log[l[7]]*PolyLog[2, (l[1]*l[3])/l[13]])/6 + 
    (67003*Log[l[2]]*Log[l[7]]*PolyLog[2, (l[1]*l[3])/l[13]])/12 + 
    (5483*Log[l[3]]*Log[l[7]]*PolyLog[2, (l[1]*l[3])/l[13]])/4 - 
    6*Log[l[4]]*Log[l[7]]*PolyLog[2, (l[1]*l[3])/l[13]] + 
    1524*Log[l[6]]*Log[l[7]]*PolyLog[2, (l[1]*l[3])/l[13]] - 
    (1387*Log[l[7]]^2*PolyLog[2, (l[1]*l[3])/l[13]])/24 + 
    8*Log[l[1]]*Log[l[8]]*PolyLog[2, (l[1]*l[3])/l[13]] - 
    (11527*Log[l[2]]*Log[l[8]]*PolyLog[2, (l[1]*l[3])/l[13]])/12 - 
    (11179*Log[l[3]]*Log[l[8]]*PolyLog[2, (l[1]*l[3])/l[13]])/4 + 
    2*Log[l[4]]*Log[l[8]]*PolyLog[2, (l[1]*l[3])/l[13]] - 
    (29963*Log[l[6]]*Log[l[8]]*PolyLog[2, (l[1]*l[3])/l[13]])/6 + 
    (7357*Log[l[7]]*Log[l[8]]*PolyLog[2, (l[1]*l[3])/l[13]])/4 + 
    629*Log[l[8]]^2*PolyLog[2, (l[1]*l[3])/l[13]] + 
    (11065*Log[l[1]]*Log[l[9]]*PolyLog[2, (l[1]*l[3])/l[13]])/3 - 
    (26555*Log[l[2]]*Log[l[9]]*PolyLog[2, (l[1]*l[3])/l[13]])/12 + 
    (11799*Log[l[3]]*Log[l[9]]*PolyLog[2, (l[1]*l[3])/l[13]])/4 - 
    14*Log[l[5]]*Log[l[9]]*PolyLog[2, (l[1]*l[3])/l[13]] + 
    (8335*Log[l[6]]*Log[l[9]]*PolyLog[2, (l[1]*l[3])/l[13]])/6 - 
    (16511*Log[l[7]]*Log[l[9]]*PolyLog[2, (l[1]*l[3])/l[13]])/3 - 
    2432*Log[l[8]]*Log[l[9]]*PolyLog[2, (l[1]*l[3])/l[13]] + 
    (2237*Log[l[9]]^2*PolyLog[2, (l[1]*l[3])/l[13]])/8 - 
    (13*Log[l[1]]*Log[l[12]]*PolyLog[2, (l[1]*l[3])/l[13]])/2 + 
    2*Log[l[2]]*Log[l[12]]*PolyLog[2, (l[1]*l[3])/l[13]] - 
    10*Log[l[3]]*Log[l[12]]*PolyLog[2, (l[1]*l[3])/l[13]] - 
    4*Log[l[6]]*Log[l[12]]*PolyLog[2, (l[1]*l[3])/l[13]] + 
    (3*Log[l[7]]*Log[l[12]]*PolyLog[2, (l[1]*l[3])/l[13]])/2 + 
    2*Log[l[8]]*Log[l[12]]*PolyLog[2, (l[1]*l[3])/l[13]] - 
    (9*Log[l[9]]*Log[l[12]]*PolyLog[2, (l[1]*l[3])/l[13]])/2 - 
    2*Log[l[12]]^2*PolyLog[2, (l[1]*l[3])/l[13]] - 
    (18281*Log[l[1]]*Log[l[13]]*PolyLog[2, (l[1]*l[3])/l[13]])/6 + 
    (32333*Log[l[2]]*Log[l[13]]*PolyLog[2, (l[1]*l[3])/l[13]])/6 - 
    (7511*Log[l[3]]*Log[l[13]]*PolyLog[2, (l[1]*l[3])/l[13]])/3 - 
    2*Log[l[4]]*Log[l[13]]*PolyLog[2, (l[1]*l[3])/l[13]] - 
    (8873*Log[l[6]]*Log[l[13]]*PolyLog[2, (l[1]*l[3])/l[13]])/4 + 
    (38165*Log[l[7]]*Log[l[13]]*PolyLog[2, (l[1]*l[3])/l[13]])/6 + 
    (4289*Log[l[8]]*Log[l[13]]*PolyLog[2, (l[1]*l[3])/l[13]])/2 - 
    4302*Log[l[9]]*Log[l[13]]*PolyLog[2, (l[1]*l[3])/l[13]] + 
    9*Log[l[12]]*Log[l[13]]*PolyLog[2, (l[1]*l[3])/l[13]] + 
    (57601*Log[l[13]]^2*PolyLog[2, (l[1]*l[3])/l[13]])/24 + 
    (12671*Log[l[1]]*Log[l[14]]*PolyLog[2, (l[1]*l[3])/l[13]])/2 - 
    (5267*Log[l[2]]*Log[l[14]]*PolyLog[2, (l[1]*l[3])/l[13]])/12 + 
    (15847*Log[l[3]]*Log[l[14]]*PolyLog[2, (l[1]*l[3])/l[13]])/6 + 
    2*Log[l[4]]*Log[l[14]]*PolyLog[2, (l[1]*l[3])/l[13]] + 
    (1685*Log[l[6]]*Log[l[14]]*PolyLog[2, (l[1]*l[3])/l[13]])/4 + 
    (4159*Log[l[7]]*Log[l[14]]*PolyLog[2, (l[1]*l[3])/l[13]])/4 - 
    (4289*Log[l[8]]*Log[l[14]]*PolyLog[2, (l[1]*l[3])/l[13]])/2 - 
    (27713*Log[l[9]]*Log[l[14]]*PolyLog[2, (l[1]*l[3])/l[13]])/12 + 
    4*Log[l[12]]*Log[l[14]]*PolyLog[2, (l[1]*l[3])/l[13]] - 
    (2629*Log[l[13]]*Log[l[14]]*PolyLog[2, (l[1]*l[3])/l[13]])/4 - 
    (40153*Log[l[14]]^2*PolyLog[2, (l[1]*l[3])/l[13]])/24 + 
    (2247*Log[l[1]]*Log[l[15]]*PolyLog[2, (l[1]*l[3])/l[13]])/2 - 
    (2293*Log[l[2]]*Log[l[15]]*PolyLog[2, (l[1]*l[3])/l[13]])/4 - 
    13*Log[l[3]]*Log[l[15]]*PolyLog[2, (l[1]*l[3])/l[13]] + 
    1032*Log[l[5]]*Log[l[15]]*PolyLog[2, (l[1]*l[3])/l[13]] + 
    (897*Log[l[6]]*Log[l[15]]*PolyLog[2, (l[1]*l[3])/l[13]])/2 - 
    (15397*Log[l[7]]*Log[l[15]]*PolyLog[2, (l[1]*l[3])/l[13]])/12 + 
    2152*Log[l[8]]*Log[l[15]]*PolyLog[2, (l[1]*l[3])/l[13]] + 
    (35819*Log[l[9]]*Log[l[15]]*PolyLog[2, (l[1]*l[3])/l[13]])/6 - 
    2*Log[l[12]]*Log[l[15]]*PolyLog[2, (l[1]*l[3])/l[13]] - 
    (70627*Log[l[13]]*Log[l[15]]*PolyLog[2, (l[1]*l[3])/l[13]])/12 - 
    (4581*Log[l[14]]*Log[l[15]]*PolyLog[2, (l[1]*l[3])/l[13]])/4 + 
    (9499*Log[l[15]]^2*PolyLog[2, (l[1]*l[3])/l[13]])/6 - 
    (12760*Log[l[1]]*Log[l[16]]*PolyLog[2, (l[1]*l[3])/l[13]])/3 - 
    (62317*Log[l[2]]*Log[l[16]]*PolyLog[2, (l[1]*l[3])/l[13]])/12 - 
    (1033*Log[l[3]]*Log[l[16]]*PolyLog[2, (l[1]*l[3])/l[13]])/12 - 
    1018*Log[l[5]]*Log[l[16]]*PolyLog[2, (l[1]*l[3])/l[13]] + 
    (15689*Log[l[6]]*Log[l[16]]*PolyLog[2, (l[1]*l[3])/l[13]])/6 - 
    (64361*Log[l[7]]*Log[l[16]]*PolyLog[2, (l[1]*l[3])/l[13]])/12 - 
    (49*Log[l[8]]*Log[l[16]]*PolyLog[2, (l[1]*l[3])/l[13]])/2 + 
    (34195*Log[l[9]]*Log[l[16]]*PolyLog[2, (l[1]*l[3])/l[13]])/12 + 
    4*Log[l[12]]*Log[l[16]]*PolyLog[2, (l[1]*l[3])/l[13]] + 
    (2019*Log[l[13]]*Log[l[16]]*PolyLog[2, (l[1]*l[3])/l[13]])/2 + 
    (11266*Log[l[14]]*Log[l[16]]*PolyLog[2, (l[1]*l[3])/l[13]])/3 - 
    (16043*Log[l[15]]*Log[l[16]]*PolyLog[2, (l[1]*l[3])/l[13]])/12 - 
    (1142*Log[l[16]]^2*PolyLog[2, (l[1]*l[3])/l[13]])/3 + 
    (20467*PolyLog[2, -l[2]]*PolyLog[2, (l[1]*l[3])/l[13]])/6 - 
    (49189*PolyLog[2, l[2]]*PolyLog[2, (l[1]*l[3])/l[13]])/12 - 
    (15*PolyLog[2, -(l[1]*l[2])]*PolyLog[2, (l[1]*l[3])/l[13]])/2 - 
    (13*PolyLog[2, -(l[4]/l[2])]*PolyLog[2, (l[1]*l[3])/l[13]])/2 + 
    (116831*PolyLog[2, -l[6]]*PolyLog[2, (l[1]*l[3])/l[13]])/12 - 
    4324*PolyLog[2, l[6]]*PolyLog[2, (l[1]*l[3])/l[13]] + 
    (205*PolyLog[2, l[2]*l[6]]*PolyLog[2, (l[1]*l[3])/l[13]])/2 - 
    (20999*PolyLog[2, l[3]/l[8]]*PolyLog[2, (l[1]*l[3])/l[13]])/4 + 
    247*PolyLog[2, l[8]/l[5]]*PolyLog[2, (l[1]*l[3])/l[13]] - 
    (9493*PolyLog[2, l[3]/l[9]]*PolyLog[2, (l[1]*l[3])/l[13]])/3 - 
    (109*PolyLog[2, l[7]/l[9]]*PolyLog[2, (l[1]*l[3])/l[13]])/6 - 
    (9322*PolyLog[2, l[8]/l[9]]*PolyLog[2, (l[1]*l[3])/l[13]])/3 - 
    (887*PolyLog[2, l[10]/(l[1]*l[3]*l[6])]*PolyLog[2, (l[1]*l[3])/l[13]])/
     2 + 6*PolyLog[2, l[10]/(l[1]*l[8])]*PolyLog[2, (l[1]*l[3])/l[13]] + 
    (21205*PolyLog[2, -(l[10]/l[9])]*PolyLog[2, (l[1]*l[3])/l[13]])/12 + 
    (3019*PolyLog[2, (l[6]*l[10])/l[9]]*PolyLog[2, (l[1]*l[3])/l[13]])/4 + 
    (227*PolyLog[2, l[11]/l[2]]*PolyLog[2, (l[1]*l[3])/l[13]])/2 - 
    247*PolyLog[2, -(l[11]/l[5])]*PolyLog[2, (l[1]*l[3])/l[13]] + 
    247*PolyLog[2, -(l[11]/l[8])]*PolyLog[2, (l[1]*l[3])/l[13]] - 
    243*PolyLog[2, l[11]/l[8]]*PolyLog[2, (l[1]*l[3])/l[13]] - 
    (2663*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2]*PolyLog[2, (l[1]*l[3])/l[13]])/
     2 + (334*PolyLog[2, (l[1]*l[3])/l[13]]^2)/3 - 
    (33610*Pi^2*PolyLog[2, l[7]/l[13]])/9 + (30*I)*Pi*Log[l[1]]*
     PolyLog[2, l[7]/l[13]] - (13835*Log[l[1]]^2*PolyLog[2, l[7]/l[13]])/8 - 
    (2*I)*Pi*Log[l[2]]*PolyLog[2, l[7]/l[13]] + 
    (34819*Log[l[1]]*Log[l[2]]*PolyLog[2, l[7]/l[13]])/12 - 
    (1499*Log[l[2]]^2*PolyLog[2, l[7]/l[13]])/4 - 
    (8*I)*Pi*Log[l[3]]*PolyLog[2, l[7]/l[13]] + 
    (1747*Log[l[1]]*Log[l[3]]*PolyLog[2, l[7]/l[13]])/6 + 
    (65957*Log[l[2]]*Log[l[3]]*PolyLog[2, l[7]/l[13]])/12 + 
    (401*Log[l[3]]^2*PolyLog[2, l[7]/l[13]])/6 - (16*I)*Pi*Log[l[4]]*
     PolyLog[2, l[7]/l[13]] - (55*Log[l[1]]*Log[l[4]]*PolyLog[2, l[7]/l[13]])/
     2 - (13*Log[l[2]]*Log[l[4]]*PolyLog[2, l[7]/l[13]])/2 + 
    8*Log[l[3]]*Log[l[4]]*PolyLog[2, l[7]/l[13]] + 
    (31*Log[l[4]]^2*PolyLog[2, l[7]/l[13]])/2 + 8*Log[l[2]]*Log[l[5]]*
     PolyLog[2, l[7]/l[13]] - 2*Log[l[3]]*Log[l[5]]*PolyLog[2, l[7]/l[13]] + 
    2139*Log[l[5]]^2*PolyLog[2, l[7]/l[13]] - (2*I)*Pi*Log[l[6]]*
     PolyLog[2, l[7]/l[13]] + (8593*Log[l[1]]*Log[l[6]]*
      PolyLog[2, l[7]/l[13]])/4 + (3869*Log[l[2]]*Log[l[6]]*
      PolyLog[2, l[7]/l[13]])/6 + (13181*Log[l[3]]*Log[l[6]]*
      PolyLog[2, l[7]/l[13]])/12 + (17*Log[l[4]]*Log[l[6]]*
      PolyLog[2, l[7]/l[13]])/2 + (15971*Log[l[5]]*Log[l[6]]*
      PolyLog[2, l[7]/l[13]])/12 + (16641*Log[l[6]]^2*PolyLog[2, l[7]/l[13]])/
     8 + (4*I)*Pi*Log[l[7]]*PolyLog[2, l[7]/l[13]] - 
    (98963*Log[l[1]]*Log[l[7]]*PolyLog[2, l[7]/l[13]])/12 - 
    (4403*Log[l[2]]*Log[l[7]]*PolyLog[2, l[7]/l[13]])/3 + 
    2063*Log[l[3]]*Log[l[7]]*PolyLog[2, l[7]/l[13]] + 
    (17*Log[l[4]]*Log[l[7]]*PolyLog[2, l[7]/l[13]])/2 + 
    10*Log[l[5]]*Log[l[7]]*PolyLog[2, l[7]/l[13]] + 
    (35225*Log[l[6]]*Log[l[7]]*PolyLog[2, l[7]/l[13]])/6 - 
    (4485*Log[l[7]]^2*PolyLog[2, l[7]/l[13]])/2 - 17*Log[l[1]]*Log[l[8]]*
     PolyLog[2, l[7]/l[13]] - (91847*Log[l[2]]*Log[l[8]]*
      PolyLog[2, l[7]/l[13]])/12 - (38681*Log[l[3]]*Log[l[8]]*
      PolyLog[2, l[7]/l[13]])/12 - 6*Log[l[4]]*Log[l[8]]*
     PolyLog[2, l[7]/l[13]] - (28795*Log[l[6]]*Log[l[8]]*
      PolyLog[2, l[7]/l[13]])/12 - 4210*Log[l[7]]*Log[l[8]]*
     PolyLog[2, l[7]/l[13]] + (45889*Log[l[8]]^2*PolyLog[2, l[7]/l[13]])/24 - 
    (81227*Log[l[1]]*Log[l[9]]*PolyLog[2, l[7]/l[13]])/4 + 
    659*Log[l[2]]*Log[l[9]]*PolyLog[2, l[7]/l[13]] + 
    (4831*Log[l[3]]*Log[l[9]]*PolyLog[2, l[7]/l[13]])/4 + 
    (5*Log[l[4]]*Log[l[9]]*PolyLog[2, l[7]/l[13]])/2 - 
    (16067*Log[l[6]]*Log[l[9]]*PolyLog[2, l[7]/l[13]])/12 - 
    (26375*Log[l[7]]*Log[l[9]]*PolyLog[2, l[7]/l[13]])/2 + 
    (27187*Log[l[8]]*Log[l[9]]*PolyLog[2, l[7]/l[13]])/6 - 
    (19444*Log[l[9]]^2*PolyLog[2, l[7]/l[13]])/3 + 
    (796*Log[l[1]]*Log[l[12]]*PolyLog[2, l[7]/l[13]])/3 - 
    10*Log[l[2]]*Log[l[12]]*PolyLog[2, l[7]/l[13]] + 
    20*Log[l[3]]*Log[l[12]]*PolyLog[2, l[7]/l[13]] + 
    4*Log[l[6]]*Log[l[12]]*PolyLog[2, l[7]/l[13]] + 
    (724*Log[l[7]]*Log[l[12]]*PolyLog[2, l[7]/l[13]])/3 - 
    4*Log[l[8]]*Log[l[12]]*PolyLog[2, l[7]/l[13]] + 
    (772*Log[l[9]]*Log[l[12]]*PolyLog[2, l[7]/l[13]])/3 + 
    (5*Log[l[12]]^2*PolyLog[2, l[7]/l[13]])/2 + 
    (155683*Log[l[1]]*Log[l[13]]*PolyLog[2, l[7]/l[13]])/12 + 
    (2983*Log[l[2]]*Log[l[13]]*PolyLog[2, l[7]/l[13]])/3 + 
    (7013*Log[l[3]]*Log[l[13]]*PolyLog[2, l[7]/l[13]])/4 - 
    (Log[l[4]]*Log[l[13]]*PolyLog[2, l[7]/l[13]])/2 - 
    2*Log[l[5]]*Log[l[13]]*PolyLog[2, l[7]/l[13]] + 
    (9599*Log[l[6]]*Log[l[13]]*PolyLog[2, l[7]/l[13]])/3 + 
    (136253*Log[l[7]]*Log[l[13]]*PolyLog[2, l[7]/l[13]])/12 - 
    (4397*Log[l[8]]*Log[l[13]]*PolyLog[2, l[7]/l[13]])/2 + 
    (76219*Log[l[9]]*Log[l[13]]*PolyLog[2, l[7]/l[13]])/4 - 
    (1568*Log[l[12]]*Log[l[13]]*PolyLog[2, l[7]/l[13]])/3 - 
    (164341*Log[l[13]]^2*PolyLog[2, l[7]/l[13]])/24 - 
    (41075*Log[l[1]]*Log[l[14]]*PolyLog[2, l[7]/l[13]])/12 - 
    (12559*Log[l[2]]*Log[l[14]]*PolyLog[2, l[7]/l[13]])/4 - 
    993*Log[l[3]]*Log[l[14]]*PolyLog[2, l[7]/l[13]] + 
    (9*Log[l[4]]*Log[l[14]]*PolyLog[2, l[7]/l[13]])/2 - 
    16*Log[l[5]]*Log[l[14]]*PolyLog[2, l[7]/l[13]] + 
    (14645*Log[l[6]]*Log[l[14]]*PolyLog[2, l[7]/l[13]])/12 - 
    (39115*Log[l[7]]*Log[l[14]]*PolyLog[2, l[7]/l[13]])/12 + 
    (4313*Log[l[8]]*Log[l[14]]*PolyLog[2, l[7]/l[13]])/2 + 
    (69179*Log[l[9]]*Log[l[14]]*PolyLog[2, l[7]/l[13]])/12 - 
    7*Log[l[12]]*Log[l[14]]*PolyLog[2, l[7]/l[13]] - 
    (13675*Log[l[13]]*Log[l[14]]*PolyLog[2, l[7]/l[13]])/4 + 
    (4912*Log[l[14]]^2*PolyLog[2, l[7]/l[13]])/3 - 
    (18199*Log[l[1]]*Log[l[15]]*PolyLog[2, l[7]/l[13]])/6 - 
    (13379*Log[l[2]]*Log[l[15]]*PolyLog[2, l[7]/l[13]])/12 - 
    (3293*Log[l[3]]*Log[l[15]]*PolyLog[2, l[7]/l[13]])/4 - 
    (21*Log[l[4]]*Log[l[15]]*PolyLog[2, l[7]/l[13]])/2 - 
    (51959*Log[l[5]]*Log[l[15]]*PolyLog[2, l[7]/l[13]])/12 - 
    (18461*Log[l[6]]*Log[l[15]]*PolyLog[2, l[7]/l[13]])/6 - 
    3087*Log[l[7]]*Log[l[15]]*PolyLog[2, l[7]/l[13]] - 
    (5345*Log[l[8]]*Log[l[15]]*PolyLog[2, l[7]/l[13]])/6 - 
    (67331*Log[l[9]]*Log[l[15]]*PolyLog[2, l[7]/l[13]])/12 + 
    7*Log[l[12]]*Log[l[15]]*PolyLog[2, l[7]/l[13]] + 
    (13483*Log[l[13]]*Log[l[15]]*PolyLog[2, l[7]/l[13]])/3 + 
    (17957*Log[l[14]]*Log[l[15]]*PolyLog[2, l[7]/l[13]])/6 + 
    (29197*Log[l[15]]^2*PolyLog[2, l[7]/l[13]])/24 + 
    (32719*Log[l[1]]*Log[l[16]]*PolyLog[2, l[7]/l[13]])/2 + 
    4883*Log[l[2]]*Log[l[16]]*PolyLog[2, l[7]/l[13]] - 
    138*Log[l[3]]*Log[l[16]]*PolyLog[2, l[7]/l[13]] - 
    (13*Log[l[4]]*Log[l[16]]*PolyLog[2, l[7]/l[13]])/2 + 
    (52079*Log[l[5]]*Log[l[16]]*PolyLog[2, l[7]/l[13]])/12 - 
    (241*Log[l[6]]*Log[l[16]]*PolyLog[2, l[7]/l[13]])/2 + 
    (222805*Log[l[7]]*Log[l[16]]*PolyLog[2, l[7]/l[13]])/12 + 
    15*Log[l[8]]*Log[l[16]]*PolyLog[2, l[7]/l[13]] + 
    (18427*Log[l[9]]*Log[l[16]]*PolyLog[2, l[7]/l[13]])/3 + 
    3*Log[l[12]]*Log[l[16]]*PolyLog[2, l[7]/l[13]] - 
    17029*Log[l[13]]*Log[l[16]]*PolyLog[2, l[7]/l[13]] - 
    (55385*Log[l[14]]*Log[l[16]]*PolyLog[2, l[7]/l[13]])/12 - 
    (1425*Log[l[15]]*Log[l[16]]*PolyLog[2, l[7]/l[13]])/2 - 
    (10719*Log[l[16]]^2*PolyLog[2, l[7]/l[13]])/8 + 
    (283*PolyLog[2, -l[2]]*PolyLog[2, l[7]/l[13]])/4 + 
    (57605*PolyLog[2, l[2]]*PolyLog[2, l[7]/l[13]])/12 + 
    (15*PolyLog[2, -(l[1]*l[2])]*PolyLog[2, l[7]/l[13]])/2 - 
    (5*PolyLog[2, -(l[4]/l[2])]*PolyLog[2, l[7]/l[13]])/2 - 
    (10415*PolyLog[2, -l[6]]*PolyLog[2, l[7]/l[13]])/4 + 
    13316*PolyLog[2, l[6]]*PolyLog[2, l[7]/l[13]] - 
    (23311*PolyLog[2, l[2]*l[6]]*PolyLog[2, l[7]/l[13]])/12 + 
    (59929*PolyLog[2, l[3]/l[8]]*PolyLog[2, l[7]/l[13]])/12 - 
    (491*PolyLog[2, l[8]/l[5]]*PolyLog[2, l[7]/l[13]])/12 + 
    (6571*PolyLog[2, l[3]/l[9]]*PolyLog[2, l[7]/l[13]])/6 + 
    (26264*PolyLog[2, l[7]/l[9]]*PolyLog[2, l[7]/l[13]])/3 - 
    3300*PolyLog[2, l[8]/l[9]]*PolyLog[2, l[7]/l[13]] + 
    (13403*PolyLog[2, l[10]/(l[1]*l[3]*l[6])]*PolyLog[2, l[7]/l[13]])/12 - 
    10*PolyLog[2, l[10]/(l[1]*l[8])]*PolyLog[2, l[7]/l[13]] + 
    (7261*PolyLog[2, -(l[10]/l[9])]*PolyLog[2, l[7]/l[13]])/4 - 
    (7161*PolyLog[2, (l[6]*l[10])/l[9]]*PolyLog[2, l[7]/l[13]])/4 - 
    (403*PolyLog[2, l[11]/l[2]]*PolyLog[2, l[7]/l[13]])/2 + 
    (491*PolyLog[2, -(l[11]/l[5])]*PolyLog[2, l[7]/l[13]])/12 - 
    (491*PolyLog[2, -(l[11]/l[8])]*PolyLog[2, l[7]/l[13]])/12 + 
    (455*PolyLog[2, l[11]/l[8]]*PolyLog[2, l[7]/l[13]])/12 - 
    4*PolyLog[2, -((l[1]*l[11])/l[9])]*PolyLog[2, l[7]/l[13]] + 
    (781*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2]*PolyLog[2, l[7]/l[13]])/3 + 
    (27497*PolyLog[2, (l[1]*l[3])/l[13]]*PolyLog[2, l[7]/l[13]])/12 - 
    (40315*PolyLog[2, l[7]/l[13]]^2)/24 + 
    (25249*Pi^2*PolyLog[2, (l[1]*l[7])/l[13]])/12 - 
    (18*I)*Pi*Log[l[1]]*PolyLog[2, (l[1]*l[7])/l[13]] + 
    (3725*Log[l[1]]^2*PolyLog[2, (l[1]*l[7])/l[13]])/24 + 
    (2*I)*Pi*Log[l[2]]*PolyLog[2, (l[1]*l[7])/l[13]] - 
    (34817*Log[l[1]]*Log[l[2]]*PolyLog[2, (l[1]*l[7])/l[13]])/12 + 
    (1529*Log[l[2]]^2*PolyLog[2, (l[1]*l[7])/l[13]])/2 - 
    (12*I)*Pi*Log[l[3]]*PolyLog[2, (l[1]*l[7])/l[13]] - 
    303*Log[l[1]]*Log[l[3]]*PolyLog[2, (l[1]*l[7])/l[13]] - 
    (7439*Log[l[2]]*Log[l[3]]*PolyLog[2, (l[1]*l[7])/l[13]])/2 - 
    (287*Log[l[3]]^2*PolyLog[2, (l[1]*l[7])/l[13]])/2 + 
    (8*I)*Pi*Log[l[4]]*PolyLog[2, (l[1]*l[7])/l[13]] + 
    (81*Log[l[1]]*Log[l[4]]*PolyLog[2, (l[1]*l[7])/l[13]])/2 - 
    23*Log[l[2]]*Log[l[4]]*PolyLog[2, (l[1]*l[7])/l[13]] + 
    12*Log[l[3]]*Log[l[4]]*PolyLog[2, (l[1]*l[7])/l[13]] - 
    (23*Log[l[4]]^2*PolyLog[2, (l[1]*l[7])/l[13]])/4 - 
    4*Log[l[2]]*Log[l[5]]*PolyLog[2, (l[1]*l[7])/l[13]] + 
    2*Log[l[3]]*Log[l[5]]*PolyLog[2, (l[1]*l[7])/l[13]] - 
    (8505*Log[l[5]]^2*PolyLog[2, (l[1]*l[7])/l[13]])/4 - 
    (6*I)*Pi*Log[l[6]]*PolyLog[2, (l[1]*l[7])/l[13]] - 
    (9383*Log[l[1]]*Log[l[6]]*PolyLog[2, (l[1]*l[7])/l[13]])/2 - 
    (4867*Log[l[2]]*Log[l[6]]*PolyLog[2, (l[1]*l[7])/l[13]])/6 - 
    (593*Log[l[3]]*Log[l[6]]*PolyLog[2, (l[1]*l[7])/l[13]])/2 - 
    (Log[l[4]]*Log[l[6]]*PolyLog[2, (l[1]*l[7])/l[13]])/2 - 
    1130*Log[l[5]]*Log[l[6]]*PolyLog[2, (l[1]*l[7])/l[13]] - 
    (3623*Log[l[6]]^2*PolyLog[2, (l[1]*l[7])/l[13]])/6 + 
    (12*I)*Pi*Log[l[7]]*PolyLog[2, (l[1]*l[7])/l[13]] + 
    (39047*Log[l[1]]*Log[l[7]]*PolyLog[2, (l[1]*l[7])/l[13]])/12 + 
    (6895*Log[l[2]]*Log[l[7]]*PolyLog[2, (l[1]*l[7])/l[13]])/2 - 
    (6230*Log[l[3]]*Log[l[7]]*PolyLog[2, (l[1]*l[7])/l[13]])/3 - 
    (49*Log[l[4]]*Log[l[7]]*PolyLog[2, (l[1]*l[7])/l[13]])/2 - 
    6*Log[l[5]]*Log[l[7]]*PolyLog[2, (l[1]*l[7])/l[13]] - 
    (31089*Log[l[6]]*Log[l[7]]*PolyLog[2, (l[1]*l[7])/l[13]])/4 + 
    (11859*Log[l[7]]^2*PolyLog[2, (l[1]*l[7])/l[13]])/8 + 
    Log[l[1]]*Log[l[8]]*PolyLog[2, (l[1]*l[7])/l[13]] + 
    (26797*Log[l[2]]*Log[l[8]]*PolyLog[2, (l[1]*l[7])/l[13]])/3 + 
    5541*Log[l[3]]*Log[l[8]]*PolyLog[2, (l[1]*l[7])/l[13]] + 
    4*Log[l[4]]*Log[l[8]]*PolyLog[2, (l[1]*l[7])/l[13]] + 
    (7505*Log[l[6]]*Log[l[8]]*PolyLog[2, (l[1]*l[7])/l[13]])/2 + 
    (9763*Log[l[7]]*Log[l[8]]*PolyLog[2, (l[1]*l[7])/l[13]])/3 - 
    (14509*Log[l[8]]^2*PolyLog[2, (l[1]*l[7])/l[13]])/6 + 
    11864*Log[l[1]]*Log[l[9]]*PolyLog[2, (l[1]*l[7])/l[13]] - 
    4875*Log[l[2]]*Log[l[9]]*PolyLog[2, (l[1]*l[7])/l[13]] - 
    (9238*Log[l[3]]*Log[l[9]]*PolyLog[2, (l[1]*l[7])/l[13]])/3 - 
    (9*Log[l[4]]*Log[l[9]]*PolyLog[2, (l[1]*l[7])/l[13]])/2 - 
    (43*Log[l[5]]*Log[l[9]]*PolyLog[2, (l[1]*l[7])/l[13]])/2 - 
    (6961*Log[l[6]]*Log[l[9]]*PolyLog[2, (l[1]*l[7])/l[13]])/4 + 
    (11005*Log[l[7]]*Log[l[9]]*PolyLog[2, (l[1]*l[7])/l[13]])/4 - 
    (11629*Log[l[8]]*Log[l[9]]*PolyLog[2, (l[1]*l[7])/l[13]])/2 + 
    (81965*Log[l[9]]^2*PolyLog[2, (l[1]*l[7])/l[13]])/12 - 
    8*Log[l[1]]*Log[l[12]]*PolyLog[2, (l[1]*l[7])/l[13]] + 
    8*Log[l[2]]*Log[l[12]]*PolyLog[2, (l[1]*l[7])/l[13]] - 
    14*Log[l[3]]*Log[l[12]]*PolyLog[2, (l[1]*l[7])/l[13]] - 
    2*Log[l[6]]*Log[l[12]]*PolyLog[2, (l[1]*l[7])/l[13]] + 
    13*Log[l[7]]*Log[l[12]]*PolyLog[2, (l[1]*l[7])/l[13]] + 
    2*Log[l[8]]*Log[l[12]]*PolyLog[2, (l[1]*l[7])/l[13]] - 
    2*Log[l[9]]*Log[l[12]]*PolyLog[2, (l[1]*l[7])/l[13]] - 
    (17579*Log[l[1]]*Log[l[13]]*PolyLog[2, (l[1]*l[7])/l[13]])/6 + 
    (4274*Log[l[2]]*Log[l[13]]*PolyLog[2, (l[1]*l[7])/l[13]])/3 - 
    (267*Log[l[3]]*Log[l[13]]*PolyLog[2, (l[1]*l[7])/l[13]])/2 + 
    (9*Log[l[4]]*Log[l[13]]*PolyLog[2, (l[1]*l[7])/l[13]])/2 + 
    (15*Log[l[5]]*Log[l[13]]*PolyLog[2, (l[1]*l[7])/l[13]])/2 + 
    (2887*Log[l[6]]*Log[l[13]]*PolyLog[2, (l[1]*l[7])/l[13]])/3 - 
    (36395*Log[l[7]]*Log[l[13]]*PolyLog[2, (l[1]*l[7])/l[13]])/12 + 
    (3803*Log[l[8]]*Log[l[13]]*PolyLog[2, (l[1]*l[7])/l[13]])/2 - 
    (34600*Log[l[9]]*Log[l[13]]*PolyLog[2, (l[1]*l[7])/l[13]])/3 + 
    10*Log[l[12]]*Log[l[13]]*PolyLog[2, (l[1]*l[7])/l[13]] + 
    (187*Log[l[13]]^2*PolyLog[2, (l[1]*l[7])/l[13]])/6 - 
    (45751*Log[l[1]]*Log[l[14]]*PolyLog[2, (l[1]*l[7])/l[13]])/12 + 
    (2563*Log[l[2]]*Log[l[14]]*PolyLog[2, (l[1]*l[7])/l[13]])/12 + 
    (71*Log[l[3]]*Log[l[14]]*PolyLog[2, (l[1]*l[7])/l[13]])/2 - 
    (17*Log[l[4]]*Log[l[14]]*PolyLog[2, (l[1]*l[7])/l[13]])/2 + 
    16*Log[l[5]]*Log[l[14]]*PolyLog[2, (l[1]*l[7])/l[13]] + 
    1367*Log[l[6]]*Log[l[14]]*PolyLog[2, (l[1]*l[7])/l[13]] - 
    (3735*Log[l[7]]*Log[l[14]]*PolyLog[2, (l[1]*l[7])/l[13]])/4 - 
    (4273*Log[l[8]]*Log[l[14]]*PolyLog[2, (l[1]*l[7])/l[13]])/2 - 
    (5279*Log[l[9]]*Log[l[14]]*PolyLog[2, (l[1]*l[7])/l[13]])/3 + 
    2*Log[l[12]]*Log[l[14]]*PolyLog[2, (l[1]*l[7])/l[13]] + 
    5161*Log[l[13]]*Log[l[14]]*PolyLog[2, (l[1]*l[7])/l[13]] - 
    (3617*Log[l[14]]^2*PolyLog[2, (l[1]*l[7])/l[13]])/24 + 
    (41377*Log[l[1]]*Log[l[15]]*PolyLog[2, (l[1]*l[7])/l[13]])/12 - 
    (9385*Log[l[2]]*Log[l[15]]*PolyLog[2, (l[1]*l[7])/l[13]])/12 + 
    (43*Log[l[3]]*Log[l[15]]*PolyLog[2, (l[1]*l[7])/l[13]])/2 + 
    (21*Log[l[4]]*Log[l[15]]*PolyLog[2, (l[1]*l[7])/l[13]])/2 - 
    162*Log[l[5]]*Log[l[15]]*PolyLog[2, (l[1]*l[7])/l[13]] - 
    (11*Log[l[6]]*Log[l[15]]*PolyLog[2, (l[1]*l[7])/l[13]])/2 - 
    (15541*Log[l[7]]*Log[l[15]]*PolyLog[2, (l[1]*l[7])/l[13]])/6 + 
    (4195*Log[l[8]]*Log[l[15]]*PolyLog[2, (l[1]*l[7])/l[13]])/2 + 
    (11245*Log[l[9]]*Log[l[15]]*PolyLog[2, (l[1]*l[7])/l[13]])/6 - 
    7*Log[l[12]]*Log[l[15]]*PolyLog[2, (l[1]*l[7])/l[13]] - 
    (18445*Log[l[13]]*Log[l[15]]*PolyLog[2, (l[1]*l[7])/l[13]])/12 + 
    (3131*Log[l[14]]*Log[l[15]]*PolyLog[2, (l[1]*l[7])/l[13]])/12 - 
    (16859*Log[l[15]]^2*PolyLog[2, (l[1]*l[7])/l[13]])/24 - 
    (24181*Log[l[1]]*Log[l[16]]*PolyLog[2, (l[1]*l[7])/l[13]])/4 - 
    (2857*Log[l[2]]*Log[l[16]]*PolyLog[2, (l[1]*l[7])/l[13]])/3 - 
    (15*Log[l[3]]*Log[l[16]]*PolyLog[2, (l[1]*l[7])/l[13]])/2 + 
    (13*Log[l[4]]*Log[l[16]]*PolyLog[2, (l[1]*l[7])/l[13]])/2 + 
    164*Log[l[5]]*Log[l[16]]*PolyLog[2, (l[1]*l[7])/l[13]] + 
    (2696*Log[l[6]]*Log[l[16]]*PolyLog[2, (l[1]*l[7])/l[13]])/3 - 
    (14717*Log[l[7]]*Log[l[16]]*PolyLog[2, (l[1]*l[7])/l[13]])/3 - 
    9*Log[l[8]]*Log[l[16]]*PolyLog[2, (l[1]*l[7])/l[13]] - 
    (25505*Log[l[9]]*Log[l[16]]*PolyLog[2, (l[1]*l[7])/l[13]])/12 - 
    4*Log[l[12]]*Log[l[16]]*PolyLog[2, (l[1]*l[7])/l[13]] + 
    (48221*Log[l[13]]*Log[l[16]]*PolyLog[2, (l[1]*l[7])/l[13]])/6 - 
    (3497*Log[l[14]]*Log[l[16]]*PolyLog[2, (l[1]*l[7])/l[13]])/12 + 
    (16577*Log[l[15]]*Log[l[16]]*PolyLog[2, (l[1]*l[7])/l[13]])/12 - 
    (5609*Log[l[16]]^2*PolyLog[2, (l[1]*l[7])/l[13]])/24 - 
    (8627*PolyLog[2, -l[2]]*PolyLog[2, (l[1]*l[7])/l[13]])/3 - 
    (7877*PolyLog[2, l[2]]*PolyLog[2, (l[1]*l[7])/l[13]])/2 + 
    9*PolyLog[2, -(l[1]*l[2])]*PolyLog[2, (l[1]*l[7])/l[13]] + 
    19*PolyLog[2, -(l[4]/l[2])]*PolyLog[2, (l[1]*l[7])/l[13]] - 
    858*PolyLog[2, -l[6]]*PolyLog[2, (l[1]*l[7])/l[13]] - 
    (30219*PolyLog[2, l[6]]*PolyLog[2, (l[1]*l[7])/l[13]])/2 + 
    (6637*PolyLog[2, l[2]*l[6]]*PolyLog[2, (l[1]*l[7])/l[13]])/2 - 
    (27809*PolyLog[2, l[3]/l[8]]*PolyLog[2, (l[1]*l[7])/l[13]])/6 - 
    (363*PolyLog[2, l[8]/l[5]]*PolyLog[2, (l[1]*l[7])/l[13]])/2 + 
    (1406*PolyLog[2, l[3]/l[9]]*PolyLog[2, (l[1]*l[7])/l[13]])/3 - 
    (7538*PolyLog[2, l[7]/l[9]]*PolyLog[2, (l[1]*l[7])/l[13]])/3 - 
    (514*PolyLog[2, l[8]/l[9]]*PolyLog[2, (l[1]*l[7])/l[13]])/3 - 
    328*PolyLog[2, l[10]/(l[1]*l[3]*l[6])]*PolyLog[2, (l[1]*l[7])/l[13]] - 
    1460*PolyLog[2, -(l[10]/l[9])]*PolyLog[2, (l[1]*l[7])/l[13]] + 
    1450*PolyLog[2, (l[6]*l[10])/l[9]]*PolyLog[2, (l[1]*l[7])/l[13]] + 
    (249*PolyLog[2, l[11]/l[2]]*PolyLog[2, (l[1]*l[7])/l[13]])/2 + 
    (363*PolyLog[2, -(l[11]/l[5])]*PolyLog[2, (l[1]*l[7])/l[13]])/2 - 
    (363*PolyLog[2, -(l[11]/l[8])]*PolyLog[2, (l[1]*l[7])/l[13]])/2 + 
    (363*PolyLog[2, l[11]/l[8]]*PolyLog[2, (l[1]*l[7])/l[13]])/2 + 
    2*PolyLog[2, -((l[1]*l[11])/l[9])]*PolyLog[2, (l[1]*l[7])/l[13]] - 
    4*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2]*PolyLog[2, (l[1]*l[7])/l[13]] - 
    (37855*PolyLog[2, (l[1]*l[3])/l[13]]*PolyLog[2, (l[1]*l[7])/l[13]])/12 + 
    3982*PolyLog[2, l[7]/l[13]]*PolyLog[2, (l[1]*l[7])/l[13]] + 
    (84445*PolyLog[2, (l[1]*l[7])/l[13]]^2)/24 + 
    (425*Pi^2*PolyLog[2, (l[1]*l[8])/l[13]])/2 + 
    (2645*Log[l[1]]^2*PolyLog[2, (l[1]*l[8])/l[13]])/12 - 
    (15019*Log[l[1]]*Log[l[2]]*PolyLog[2, (l[1]*l[8])/l[13]])/12 - 
    (26761*Log[l[2]]^2*PolyLog[2, (l[1]*l[8])/l[13]])/12 + 
    26*Log[l[1]]*Log[l[3]]*PolyLog[2, (l[1]*l[8])/l[13]] - 
    (6121*Log[l[2]]*Log[l[3]]*PolyLog[2, (l[1]*l[8])/l[13]])/12 + 
    29*Log[l[3]]^2*PolyLog[2, (l[1]*l[8])/l[13]] + 
    (11*Log[l[5]]^2*PolyLog[2, (l[1]*l[8])/l[13]])/4 - 
    (19829*Log[l[1]]*Log[l[6]]*PolyLog[2, (l[1]*l[8])/l[13]])/12 + 
    (10907*Log[l[2]]*Log[l[6]]*PolyLog[2, (l[1]*l[8])/l[13]])/12 + 
    20*Log[l[3]]*Log[l[6]]*PolyLog[2, (l[1]*l[8])/l[13]] - 
    (15*Log[l[5]]*Log[l[6]]*PolyLog[2, (l[1]*l[8])/l[13]])/2 + 
    579*Log[l[6]]^2*PolyLog[2, (l[1]*l[8])/l[13]] + 
    (9233*Log[l[1]]*Log[l[7]]*PolyLog[2, (l[1]*l[8])/l[13]])/6 - 
    (26731*Log[l[2]]*Log[l[7]]*PolyLog[2, (l[1]*l[8])/l[13]])/12 - 
    (6253*Log[l[3]]*Log[l[7]]*PolyLog[2, (l[1]*l[8])/l[13]])/12 - 
    (3715*Log[l[6]]*Log[l[7]]*PolyLog[2, (l[1]*l[8])/l[13]])/6 + 
    (5085*Log[l[7]]^2*PolyLog[2, (l[1]*l[8])/l[13]])/8 - 
    10*Log[l[1]]*Log[l[8]]*PolyLog[2, (l[1]*l[8])/l[13]] + 
    (17473*Log[l[2]]*Log[l[8]]*PolyLog[2, (l[1]*l[8])/l[13]])/4 + 
    (72197*Log[l[3]]*Log[l[8]]*PolyLog[2, (l[1]*l[8])/l[13]])/12 + 
    (12982*Log[l[6]]*Log[l[8]]*PolyLog[2, (l[1]*l[8])/l[13]])/3 - 
    (1485*Log[l[7]]*Log[l[8]]*PolyLog[2, (l[1]*l[8])/l[13]])/2 - 
    (12659*Log[l[8]]^2*PolyLog[2, (l[1]*l[8])/l[13]])/4 + 
    (53629*Log[l[1]]*Log[l[9]]*PolyLog[2, (l[1]*l[8])/l[13]])/12 - 
    (73705*Log[l[2]]*Log[l[9]]*PolyLog[2, (l[1]*l[8])/l[13]])/12 - 
    (16714*Log[l[3]]*Log[l[9]]*PolyLog[2, (l[1]*l[8])/l[13]])/3 - 
    (11*Log[l[5]]*Log[l[9]]*PolyLog[2, (l[1]*l[8])/l[13]])/2 - 
    (9295*Log[l[6]]*Log[l[9]]*PolyLog[2, (l[1]*l[8])/l[13]])/2 + 
    (3099*Log[l[7]]*Log[l[9]]*PolyLog[2, (l[1]*l[8])/l[13]])/4 - 
    166*Log[l[8]]*Log[l[9]]*PolyLog[2, (l[1]*l[8])/l[13]] + 
    (39961*Log[l[9]]^2*PolyLog[2, (l[1]*l[8])/l[13]])/12 - 
    4*Log[l[2]]*Log[l[12]]*PolyLog[2, (l[1]*l[8])/l[13]] + 
    8*Log[l[3]]*Log[l[12]]*PolyLog[2, (l[1]*l[8])/l[13]] + 
    4*Log[l[6]]*Log[l[12]]*PolyLog[2, (l[1]*l[8])/l[13]] - 
    8*Log[l[7]]*Log[l[12]]*PolyLog[2, (l[1]*l[8])/l[13]] - 
    (7343*Log[l[1]]*Log[l[13]]*PolyLog[2, (l[1]*l[8])/l[13]])/12 - 
    (1369*Log[l[2]]*Log[l[13]]*PolyLog[2, (l[1]*l[8])/l[13]])/12 + 
    (11819*Log[l[3]]*Log[l[13]]*PolyLog[2, (l[1]*l[8])/l[13]])/12 + 
    (11*Log[l[5]]*Log[l[13]]*PolyLog[2, (l[1]*l[8])/l[13]])/2 + 
    (6425*Log[l[6]]*Log[l[13]]*PolyLog[2, (l[1]*l[8])/l[13]])/3 - 
    (8543*Log[l[7]]*Log[l[13]]*PolyLog[2, (l[1]*l[8])/l[13]])/12 + 
    (14695*Log[l[8]]*Log[l[13]]*PolyLog[2, (l[1]*l[8])/l[13]])/12 - 
    (53959*Log[l[9]]*Log[l[13]]*PolyLog[2, (l[1]*l[8])/l[13]])/12 - 
    (57431*Log[l[13]]^2*PolyLog[2, (l[1]*l[8])/l[13]])/24 - 
    (7861*Log[l[1]]*Log[l[14]]*PolyLog[2, (l[1]*l[8])/l[13]])/3 + 
    (21485*Log[l[2]]*Log[l[14]]*PolyLog[2, (l[1]*l[8])/l[13]])/12 - 
    (11819*Log[l[3]]*Log[l[14]]*PolyLog[2, (l[1]*l[8])/l[13]])/12 - 
    (3073*Log[l[6]]*Log[l[14]]*PolyLog[2, (l[1]*l[8])/l[13]])/12 - 
    (2575*Log[l[7]]*Log[l[14]]*PolyLog[2, (l[1]*l[8])/l[13]])/6 - 
    (14479*Log[l[8]]*Log[l[14]]*PolyLog[2, (l[1]*l[8])/l[13]])/12 - 
    (2581*Log[l[9]]*Log[l[14]]*PolyLog[2, (l[1]*l[8])/l[13]])/6 + 
    (57299*Log[l[13]]*Log[l[14]]*PolyLog[2, (l[1]*l[8])/l[13]])/12 - 
    (12751*Log[l[14]]^2*PolyLog[2, (l[1]*l[8])/l[13]])/24 + 
    (20045*Log[l[1]]*Log[l[15]]*PolyLog[2, (l[1]*l[8])/l[13]])/12 - 
    (21137*Log[l[2]]*Log[l[15]]*PolyLog[2, (l[1]*l[8])/l[13]])/12 + 
    10*Log[l[3]]*Log[l[15]]*PolyLog[2, (l[1]*l[8])/l[13]] - 
    (10661*Log[l[5]]*Log[l[15]]*PolyLog[2, (l[1]*l[8])/l[13]])/12 - 
    (4013*Log[l[6]]*Log[l[15]]*PolyLog[2, (l[1]*l[8])/l[13]])/6 - 
    (8909*Log[l[7]]*Log[l[15]]*PolyLog[2, (l[1]*l[8])/l[13]])/3 + 
    (14443*Log[l[8]]*Log[l[15]]*PolyLog[2, (l[1]*l[8])/l[13]])/12 + 
    (16171*Log[l[9]]*Log[l[15]]*PolyLog[2, (l[1]*l[8])/l[13]])/12 - 
    (15403*Log[l[13]]*Log[l[15]]*PolyLog[2, (l[1]*l[8])/l[13]])/12 + 
    (12643*Log[l[14]]*Log[l[15]]*PolyLog[2, (l[1]*l[8])/l[13]])/12 + 
    (3031*Log[l[15]]^2*PolyLog[2, (l[1]*l[8])/l[13]])/8 - 
    (4223*Log[l[1]]*Log[l[16]]*PolyLog[2, (l[1]*l[8])/l[13]])/2 + 
    (26695*Log[l[2]]*Log[l[16]]*PolyLog[2, (l[1]*l[8])/l[13]])/6 + 
    (10661*Log[l[5]]*Log[l[16]]*PolyLog[2, (l[1]*l[8])/l[13]])/12 - 
    (2827*Log[l[6]]*Log[l[16]]*PolyLog[2, (l[1]*l[8])/l[13]])/6 + 
    (12169*Log[l[7]]*Log[l[16]]*PolyLog[2, (l[1]*l[8])/l[13]])/12 - 
    (5459*Log[l[9]]*Log[l[16]]*PolyLog[2, (l[1]*l[8])/l[13]])/6 + 
    (51523*Log[l[13]]*Log[l[16]]*PolyLog[2, (l[1]*l[8])/l[13]])/12 - 
    (20921*Log[l[14]]*Log[l[16]]*PolyLog[2, (l[1]*l[8])/l[13]])/12 - 
    (1091*Log[l[15]]*Log[l[16]]*PolyLog[2, (l[1]*l[8])/l[13]])/12 - 
    (3184*Log[l[16]]^2*PolyLog[2, (l[1]*l[8])/l[13]])/3 - 
    192*PolyLog[2, -l[2]]*PolyLog[2, (l[1]*l[8])/l[13]] - 
    (18421*PolyLog[2, l[2]]*PolyLog[2, (l[1]*l[8])/l[13]])/12 - 
    (11603*PolyLog[2, -l[6]]*PolyLog[2, (l[1]*l[8])/l[13]])/12 - 
    (11627*PolyLog[2, l[6]]*PolyLog[2, (l[1]*l[8])/l[13]])/3 - 
    1062*PolyLog[2, l[2]*l[6]]*PolyLog[2, (l[1]*l[8])/l[13]] + 
    (6977*PolyLog[2, l[3]/l[8]]*PolyLog[2, (l[1]*l[8])/l[13]])/12 + 
    2*PolyLog[2, l[8]/l[5]]*PolyLog[2, (l[1]*l[8])/l[13]] - 
    15*PolyLog[2, l[3]/l[9]]*PolyLog[2, (l[1]*l[8])/l[13]] - 
    159*PolyLog[2, l[7]/l[9]]*PolyLog[2, (l[1]*l[8])/l[13]] - 
    (515*PolyLog[2, l[8]/l[9]]*PolyLog[2, (l[1]*l[8])/l[13]])/2 - 
    28*PolyLog[2, -(l[10]/l[9])]*PolyLog[2, (l[1]*l[8])/l[13]] + 
    26*PolyLog[2, (l[6]*l[10])/l[9]]*PolyLog[2, (l[1]*l[8])/l[13]] + 
    4*PolyLog[2, l[11]/l[2]]*PolyLog[2, (l[1]*l[8])/l[13]] - 
    2*PolyLog[2, -(l[11]/l[5])]*PolyLog[2, (l[1]*l[8])/l[13]] + 
    2*PolyLog[2, -(l[11]/l[8])]*PolyLog[2, (l[1]*l[8])/l[13]] - 
    4*PolyLog[2, l[11]/l[8]]*PolyLog[2, (l[1]*l[8])/l[13]] - 
    4*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2]*PolyLog[2, (l[1]*l[8])/l[13]] - 
    (4263*PolyLog[2, (l[1]*l[3])/l[13]]*PolyLog[2, (l[1]*l[8])/l[13]])/2 + 
    (2791*PolyLog[2, l[7]/l[13]]*PolyLog[2, (l[1]*l[8])/l[13]])/3 - 
    (3745*PolyLog[2, (l[1]*l[7])/l[13]]*PolyLog[2, (l[1]*l[8])/l[13]])/2 - 
    (14731*PolyLog[2, (l[1]*l[8])/l[13]]^2)/24 + 
    (2141*Pi^2*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])])/72 + 
    (3255*Log[l[1]]^2*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])])/8 - 
    38*Log[l[1]]*Log[l[2]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])] + 
    233*Log[l[2]]^2*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])] + 
    (3163*Log[l[1]]*Log[l[3]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])])/4 - 
    (119*Log[l[2]]*Log[l[3]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])])/12 + 
    (3155*Log[l[3]]^2*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])])/8 - 
    4*Log[l[2]]*Log[l[5]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])] - 
    2*Log[l[5]]^2*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])] - 
    6*Log[l[1]]*Log[l[6]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])] - 
    (2165*Log[l[2]]*Log[l[6]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])])/6 + 
    (1525*Log[l[5]]*Log[l[6]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])])/12 + 
    26*Log[l[6]]^2*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])] - 
    (2761*Log[l[1]]*Log[l[7]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])])/4 + 
    96*Log[l[2]]*Log[l[7]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])] - 
    (2498*Log[l[3]]*Log[l[7]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])])/3 - 
    4*Log[l[5]]*Log[l[7]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])] - 
    (923*Log[l[6]]*Log[l[7]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])])/6 + 
    (867*Log[l[7]]^2*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])])/2 + 
    2*Log[l[1]]*Log[l[8]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])] - 
    (985*Log[l[2]]*Log[l[8]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])])/12 - 
    (1069*Log[l[3]]*Log[l[8]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])])/12 - 
    (1141*Log[l[6]]*Log[l[8]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])])/12 - 
    5*Log[l[7]]*Log[l[8]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])] + 
    (1681*Log[l[8]]^2*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])])/24 + 
    235*Log[l[1]]*Log[l[9]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])] + 
    (704*Log[l[2]]*Log[l[9]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])])/3 + 
    124*Log[l[3]]*Log[l[9]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])] + 
    (1025*Log[l[6]]*Log[l[9]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])])/6 + 
    (1475*Log[l[7]]*Log[l[9]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])])/12 - 
    48*Log[l[8]]*Log[l[9]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])] + 
    (1981*Log[l[9]]^2*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])])/24 - 
    6*Log[l[2]]*Log[l[12]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])] + 
    12*Log[l[3]]*Log[l[12]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])] + 
    6*Log[l[6]]*Log[l[12]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])] - 
    12*Log[l[7]]*Log[l[12]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])] + 
    (1681*Log[l[1]]*Log[l[13]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])])/12 - 
    361*Log[l[2]]*Log[l[13]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])] + 
    (1135*Log[l[3]]*Log[l[13]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])])/12 - 
    158*Log[l[6]]*Log[l[13]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])] - 
    (5155*Log[l[7]]*Log[l[13]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])])/12 + 
    18*Log[l[8]]*Log[l[13]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])] + 
    44*Log[l[9]]*Log[l[13]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])] - 
    (477*Log[l[13]]^2*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])])/4 - 
    (3184*Log[l[1]]*Log[l[14]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])])/3 + 
    260*Log[l[2]]*Log[l[14]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])] - 
    (2683*Log[l[3]]*Log[l[14]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])])/3 + 
    126*Log[l[6]]*Log[l[14]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])] + 
    (6011*Log[l[7]]*Log[l[14]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])])/6 - 
    10*Log[l[8]]*Log[l[14]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])] - 
    212*Log[l[9]]*Log[l[14]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])] + 
    (563*Log[l[13]]*Log[l[14]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])])/2 + 
    (3139*Log[l[14]]^2*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])])/8 + 
    (3239*Log[l[1]]*Log[l[15]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])])/4 + 
    181*Log[l[2]]*Log[l[15]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])] + 
    (3207*Log[l[3]]*Log[l[15]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])])/4 + 
    58*Log[l[5]]*Log[l[15]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])] + 
    6*Log[l[6]]*Log[l[15]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])] - 
    (2173*Log[l[7]]*Log[l[15]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])])/4 - 
    6*Log[l[8]]*Log[l[15]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])] - 
    156*Log[l[9]]*Log[l[15]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])] + 
    (169*Log[l[13]]*Log[l[15]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])])/2 - 
    (3875*Log[l[14]]*Log[l[15]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])])/4 + 
    (3015*Log[l[15]]^2*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])])/8 - 
    (219*Log[l[1]]*Log[l[16]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])])/2 - 
    (947*Log[l[2]]*Log[l[16]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])])/3 - 
    5*Log[l[3]]*Log[l[16]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])] - 
    54*Log[l[5]]*Log[l[16]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])] - 
    50*Log[l[6]]*Log[l[16]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])] - 
    (1191*Log[l[7]]*Log[l[16]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])])/4 - 
    (313*Log[l[9]]*Log[l[16]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])])/2 + 
    (267*Log[l[13]]*Log[l[16]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])])/2 + 
    29*Log[l[14]]*Log[l[16]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])] + 
    34*Log[l[15]]*Log[l[16]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])] + 
    (1099*Log[l[16]]^2*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])])/8 - 
    (349*PolyLog[2, -l[2]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])])/2 + 
    (43*PolyLog[2, l[2]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])])/12 - 
    (231*PolyLog[2, -l[6]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])])/2 - 
    282*PolyLog[2, l[6]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])] - 
    (1189*PolyLog[2, l[2]*l[6]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])])/12 + 
    (1465*PolyLog[2, l[3]/l[8]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])])/12 - 
    (1525*PolyLog[2, l[8]/l[5]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])])/12 + 
    40*PolyLog[2, l[3]/l[9]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])] + 
    (1321*PolyLog[2, l[7]/l[9]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])])/12 + 
    38*PolyLog[2, l[8]/l[9]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])] + 
    12*PolyLog[2, l[10]/(l[1]*l[3]*l[6])]*
     PolyLog[2, (l[1]*l[11])/(l[2]*l[13])] + 2*PolyLog[2, l[10]/(l[1]*l[8])]*
     PolyLog[2, (l[1]*l[11])/(l[2]*l[13])] - 
    (2575*PolyLog[2, -(l[10]/l[9])]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])])/
     12 + (2599*PolyLog[2, (l[6]*l[10])/l[9]]*
      PolyLog[2, (l[1]*l[11])/(l[2]*l[13])])/12 - 21*PolyLog[2, l[11]/l[2]]*
     PolyLog[2, (l[1]*l[11])/(l[2]*l[13])] + 
    (1525*PolyLog[2, -(l[11]/l[5])]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])])/
     12 - (1525*PolyLog[2, -(l[11]/l[8])]*PolyLog[2, 
       (l[1]*l[11])/(l[2]*l[13])])/12 + 
    (1513*PolyLog[2, l[11]/l[8]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])])/12 + 
    2*PolyLog[2, -((l[1]*l[11])/l[9])]*PolyLog[2, 
      (l[1]*l[11])/(l[2]*l[13])] + 2*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2]*
     PolyLog[2, (l[1]*l[11])/(l[2]*l[13])] - 
    (3103*PolyLog[2, (l[1]*l[3])/l[13]]*PolyLog[2, 
       (l[1]*l[11])/(l[2]*l[13])])/12 + 
    (2275*PolyLog[2, l[7]/l[13]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])])/12 - 
    (223*PolyLog[2, (l[1]*l[7])/l[13]]*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])])/
     2 - 10*PolyLog[2, (l[1]*l[8])/l[13]]*
     PolyLog[2, (l[1]*l[11])/(l[2]*l[13])] + 
    (21*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])]^2)/2 + 
    (7399*Pi^2*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)])/36 - 
    (2*I)*Pi*Log[l[1]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] + 
    (5*Log[l[1]]^2*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)])/2 + 
    (4*I)*Pi*Log[l[2]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] - 
    19*Log[l[1]]*Log[l[2]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] + 
    (63*Log[l[2]]^2*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)])/2 - 
    (4*I)*Pi*Log[l[3]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] - 
    Log[l[1]]*Log[l[3]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] - 
    30*Log[l[2]]*Log[l[3]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] - 
    (Log[l[3]]^2*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)])/2 - 
    2*Log[l[1]]*Log[l[4]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] - 
    Log[l[2]]*Log[l[4]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] + 
    4*Log[l[3]]*Log[l[4]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] + 
    2*Log[l[4]]^2*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] - 
    (2*I)*Pi*Log[l[6]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] - 
    14*Log[l[1]]*Log[l[6]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] - 
    (7255*Log[l[2]]*Log[l[6]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)])/
     3 - 5*Log[l[3]]*Log[l[6]]*PolyLog[2, 
      -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] + 4*Log[l[4]]*Log[l[6]]*
     PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] + 
    4*Log[l[5]]*Log[l[6]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] + 
    6*Log[l[6]]^2*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] + 
    (4*I)*Pi*Log[l[7]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] - 
    24*Log[l[1]]*Log[l[7]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] - 
    (7027*Log[l[2]]*Log[l[7]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)])/
     6 - 16*Log[l[3]]*Log[l[7]]*PolyLog[2, 
      -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] + 2*Log[l[4]]*Log[l[7]]*
     PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] - 
    (7291*Log[l[6]]*Log[l[7]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)])/
     6 - (7087*Log[l[7]]^2*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)])/
     12 + 10*Log[l[2]]*Log[l[8]]*PolyLog[2, 
      -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] + 2*Log[l[3]]*Log[l[8]]*
     PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] - 
    2*Log[l[4]]*Log[l[8]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] - 
    2*Log[l[6]]*Log[l[8]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] - 
    2*Log[l[8]]^2*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] - 
    2*Log[l[1]]*Log[l[9]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] - 
    (7231*Log[l[2]]*Log[l[9]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)])/
     3 + 7*Log[l[3]]*Log[l[9]]*PolyLog[2, 
      -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] + 5*Log[l[6]]*Log[l[9]]*
     PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] - 
    (7243*Log[l[7]]*Log[l[9]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)])/
     6 - 12*Log[l[8]]*Log[l[9]]*PolyLog[2, 
      -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] - 
    (5*Log[l[9]]^2*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)])/2 + 
    8*Log[l[1]]*Log[l[12]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] + 
    Log[l[2]]*Log[l[12]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] + 
    3*Log[l[6]]*Log[l[12]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] + 
    8*Log[l[7]]*Log[l[12]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] + 
    7*Log[l[9]]*Log[l[12]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] - 
    (Log[l[12]]^2*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)])/2 + 
    10*Log[l[1]]*Log[l[13]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] - 
    11*Log[l[2]]*Log[l[13]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] + 
    11*Log[l[3]]*Log[l[13]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] - 
    2*Log[l[4]]*Log[l[13]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] - 
    18*Log[l[7]]*Log[l[13]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] + 
    8*Log[l[8]]*Log[l[13]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] - 
    6*Log[l[9]]*Log[l[13]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] - 
    14*Log[l[12]]*Log[l[13]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] + 
    (23*Log[l[13]]^2*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)])/2 - 
    22*Log[l[1]]*Log[l[14]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] + 
    (7279*Log[l[2]]*Log[l[14]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)])/
     6 - 11*Log[l[3]]*Log[l[14]]*PolyLog[2, 
      -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] + 2*Log[l[4]]*Log[l[14]]*
     PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] + 
    (7375*Log[l[6]]*Log[l[14]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)])/
     6 + (7297*Log[l[7]]*Log[l[14]]*PolyLog[2, 
       -((l[1]*l[2]*l[7]*l[10])/l[14]^2)])/6 - 4*Log[l[8]]*Log[l[14]]*
     PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] + 
    (7339*Log[l[9]]*Log[l[14]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)])/
     6 - (4807*Log[l[12]]*Log[l[14]]*PolyLog[2, 
       -((l[1]*l[2]*l[7]*l[10])/l[14]^2)])/3 + 5*Log[l[13]]*Log[l[14]]*
     PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] + 
    (2473*Log[l[14]]^2*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)])/12 + 
    19*Log[l[1]]*Log[l[15]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] - 
    Log[l[2]]*Log[l[15]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] + 
    4*Log[l[3]]*Log[l[15]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] - 
    2*Log[l[4]]*Log[l[15]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] - 
    16*Log[l[6]]*Log[l[15]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] + 
    2*Log[l[7]]*Log[l[15]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] + 
    8*Log[l[8]]*Log[l[15]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] - 
    17*Log[l[9]]*Log[l[15]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] + 
    (4807*Log[l[12]]*Log[l[15]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/
         l[14]^2)])/3 + 5*Log[l[13]]*Log[l[15]]*
     PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] - 
    26*Log[l[14]]*Log[l[15]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] - 
    (2366*Log[l[15]]^2*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)])/3 + 
    4*Log[l[1]]*Log[l[16]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] + 
    (7168*Log[l[2]]*Log[l[16]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)])/
     3 + 4*Log[l[3]]*Log[l[16]]*PolyLog[2, 
      -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] - 2*Log[l[4]]*Log[l[16]]*
     PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] + 
    Log[l[6]]*Log[l[16]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] + 
    (7189*Log[l[7]]*Log[l[16]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)])/
     6 + 2*Log[l[8]]*Log[l[16]]*PolyLog[2, 
      -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] + 12*Log[l[9]]*Log[l[16]]*
     PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] - 
    3*Log[l[12]]*Log[l[16]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] - 
    14*Log[l[13]]*Log[l[16]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] - 
    (7225*Log[l[14]]*Log[l[16]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/
         l[14]^2)])/6 - 7*Log[l[15]]*Log[l[16]]*
     PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] + 
    9*Log[l[16]]^2*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] - 
    15*PolyLog[2, -l[2]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] - 
    18*PolyLog[2, l[2]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] - 
    PolyLog[2, -(l[4]/l[2])]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] - 
    PolyLog[2, -l[6]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] - 
    6*PolyLog[2, l[6]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] + 
    16*PolyLog[2, l[2]*l[6]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] - 
    10*PolyLog[2, l[3]/l[8]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] - 
    4*PolyLog[2, l[8]/l[5]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] - 
    6*PolyLog[2, l[3]/l[9]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] - 
    10*PolyLog[2, l[7]/l[9]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] + 
    8*PolyLog[2, l[8]/l[9]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] - 
    PolyLog[2, l[10]/(l[1]*l[3]*l[6])]*PolyLog[2, 
      -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] - 7*PolyLog[2, -(l[10]/l[9])]*
     PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] + 
    7*PolyLog[2, (l[6]*l[10])/l[9]]*PolyLog[2, 
      -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] + 4*PolyLog[2, l[11]/l[2]]*
     PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] + 
    4*PolyLog[2, -(l[11]/l[5])]*PolyLog[2, 
      -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] - 4*PolyLog[2, -(l[11]/l[8])]*
     PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] + 
    4*PolyLog[2, l[11]/l[8]]*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] + 
    9*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2]*
     PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] - 
    13*PolyLog[2, (l[1]*l[3])/l[13]]*PolyLog[2, 
      -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] + 13*PolyLog[2, l[7]/l[13]]*
     PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] + 
    3*PolyLog[2, (l[1]*l[7])/l[13]]*PolyLog[2, 
      -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] - 4*PolyLog[2, (l[1]*l[8])/l[13]]*
     PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] - 
    2*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])]*
     PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] + 
    (4801*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)]^2)/6 + 
    (122863*Pi^2*PolyLog[2, -(l[10]/l[14])])/72 + 
    (8*I)*Pi*Log[l[1]]*PolyLog[2, -(l[10]/l[14])] - 
    (21095*Log[l[1]]^2*PolyLog[2, -(l[10]/l[14])])/24 - 
    (8*I)*Pi*Log[l[2]]*PolyLog[2, -(l[10]/l[14])] - 
    (24187*Log[l[1]]*Log[l[2]]*PolyLog[2, -(l[10]/l[14])])/6 + 
    (28483*Log[l[2]]^2*PolyLog[2, -(l[10]/l[14])])/12 + 
    (8*I)*Pi*Log[l[3]]*PolyLog[2, -(l[10]/l[14])] + 
    (11147*Log[l[1]]*Log[l[3]]*PolyLog[2, -(l[10]/l[14])])/12 - 
    (37369*Log[l[2]]*Log[l[3]]*PolyLog[2, -(l[10]/l[14])])/6 + 
    (6287*Log[l[3]]^2*PolyLog[2, -(l[10]/l[14])])/24 - 
    (17*Log[l[1]]*Log[l[4]]*PolyLog[2, -(l[10]/l[14])])/2 + 
    (29*Log[l[2]]*Log[l[4]]*PolyLog[2, -(l[10]/l[14])])/2 - 
    12*Log[l[3]]*Log[l[4]]*PolyLog[2, -(l[10]/l[14])] - 
    (5*Log[l[4]]^2*PolyLog[2, -(l[10]/l[14])])/2 - 
    7*Log[l[5]]^2*PolyLog[2, -(l[10]/l[14])] + (4*I)*Pi*Log[l[6]]*
     PolyLog[2, -(l[10]/l[14])] - (4246*Log[l[1]]*Log[l[6]]*
      PolyLog[2, -(l[10]/l[14])])/3 - 
    (35263*Log[l[2]]*Log[l[6]]*PolyLog[2, -(l[10]/l[14])])/3 - 
    (5224*Log[l[3]]*Log[l[6]]*PolyLog[2, -(l[10]/l[14])])/3 - 
    (9*Log[l[4]]*Log[l[6]]*PolyLog[2, -(l[10]/l[14])])/2 - 
    (11069*Log[l[5]]*Log[l[6]]*PolyLog[2, -(l[10]/l[14])])/12 - 
    (16537*Log[l[6]]^2*PolyLog[2, -(l[10]/l[14])])/6 - 
    (8*I)*Pi*Log[l[7]]*PolyLog[2, -(l[10]/l[14])] - 
    (21663*Log[l[1]]*Log[l[7]]*PolyLog[2, -(l[10]/l[14])])/4 - 
    829*Log[l[2]]*Log[l[7]]*PolyLog[2, -(l[10]/l[14])] - 
    (15089*Log[l[3]]*Log[l[7]]*PolyLog[2, -(l[10]/l[14])])/4 + 
    (23*Log[l[4]]*Log[l[7]]*PolyLog[2, -(l[10]/l[14])])/2 - 
    (82171*Log[l[6]]*Log[l[7]]*PolyLog[2, -(l[10]/l[14])])/12 + 
    (43*Log[l[7]]^2*PolyLog[2, -(l[10]/l[14])])/4 + 
    Log[l[1]]*Log[l[8]]*PolyLog[2, -(l[10]/l[14])] + 
    (3728*Log[l[2]]*Log[l[8]]*PolyLog[2, -(l[10]/l[14])])/3 - 
    (919*Log[l[3]]*Log[l[8]]*PolyLog[2, -(l[10]/l[14])])/6 + 
    2*Log[l[4]]*Log[l[8]]*PolyLog[2, -(l[10]/l[14])] - 
    (722*Log[l[6]]*Log[l[8]]*PolyLog[2, -(l[10]/l[14])])/3 + 
    (1769*Log[l[7]]*Log[l[8]]*PolyLog[2, -(l[10]/l[14])])/12 + 
    (901*Log[l[8]]^2*PolyLog[2, -(l[10]/l[14])])/24 - 
    (920*Log[l[1]]*Log[l[9]]*PolyLog[2, -(l[10]/l[14])])/3 - 
    (72661*Log[l[2]]*Log[l[9]]*PolyLog[2, -(l[10]/l[14])])/6 - 
    578*Log[l[3]]*Log[l[9]]*PolyLog[2, -(l[10]/l[14])] - 
    (5*Log[l[4]]*Log[l[9]]*PolyLog[2, -(l[10]/l[14])])/2 + 
    14*Log[l[5]]*Log[l[9]]*PolyLog[2, -(l[10]/l[14])] - 
    3561*Log[l[6]]*Log[l[9]]*PolyLog[2, -(l[10]/l[14])] - 
    (12599*Log[l[7]]*Log[l[9]]*PolyLog[2, -(l[10]/l[14])])/3 - 
    (857*Log[l[8]]*Log[l[9]]*PolyLog[2, -(l[10]/l[14])])/6 - 
    (31867*Log[l[9]]^2*PolyLog[2, -(l[10]/l[14])])/12 - 
    11*Log[l[1]]*Log[l[12]]*PolyLog[2, -(l[10]/l[14])] - 
    6*Log[l[2]]*Log[l[12]]*PolyLog[2, -(l[10]/l[14])] + 
    8*Log[l[3]]*Log[l[12]]*PolyLog[2, -(l[10]/l[14])] + 
    2*Log[l[6]]*Log[l[12]]*PolyLog[2, -(l[10]/l[14])] - 
    24*Log[l[7]]*Log[l[12]]*PolyLog[2, -(l[10]/l[14])] - 
    15*Log[l[9]]*Log[l[12]]*PolyLog[2, -(l[10]/l[14])] + 
    Log[l[12]]^2*PolyLog[2, -(l[10]/l[14])] - 
    (47105*Log[l[1]]*Log[l[13]]*PolyLog[2, -(l[10]/l[14])])/12 + 
    (3115*Log[l[2]]*Log[l[13]]*PolyLog[2, -(l[10]/l[14])])/2 - 
    (12127*Log[l[3]]*Log[l[13]]*PolyLog[2, -(l[10]/l[14])])/4 + 
    (Log[l[4]]*Log[l[13]]*PolyLog[2, -(l[10]/l[14])])/2 + 
    (2035*Log[l[6]]*Log[l[13]]*PolyLog[2, -(l[10]/l[14])])/2 + 
    (8065*Log[l[7]]*Log[l[13]]*PolyLog[2, -(l[10]/l[14])])/12 + 
    37*Log[l[8]]*Log[l[13]]*PolyLog[2, -(l[10]/l[14])] + 
    590*Log[l[9]]*Log[l[13]]*PolyLog[2, -(l[10]/l[14])] + 
    27*Log[l[12]]*Log[l[13]]*PolyLog[2, -(l[10]/l[14])] + 
    (47947*Log[l[13]]^2*PolyLog[2, -(l[10]/l[14])])/24 + 
    (60737*Log[l[1]]*Log[l[14]]*PolyLog[2, -(l[10]/l[14])])/12 + 
    (5969*Log[l[2]]*Log[l[14]]*PolyLog[2, -(l[10]/l[14])])/2 + 
    (17921*Log[l[3]]*Log[l[14]]*PolyLog[2, -(l[10]/l[14])])/4 - 
    (Log[l[4]]*Log[l[14]]*PolyLog[2, -(l[10]/l[14])])/2 - 
    18*Log[l[5]]*Log[l[14]]*PolyLog[2, -(l[10]/l[14])] + 
    5656*Log[l[6]]*Log[l[14]]*PolyLog[2, -(l[10]/l[14])] + 
    (18827*Log[l[7]]*Log[l[14]]*PolyLog[2, -(l[10]/l[14])])/12 - 
    42*Log[l[8]]*Log[l[14]]*PolyLog[2, -(l[10]/l[14])] + 
    (10651*Log[l[9]]*Log[l[14]]*PolyLog[2, -(l[10]/l[14])])/2 + 
    (4792*Log[l[12]]*Log[l[14]]*PolyLog[2, -(l[10]/l[14])])/3 - 
    (2365*Log[l[13]]*Log[l[14]]*PolyLog[2, -(l[10]/l[14])])/3 - 
    (10033*Log[l[14]]^2*PolyLog[2, -(l[10]/l[14])])/3 + 
    3668*Log[l[1]]*Log[l[15]]*PolyLog[2, -(l[10]/l[14])] + 
    (25231*Log[l[2]]*Log[l[15]]*PolyLog[2, -(l[10]/l[14])])/6 + 
    (2205*Log[l[3]]*Log[l[15]]*PolyLog[2, -(l[10]/l[14])])/2 + 
    (Log[l[4]]*Log[l[15]]*PolyLog[2, -(l[10]/l[14])])/2 + 
    (21167*Log[l[5]]*Log[l[15]]*PolyLog[2, -(l[10]/l[14])])/6 + 
    (2381*Log[l[6]]*Log[l[15]]*PolyLog[2, -(l[10]/l[14])])/2 + 
    (11977*Log[l[7]]*Log[l[15]]*PolyLog[2, -(l[10]/l[14])])/4 + 
    (151*Log[l[8]]*Log[l[15]]*PolyLog[2, -(l[10]/l[14])])/2 + 
    (179*Log[l[9]]*Log[l[15]]*PolyLog[2, -(l[10]/l[14])])/2 - 
    (4804*Log[l[12]]*Log[l[15]]*PolyLog[2, -(l[10]/l[14])])/3 + 
    (2569*Log[l[13]]*Log[l[15]]*PolyLog[2, -(l[10]/l[14])])/12 - 
    (28019*Log[l[14]]*Log[l[15]]*PolyLog[2, -(l[10]/l[14])])/12 - 
    (10949*Log[l[15]]^2*PolyLog[2, -(l[10]/l[14])])/12 - 
    (4210*Log[l[1]]*Log[l[16]]*PolyLog[2, -(l[10]/l[14])])/3 + 
    6687*Log[l[2]]*Log[l[16]]*PolyLog[2, -(l[10]/l[14])] + 
    (2841*Log[l[3]]*Log[l[16]]*PolyLog[2, -(l[10]/l[14])])/2 + 
    (Log[l[4]]*Log[l[16]]*PolyLog[2, -(l[10]/l[14])])/2 - 
    (21143*Log[l[5]]*Log[l[16]]*PolyLog[2, -(l[10]/l[14])])/6 + 
    (10221*Log[l[6]]*Log[l[16]]*PolyLog[2, -(l[10]/l[14])])/2 + 
    (26963*Log[l[7]]*Log[l[16]]*PolyLog[2, -(l[10]/l[14])])/12 + 
    3*Log[l[8]]*Log[l[16]]*PolyLog[2, -(l[10]/l[14])] + 
    (9347*Log[l[9]]*Log[l[16]]*PolyLog[2, -(l[10]/l[14])])/2 + 
    6*Log[l[12]]*Log[l[16]]*PolyLog[2, -(l[10]/l[14])] - 
    (1567*Log[l[13]]*Log[l[16]]*PolyLog[2, -(l[10]/l[14])])/2 - 
    (27631*Log[l[14]]*Log[l[16]]*PolyLog[2, -(l[10]/l[14])])/12 + 
    (1879*Log[l[15]]*Log[l[16]]*PolyLog[2, -(l[10]/l[14])])/4 - 
    (59281*Log[l[16]]^2*PolyLog[2, -(l[10]/l[14])])/24 + 
    (48773*PolyLog[2, -l[2]]*PolyLog[2, -(l[10]/l[14])])/12 - 
    (875*PolyLog[2, l[2]]*PolyLog[2, -(l[10]/l[14])])/3 - 
    (7*PolyLog[2, -(l[1]*l[2])]*PolyLog[2, -(l[10]/l[14])])/2 - 
    (11*PolyLog[2, -(l[4]/l[2])]*PolyLog[2, -(l[10]/l[14])])/2 + 
    (76307*PolyLog[2, -l[6]]*PolyLog[2, -(l[10]/l[14])])/12 - 
    (31213*PolyLog[2, l[6]]*PolyLog[2, -(l[10]/l[14])])/12 + 
    (13879*PolyLog[2, l[2]*l[6]]*PolyLog[2, -(l[10]/l[14])])/6 - 
    (13391*PolyLog[2, l[3]/l[8]]*PolyLog[2, -(l[10]/l[14])])/6 + 
    (11237*PolyLog[2, l[8]/l[5]]*PolyLog[2, -(l[10]/l[14])])/12 + 
    (929*PolyLog[2, l[3]/l[9]]*PolyLog[2, -(l[10]/l[14])])/6 - 
    (7931*PolyLog[2, l[7]/l[9]]*PolyLog[2, -(l[10]/l[14])])/6 + 
    (779*PolyLog[2, l[8]/l[9]]*PolyLog[2, -(l[10]/l[14])])/6 + 
    (865*PolyLog[2, l[10]/(l[1]*l[3]*l[6])]*PolyLog[2, -(l[10]/l[14])])/6 + 
    2798*PolyLog[2, -(l[10]/l[9])]*PolyLog[2, -(l[10]/l[14])] - 
    (14467*PolyLog[2, (l[6]*l[10])/l[9]]*PolyLog[2, -(l[10]/l[14])])/6 - 
    743*PolyLog[2, l[11]/l[2]]*PolyLog[2, -(l[10]/l[14])] - 
    (11237*PolyLog[2, -(l[11]/l[5])]*PolyLog[2, -(l[10]/l[14])])/12 + 
    (11237*PolyLog[2, -(l[11]/l[8])]*PolyLog[2, -(l[10]/l[14])])/12 - 
    (11165*PolyLog[2, l[11]/l[8]]*PolyLog[2, -(l[10]/l[14])])/12 - 
    6*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2]*PolyLog[2, -(l[10]/l[14])] + 
    (16955*PolyLog[2, (l[1]*l[3])/l[13]]*PolyLog[2, -(l[10]/l[14])])/12 - 
    (3122*PolyLog[2, l[7]/l[13]]*PolyLog[2, -(l[10]/l[14])])/3 - 
    192*PolyLog[2, (l[1]*l[7])/l[13]]*PolyLog[2, -(l[10]/l[14])] - 
    36*PolyLog[2, (l[1]*l[8])/l[13]]*PolyLog[2, -(l[10]/l[14])] - 
    (1453*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])]*PolyLog[2, -(l[10]/l[14])])/
     12 - PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)]*
     PolyLog[2, -(l[10]/l[14])] + (2913*PolyLog[2, -(l[10]/l[14])]^2)/2 - 
    (34507*Pi^2*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/72 + 
    (14*I)*Pi*Log[l[1]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))] + 
    (40175*Log[l[1]]^2*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/12 - 
    (2*I)*Pi*Log[l[2]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))] - 
    (6053*Log[l[1]]*Log[l[2]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/4 - 
    (71689*Log[l[2]]^2*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/24 + 
    (12*I)*Pi*Log[l[3]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))] - 
    (3409*Log[l[1]]*Log[l[3]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/2 - 
    (33095*Log[l[2]]*Log[l[3]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/12 - 
    (3283*Log[l[3]]^2*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/4 - 
    (31*Log[l[1]]*Log[l[4]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/2 + 
    13*Log[l[2]]*Log[l[4]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))] - 
    12*Log[l[3]]*Log[l[4]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))] - 
    (Log[l[4]]^2*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/4 + 
    4*Log[l[2]]*Log[l[5]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))] + 
    (5*Log[l[3]]*Log[l[5]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/2 + 
    (11751*Log[l[5]]^2*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/8 + 
    (2*I)*Pi*Log[l[6]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))] - 
    (7909*Log[l[1]]*Log[l[6]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/6 + 
    (82927*Log[l[2]]*Log[l[6]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/12 - 
    (3013*Log[l[3]]*Log[l[6]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/4 - 
    (17*Log[l[4]]*Log[l[6]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/2 - 
    (493*Log[l[5]]*Log[l[6]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/12 - 
    (4307*Log[l[6]]^2*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/12 - 
    (12*I)*Pi*Log[l[7]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))] + 
    (71641*Log[l[1]]*Log[l[7]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/6 + 
    (2021*Log[l[2]]*Log[l[7]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/2 + 
    (9089*Log[l[3]]*Log[l[7]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/4 + 
    (23*Log[l[4]]*Log[l[7]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/2 + 
    (2631*Log[l[5]]*Log[l[7]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/4 + 
    (22831*Log[l[6]]*Log[l[7]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/4 + 
    (7408*Log[l[7]]^2*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/3 + 
    8*Log[l[1]]*Log[l[8]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))] - 
    (11029*Log[l[2]]*Log[l[8]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/4 - 
    (11057*Log[l[3]]*Log[l[8]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/4 - 
    2*Log[l[4]]*Log[l[8]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))] - 
    (Log[l[5]]*Log[l[8]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/2 - 
    (11059*Log[l[6]]*Log[l[8]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/4 + 
    (85*Log[l[7]]*Log[l[8]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/2 - 
    (865*Log[l[8]]^2*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/24 + 
    (275*Log[l[1]]*Log[l[9]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/12 + 
    (154783*Log[l[2]]*Log[l[9]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/
     12 + (4507*Log[l[3]]*Log[l[9]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/
     2 - (5*Log[l[4]]*Log[l[9]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/2 - 
    (2623*Log[l[5]]*Log[l[9]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/4 + 
    (15011*Log[l[6]]*Log[l[9]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/4 + 
    (1567*Log[l[7]]*Log[l[9]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/3 + 
    (16967*Log[l[8]]*Log[l[9]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/6 + 
    (14607*Log[l[9]]^2*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/8 + 
    3*Log[l[1]]*Log[l[12]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))] - 
    4*Log[l[2]]*Log[l[12]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))] - 
    8*Log[l[3]]*Log[l[12]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))] - 
    4*Log[l[6]]*Log[l[12]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))] + 
    6*Log[l[7]]*Log[l[12]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))] - 
    2*Log[l[8]]*Log[l[12]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))] + 
    5*Log[l[9]]*Log[l[12]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))] + 
    5*Log[l[12]]^2*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))] - 
    (55537*Log[l[1]]*Log[l[13]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/6 - 
    (22061*Log[l[2]]*Log[l[13]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/
     12 + (11089*Log[l[3]]*Log[l[13]]*PolyLog[2, 
       -((l[1]*l[10])/(l[2]*l[14]))])/12 + 
    (Log[l[4]]*Log[l[13]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/2 + 
    2*Log[l[5]]*Log[l[13]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))] - 
    857*Log[l[6]]*Log[l[13]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))] - 
    (13553*Log[l[7]]*Log[l[13]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/2 - 
    12*Log[l[8]]*Log[l[13]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))] - 
    (3641*Log[l[9]]*Log[l[13]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/6 - 
    6*Log[l[12]]*Log[l[13]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))] + 
    (45429*Log[l[13]]^2*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/16 + 
    (896*Log[l[1]]*Log[l[14]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/3 - 
    (3607*Log[l[2]]*Log[l[14]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/12 - 
    (515*Log[l[3]]*Log[l[14]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/6 - 
    (Log[l[4]]*Log[l[14]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/2 + 
    14*Log[l[5]]*Log[l[14]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))] - 
    5993*Log[l[6]]*Log[l[14]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))] - 
    (31993*Log[l[7]]*Log[l[14]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/
     12 + 2*Log[l[8]]*Log[l[14]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))] - 
    (22654*Log[l[9]]*Log[l[14]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/3 - 
    7*Log[l[12]]*Log[l[14]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))] + 
    (40669*Log[l[13]]*Log[l[14]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/
     24 + (20785*Log[l[14]]^2*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/48 - 
    (1201*Log[l[1]]*Log[l[15]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/3 + 
    (3305*Log[l[2]]*Log[l[15]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/12 - 
    (3705*Log[l[3]]*Log[l[15]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/4 + 
    (5*Log[l[4]]*Log[l[15]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/2 + 
    (9463*Log[l[5]]*Log[l[15]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/12 + 
    (33989*Log[l[6]]*Log[l[15]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/
     12 + (17651*Log[l[7]]*Log[l[15]]*PolyLog[2, 
       -((l[1]*l[10])/(l[2]*l[14]))])/12 - 13*Log[l[8]]*Log[l[15]]*
     PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))] + 
    (54809*Log[l[9]]*Log[l[15]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/
     12 + 2*Log[l[12]]*Log[l[15]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))] - 
    (3447*Log[l[13]]*Log[l[15]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/4 + 
    (3011*Log[l[14]]*Log[l[15]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/4 - 
    (2917*Log[l[15]]^2*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/8 + 
    (3931*Log[l[1]]*Log[l[16]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/3 - 
    (56681*Log[l[2]]*Log[l[16]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/
     12 - 24*Log[l[3]]*Log[l[16]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))] + 
    (5*Log[l[4]]*Log[l[16]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/2 - 
    (9703*Log[l[5]]*Log[l[16]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/12 - 
    (6796*Log[l[6]]*Log[l[16]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/3 - 
    (3139*Log[l[7]]*Log[l[16]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/2 - 
    9*Log[l[8]]*Log[l[16]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))] - 
    (31001*Log[l[9]]*Log[l[16]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/4 + 
    (4285*Log[l[13]]*Log[l[16]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/
     12 + (11415*Log[l[14]]*Log[l[16]]*PolyLog[2, 
       -((l[1]*l[10])/(l[2]*l[14]))])/2 - 
    (11590*Log[l[15]]*Log[l[16]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/
     3 + (14371*Log[l[16]]^2*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/4 + 
    (25831*PolyLog[2, -l[2]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/4 - 
    (4309*PolyLog[2, l[2]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/12 - 
    4*PolyLog[2, -(l[1]*l[2])]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))] - 
    9*PolyLog[2, -(l[4]/l[2])]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))] - 
    (615*PolyLog[2, -l[6]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/4 - 
    (14321*PolyLog[2, l[6]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/12 - 
    (11059*PolyLog[2, l[2]*l[6]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/
     4 - (823*PolyLog[2, l[3]/l[8]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/
     12 + (493*PolyLog[2, l[8]/l[5]]*PolyLog[2, 
       -((l[1]*l[10])/(l[2]*l[14]))])/12 - 
    (8500*PolyLog[2, l[3]/l[9]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/3 + 
    (17209*PolyLog[2, l[7]/l[9]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/
     12 - (16919*PolyLog[2, l[8]/l[9]]*PolyLog[2, 
       -((l[1]*l[10])/(l[2]*l[14]))])/6 - 
    (3723*PolyLog[2, l[10]/(l[1]*l[3]*l[6])]*
      PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/4 + 
    4*PolyLog[2, l[10]/(l[1]*l[8])]*PolyLog[2, 
      -((l[1]*l[10])/(l[2]*l[14]))] - (3245*PolyLog[2, -(l[10]/l[9])]*
      PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/4 + 
    (1531*PolyLog[2, (l[6]*l[10])/l[9]]*PolyLog[2, 
       -((l[1]*l[10])/(l[2]*l[14]))])/6 + 122*PolyLog[2, l[11]/l[2]]*
     PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))] - 
    (493*PolyLog[2, -(l[11]/l[5])]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/
     12 + (493*PolyLog[2, -(l[11]/l[8])]*PolyLog[2, 
       -((l[1]*l[10])/(l[2]*l[14]))])/12 - 
    (487*PolyLog[2, l[11]/l[8]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/
     12 - 2*PolyLog[2, -((l[1]*l[11])/l[9])]*
     PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))] - 
    (20159*PolyLog[2, (l[1]*l[3])/l[13]]*PolyLog[2, 
       -((l[1]*l[10])/(l[2]*l[14]))])/24 + 
    (1222*PolyLog[2, l[7]/l[13]]*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/
     3 + (4003*PolyLog[2, (l[1]*l[7])/l[13]]*
      PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/6 + 
    7*PolyLog[2, (l[1]*l[8])/l[13]]*PolyLog[2, 
      -((l[1]*l[10])/(l[2]*l[14]))] - 
    (529*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])]*
      PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))])/24 + 
    12*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)]*
     PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))] - 
    (6953*PolyLog[2, -(l[10]/l[14])]*PolyLog[2, 
       -((l[1]*l[10])/(l[2]*l[14]))])/12 - 
    (182*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))]^2)/3 - 
    (14579*Pi^2*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))])/36 - 
    15*Log[l[1]]^2*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] - 
    87*Log[l[1]]*Log[l[2]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] - 
    (29*Log[l[2]]^2*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))])/2 + 
    19*Log[l[1]]*Log[l[3]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] + 
    (15419*Log[l[2]]*Log[l[3]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))])/12 + 
    32*Log[l[3]]^2*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] + 
    12*Log[l[1]]*Log[l[4]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] - 
    8*Log[l[2]]*Log[l[4]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] - 
    3*Log[l[4]]^2*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] - 
    4*Log[l[2]]*Log[l[5]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] - 
    3*Log[l[5]]^2*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] + 
    16*Log[l[1]]*Log[l[6]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] - 
    8*Log[l[2]]*Log[l[6]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] + 
    11*Log[l[3]]*Log[l[6]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] - 
    4*Log[l[4]]*Log[l[6]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] + 
    12*Log[l[5]]*Log[l[6]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] - 
    10*Log[l[6]]^2*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] - 
    92*Log[l[1]]*Log[l[7]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] - 
    143*Log[l[2]]*Log[l[7]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] + 
    (15863*Log[l[3]]*Log[l[7]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))])/12 - 
    10*Log[l[4]]*Log[l[7]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] - 
    4*Log[l[5]]*Log[l[7]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] + 
    (14771*Log[l[6]]*Log[l[7]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))])/12 + 
    (19751*Log[l[7]]^2*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))])/12 + 
    5*Log[l[1]]*Log[l[8]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] - 
    (15407*Log[l[2]]*Log[l[8]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))])/12 - 
    (16451*Log[l[3]]*Log[l[8]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))])/12 + 
    2*Log[l[4]]*Log[l[8]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] - 
    (15743*Log[l[6]]*Log[l[8]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))])/12 - 
    (15647*Log[l[7]]*Log[l[8]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))])/12 + 
    (16337*Log[l[8]]^2*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))])/12 - 
    92*Log[l[1]]*Log[l[9]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] - 
    33*Log[l[2]]*Log[l[9]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] - 
    13*Log[l[3]]*Log[l[9]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] + 
    2*Log[l[5]]*Log[l[9]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] - 
    14*Log[l[6]]*Log[l[9]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] + 
    17*Log[l[7]]*Log[l[9]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] - 
    7*Log[l[8]]*Log[l[9]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] + 
    10*Log[l[9]]^2*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] - 
    3*Log[l[1]]*Log[l[12]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] + 
    10*Log[l[2]]*Log[l[12]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] - 
    14*Log[l[3]]*Log[l[12]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] - 
    4*Log[l[6]]*Log[l[12]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] + 
    16*Log[l[7]]*Log[l[12]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] + 
    2*Log[l[8]]*Log[l[12]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] - 
    Log[l[9]]*Log[l[12]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] + 
    (Log[l[12]]^2*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))])/2 + 
    52*Log[l[1]]*Log[l[13]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] + 
    39*Log[l[2]]*Log[l[13]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] - 
    9*Log[l[3]]*Log[l[13]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] + 
    2*Log[l[4]]*Log[l[13]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] + 
    12*Log[l[6]]*Log[l[13]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] - 
    (20657*Log[l[7]]*Log[l[13]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))])/6 + 
    22*Log[l[8]]*Log[l[13]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] + 
    9*Log[l[9]]*Log[l[13]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] + 
    3*Log[l[12]]*Log[l[13]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] + 
    (20321*Log[l[13]]^2*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))])/12 + 
    40*Log[l[1]]*Log[l[14]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] + 
    86*Log[l[2]]*Log[l[14]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] + 
    9*Log[l[3]]*Log[l[14]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] - 
    2*Log[l[4]]*Log[l[14]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] - 
    13*Log[l[6]]*Log[l[14]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] + 
    66*Log[l[7]]*Log[l[14]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] + 
    3*Log[l[8]]*Log[l[14]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] + 
    48*Log[l[9]]*Log[l[14]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] - 
    31*Log[l[13]]*Log[l[14]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] - 
    (85*Log[l[14]]^2*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))])/2 - 
    5*Log[l[1]]*Log[l[15]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] + 
    Log[l[2]]*Log[l[15]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] + 
    8*Log[l[3]]*Log[l[15]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] + 
    4*Log[l[4]]*Log[l[15]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] + 
    32*Log[l[5]]*Log[l[15]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] + 
    6*Log[l[6]]*Log[l[15]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] + 
    61*Log[l[7]]*Log[l[15]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] - 
    34*Log[l[8]]*Log[l[15]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] - 
    23*Log[l[9]]*Log[l[15]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] - 
    5*Log[l[12]]*Log[l[15]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] + 
    38*Log[l[13]]*Log[l[15]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] + 
    39*Log[l[14]]*Log[l[15]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] - 
    (75*Log[l[15]]^2*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))])/2 + 
    63*Log[l[1]]*Log[l[16]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] + 
    19*Log[l[2]]*Log[l[16]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] + 
    4*Log[l[3]]*Log[l[16]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] + 
    4*Log[l[4]]*Log[l[16]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] - 
    30*Log[l[5]]*Log[l[16]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] + 
    31*Log[l[6]]*Log[l[16]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] + 
    24*Log[l[7]]*Log[l[16]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] - 
    4*Log[l[8]]*Log[l[16]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] + 
    5*Log[l[9]]*Log[l[16]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] - 
    2*Log[l[12]]*Log[l[16]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] - 
    18*Log[l[13]]*Log[l[16]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] - 
    49*Log[l[14]]*Log[l[16]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] + 
    33*Log[l[15]]*Log[l[16]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] - 
    (31*Log[l[16]]^2*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))])/2 + 
    33*PolyLog[2, -l[2]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] + 
    (16103*PolyLog[2, l[2]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))])/12 + 
    6*PolyLog[2, -(l[4]/l[2])]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] - 
    9*PolyLog[2, -l[6]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] + 
    (16283*PolyLog[2, l[6]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))])/12 - 
    (15479*PolyLog[2, l[2]*l[6]]*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))])/
     12 + (16181*PolyLog[2, l[3]/l[8]]*PolyLog[2, 
       -((l[7]*l[10])/(l[8]*l[14]))])/12 - 10*PolyLog[2, l[8]/l[5]]*
     PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] + 5*PolyLog[2, l[3]/l[9]]*
     PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] + 25*PolyLog[2, l[7]/l[9]]*
     PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] - 10*PolyLog[2, l[8]/l[9]]*
     PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] + 
    3*PolyLog[2, l[10]/(l[1]*l[3]*l[6])]*PolyLog[2, 
      -((l[7]*l[10])/(l[8]*l[14]))] + 4*PolyLog[2, l[10]/(l[1]*l[8])]*
     PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] + 13*PolyLog[2, -(l[10]/l[9])]*
     PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] - 
    13*PolyLog[2, (l[6]*l[10])/l[9]]*PolyLog[2, 
      -((l[7]*l[10])/(l[8]*l[14]))] + 6*PolyLog[2, l[11]/l[2]]*
     PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] + 10*PolyLog[2, -(l[11]/l[5])]*
     PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] - 10*PolyLog[2, -(l[11]/l[8])]*
     PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] + 13*PolyLog[2, l[11]/l[8]]*
     PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] + 
    2*PolyLog[2, -((l[1]*l[11])/l[9])]*PolyLog[2, 
      -((l[7]*l[10])/(l[8]*l[14]))] - PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2]*
     PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] - PolyLog[2, (l[1]*l[3])/l[13]]*
     PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] - 47*PolyLog[2, l[7]/l[13]]*
     PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] + 
    24*PolyLog[2, (l[1]*l[7])/l[13]]*PolyLog[2, 
      -((l[7]*l[10])/(l[8]*l[14]))] + 3*PolyLog[2, (l[1]*l[8])/l[13]]*
     PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] + 
    8*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])]*
     PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] - 
    4*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)]*
     PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] - 20*PolyLog[2, -(l[10]/l[14])]*
     PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] + 
    20*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))]*
     PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))] + 
    (25*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))]^2)/2 - 
    (1403*Pi^2*PolyLog[2, (l[1]*l[11])/l[14]])/12 - 
    (43*Log[l[1]]^2*PolyLog[2, (l[1]*l[11])/l[14]])/8 + 
    (2061*Log[l[1]]*Log[l[2]]*PolyLog[2, (l[1]*l[11])/l[14]])/4 - 
    166*Log[l[2]]^2*PolyLog[2, (l[1]*l[11])/l[14]] - 
    166*Log[l[1]]*Log[l[3]]*PolyLog[2, (l[1]*l[11])/l[14]] + 
    446*Log[l[2]]*Log[l[3]]*PolyLog[2, (l[1]*l[11])/l[14]] - 
    57*Log[l[3]]^2*PolyLog[2, (l[1]*l[11])/l[14]] - 
    2*Log[l[3]]*Log[l[5]]*PolyLog[2, (l[1]*l[11])/l[14]] - 
    150*Log[l[1]]*Log[l[6]]*PolyLog[2, (l[1]*l[11])/l[14]] + 
    (697*Log[l[2]]*Log[l[6]]*PolyLog[2, (l[1]*l[11])/l[14]])/6 - 
    168*Log[l[3]]*Log[l[6]]*PolyLog[2, (l[1]*l[11])/l[14]] - 
    100*Log[l[5]]*Log[l[6]]*PolyLog[2, (l[1]*l[11])/l[14]] - 
    139*Log[l[6]]^2*PolyLog[2, (l[1]*l[11])/l[14]] + 
    (1389*Log[l[1]]*Log[l[7]]*PolyLog[2, (l[1]*l[11])/l[14]])/4 - 
    (1057*Log[l[2]]*Log[l[7]]*PolyLog[2, (l[1]*l[11])/l[14]])/2 + 
    7*Log[l[3]]*Log[l[7]]*PolyLog[2, (l[1]*l[11])/l[14]] + 
    2*Log[l[5]]*Log[l[7]]*PolyLog[2, (l[1]*l[11])/l[14]] + 
    (85*Log[l[6]]*Log[l[7]]*PolyLog[2, (l[1]*l[11])/l[14]])/12 - 
    (77*Log[l[7]]^2*PolyLog[2, (l[1]*l[11])/l[14]])/4 - 
    36*Log[l[2]]*Log[l[8]]*PolyLog[2, (l[1]*l[11])/l[14]] - 
    32*Log[l[3]]*Log[l[8]]*PolyLog[2, (l[1]*l[11])/l[14]] - 
    30*Log[l[6]]*Log[l[8]]*PolyLog[2, (l[1]*l[11])/l[14]] - 
    51*Log[l[8]]^2*PolyLog[2, (l[1]*l[11])/l[14]] - 
    (3249*Log[l[1]]*Log[l[9]]*PolyLog[2, (l[1]*l[11])/l[14]])/4 - 
    (1813*Log[l[2]]*Log[l[9]]*PolyLog[2, (l[1]*l[11])/l[14]])/3 + 
    60*Log[l[3]]*Log[l[9]]*PolyLog[2, (l[1]*l[11])/l[14]] + 
    2*Log[l[5]]*Log[l[9]]*PolyLog[2, (l[1]*l[11])/l[14]] + 
    (5759*Log[l[6]]*Log[l[9]]*PolyLog[2, (l[1]*l[11])/l[14]])/12 - 
    (3297*Log[l[7]]*Log[l[9]]*PolyLog[2, (l[1]*l[11])/l[14]])/4 + 
    131*Log[l[8]]*Log[l[9]]*PolyLog[2, (l[1]*l[11])/l[14]] - 
    (3875*Log[l[9]]^2*PolyLog[2, (l[1]*l[11])/l[14]])/8 + 
    6*Log[l[3]]*Log[l[12]]*PolyLog[2, (l[1]*l[11])/l[14]] - 
    6*Log[l[7]]*Log[l[12]]*PolyLog[2, (l[1]*l[11])/l[14]] - 
    6*Log[l[9]]*Log[l[12]]*PolyLog[2, (l[1]*l[11])/l[14]] + 
    Log[l[12]]^2*PolyLog[2, (l[1]*l[11])/l[14]] - 182*Log[l[1]]*Log[l[13]]*
     PolyLog[2, (l[1]*l[11])/l[14]] + 116*Log[l[2]]*Log[l[13]]*
     PolyLog[2, (l[1]*l[11])/l[14]] + 371*Log[l[3]]*Log[l[13]]*
     PolyLog[2, (l[1]*l[11])/l[14]] - 2*Log[l[5]]*Log[l[13]]*
     PolyLog[2, (l[1]*l[11])/l[14]] + 208*Log[l[6]]*Log[l[13]]*
     PolyLog[2, (l[1]*l[11])/l[14]] - 388*Log[l[7]]*Log[l[13]]*
     PolyLog[2, (l[1]*l[11])/l[14]] + 3*Log[l[8]]*Log[l[13]]*
     PolyLog[2, (l[1]*l[11])/l[14]] + 
    (3161*Log[l[9]]*Log[l[13]]*PolyLog[2, (l[1]*l[11])/l[14]])/4 + 
    6*Log[l[12]]*Log[l[13]]*PolyLog[2, (l[1]*l[11])/l[14]] + 
    (159*Log[l[13]]^2*PolyLog[2, (l[1]*l[11])/l[14]])/2 + 
    (155*Log[l[1]]*Log[l[14]]*PolyLog[2, (l[1]*l[11])/l[14]])/4 + 
    (63*Log[l[2]]*Log[l[14]]*PolyLog[2, (l[1]*l[11])/l[14]])/4 - 
    283*Log[l[3]]*Log[l[14]]*PolyLog[2, (l[1]*l[11])/l[14]] - 
    16*Log[l[5]]*Log[l[14]]*PolyLog[2, (l[1]*l[11])/l[14]] - 
    527*Log[l[6]]*Log[l[14]]*PolyLog[2, (l[1]*l[11])/l[14]] - 
    (81*Log[l[7]]*Log[l[14]]*PolyLog[2, (l[1]*l[11])/l[14]])/4 - 
    Log[l[8]]*Log[l[14]]*PolyLog[2, (l[1]*l[11])/l[14]] + 
    (341*Log[l[9]]*Log[l[14]]*PolyLog[2, (l[1]*l[11])/l[14]])/2 - 
    8*Log[l[12]]*Log[l[14]]*PolyLog[2, (l[1]*l[11])/l[14]] + 
    (211*Log[l[13]]*Log[l[14]]*PolyLog[2, (l[1]*l[11])/l[14]])/2 - 
    (4137*Log[l[14]]^2*PolyLog[2, (l[1]*l[11])/l[14]])/8 + 
    (525*Log[l[1]]*Log[l[15]]*PolyLog[2, (l[1]*l[11])/l[14]])/4 - 
    (1647*Log[l[2]]*Log[l[15]]*PolyLog[2, (l[1]*l[11])/l[14]])/4 - 
    18*Log[l[3]]*Log[l[15]]*PolyLog[2, (l[1]*l[11])/l[14]] - 
    (261*Log[l[5]]*Log[l[15]]*PolyLog[2, (l[1]*l[11])/l[14]])/2 + 
    310*Log[l[6]]*Log[l[15]]*PolyLog[2, (l[1]*l[11])/l[14]] + 
    (749*Log[l[7]]*Log[l[15]]*PolyLog[2, (l[1]*l[11])/l[14]])/4 + 
    Log[l[8]]*Log[l[15]]*PolyLog[2, (l[1]*l[11])/l[14]] + 
    (639*Log[l[9]]*Log[l[15]]*PolyLog[2, (l[1]*l[11])/l[14]])/2 - 
    (1185*Log[l[13]]*Log[l[15]]*PolyLog[2, (l[1]*l[11])/l[14]])/2 + 
    (4167*Log[l[14]]*Log[l[15]]*PolyLog[2, (l[1]*l[11])/l[14]])/4 - 
    (1717*Log[l[15]]^2*PolyLog[2, (l[1]*l[11])/l[14]])/8 + 
    647*Log[l[1]]*Log[l[16]]*PolyLog[2, (l[1]*l[11])/l[14]] + 
    (6071*Log[l[2]]*Log[l[16]]*PolyLog[2, (l[1]*l[11])/l[14]])/6 + 
    3*Log[l[3]]*Log[l[16]]*PolyLog[2, (l[1]*l[11])/l[14]] + 
    (293*Log[l[5]]*Log[l[16]]*PolyLog[2, (l[1]*l[11])/l[14]])/2 - 
    189*Log[l[6]]*Log[l[16]]*PolyLog[2, (l[1]*l[11])/l[14]] + 
    (4315*Log[l[7]]*Log[l[16]]*PolyLog[2, (l[1]*l[11])/l[14]])/4 + 
    (1211*Log[l[9]]*Log[l[16]]*PolyLog[2, (l[1]*l[11])/l[14]])/4 + 
    6*Log[l[12]]*Log[l[16]]*PolyLog[2, (l[1]*l[11])/l[14]] - 
    (1733*Log[l[13]]*Log[l[16]]*PolyLog[2, (l[1]*l[11])/l[14]])/4 + 
    (31*Log[l[14]]*Log[l[16]]*PolyLog[2, (l[1]*l[11])/l[14]])/4 - 
    (2039*Log[l[15]]*Log[l[16]]*PolyLog[2, (l[1]*l[11])/l[14]])/4 - 
    (1737*Log[l[16]]^2*PolyLog[2, (l[1]*l[11])/l[14]])/8 + 
    331*PolyLog[2, -l[2]]*PolyLog[2, (l[1]*l[11])/l[14]] + 
    39*PolyLog[2, l[2]]*PolyLog[2, (l[1]*l[11])/l[14]] + 
    (145*PolyLog[2, -l[6]]*PolyLog[2, (l[1]*l[11])/l[14]])/2 + 
    117*PolyLog[2, l[6]]*PolyLog[2, (l[1]*l[11])/l[14]] - 
    34*PolyLog[2, l[2]*l[6]]*PolyLog[2, (l[1]*l[11])/l[14]] - 
    102*PolyLog[2, l[3]/l[8]]*PolyLog[2, (l[1]*l[11])/l[14]] + 
    100*PolyLog[2, l[8]/l[5]]*PolyLog[2, (l[1]*l[11])/l[14]] - 
    136*PolyLog[2, l[3]/l[9]]*PolyLog[2, (l[1]*l[11])/l[14]] - 
    36*PolyLog[2, l[7]/l[9]]*PolyLog[2, (l[1]*l[11])/l[14]] - 
    133*PolyLog[2, l[8]/l[9]]*PolyLog[2, (l[1]*l[11])/l[14]] - 
    145*PolyLog[2, l[10]/(l[1]*l[3]*l[6])]*PolyLog[2, (l[1]*l[11])/l[14]] + 
    28*PolyLog[2, -(l[10]/l[9])]*PolyLog[2, (l[1]*l[11])/l[14]] - 
    30*PolyLog[2, (l[6]*l[10])/l[9]]*PolyLog[2, (l[1]*l[11])/l[14]] - 
    9*PolyLog[2, l[11]/l[2]]*PolyLog[2, (l[1]*l[11])/l[14]] - 
    100*PolyLog[2, -(l[11]/l[5])]*PolyLog[2, (l[1]*l[11])/l[14]] + 
    100*PolyLog[2, -(l[11]/l[8])]*PolyLog[2, (l[1]*l[11])/l[14]] - 
    102*PolyLog[2, l[11]/l[8]]*PolyLog[2, (l[1]*l[11])/l[14]] + 
    2*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2]*PolyLog[2, (l[1]*l[11])/l[14]] + 
    76*PolyLog[2, (l[1]*l[3])/l[13]]*PolyLog[2, (l[1]*l[11])/l[14]] + 
    50*PolyLog[2, l[7]/l[13]]*PolyLog[2, (l[1]*l[11])/l[14]] - 
    6*PolyLog[2, (l[1]*l[7])/l[13]]*PolyLog[2, (l[1]*l[11])/l[14]] - 
    PolyLog[2, (l[1]*l[8])/l[13]]*PolyLog[2, (l[1]*l[11])/l[14]] + 
    10*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])]*PolyLog[2, (l[1]*l[11])/l[14]] - 
    2*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)]*
     PolyLog[2, (l[1]*l[11])/l[14]] + (317*PolyLog[2, -(l[10]/l[14])]*
      PolyLog[2, (l[1]*l[11])/l[14]])/2 - 
    (137*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))]*
      PolyLog[2, (l[1]*l[11])/l[14]])/2 - 
    (9*PolyLog[2, (l[1]*l[11])/l[14]]^2)/4 + 
    (5*Pi^2*PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))])/3 - 
    (16*I)*Pi*Log[l[1]]*PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] - 
    (Log[l[1]]^2*PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))])/4 + 
    (16*I)*Pi*Log[l[2]]*PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] - 
    11*Log[l[1]]*Log[l[2]]*PolyLog[2, -((l[1]*l[10]*l[13])/
        (l[4]*l[7]*l[14]))] - 
    (3*Log[l[2]]^2*PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))])/4 - 
    (16*I)*Pi*Log[l[3]]*PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] - 
    (27*Log[l[1]]*Log[l[3]]*PolyLog[2, -((l[1]*l[10]*l[13])/
         (l[4]*l[7]*l[14]))])/2 - 10*Log[l[2]]*Log[l[3]]*
     PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] + 
    (13*Log[l[3]]^2*PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))])/4 + 
    23*Log[l[1]]*Log[l[4]]*PolyLog[2, -((l[1]*l[10]*l[13])/
        (l[4]*l[7]*l[14]))] - 16*Log[l[2]]*Log[l[4]]*
     PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] + 
    20*Log[l[3]]*Log[l[4]]*PolyLog[2, -((l[1]*l[10]*l[13])/
        (l[4]*l[7]*l[14]))] - (8*I)*Pi*Log[l[6]]*
     PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] - 
    (13*Log[l[1]]*Log[l[6]]*PolyLog[2, -((l[1]*l[10]*l[13])/
         (l[4]*l[7]*l[14]))])/2 - 13*Log[l[2]]*Log[l[6]]*
     PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] + 
    Log[l[3]]*Log[l[6]]*PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] + 
    5*Log[l[4]]*Log[l[6]]*PolyLog[2, -((l[1]*l[10]*l[13])/
        (l[4]*l[7]*l[14]))] + 8*Log[l[5]]*Log[l[6]]*
     PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] + 
    (7*Log[l[6]]^2*PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))])/4 + 
    (16*I)*Pi*Log[l[7]]*PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] + 
    (35*Log[l[1]]*Log[l[7]]*PolyLog[2, -((l[1]*l[10]*l[13])/
         (l[4]*l[7]*l[14]))])/2 - (15*Log[l[2]]*Log[l[7]]*
      PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))])/2 + 
    4*Log[l[3]]*Log[l[7]]*PolyLog[2, -((l[1]*l[10]*l[13])/
        (l[4]*l[7]*l[14]))] - 20*Log[l[4]]*Log[l[7]]*
     PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] - 
    (3*Log[l[6]]*Log[l[7]]*PolyLog[2, -((l[1]*l[10]*l[13])/
         (l[4]*l[7]*l[14]))])/2 - 
    (49*Log[l[7]]^2*PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))])/4 + 
    2*Log[l[1]]*Log[l[8]]*PolyLog[2, -((l[1]*l[10]*l[13])/
        (l[4]*l[7]*l[14]))] - (43*Log[l[2]]*Log[l[8]]*
      PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))])/2 - 
    (35*Log[l[3]]*Log[l[8]]*PolyLog[2, -((l[1]*l[10]*l[13])/
         (l[4]*l[7]*l[14]))])/2 - 2*Log[l[4]]*Log[l[8]]*
     PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] - 
    (31*Log[l[6]]*Log[l[8]]*PolyLog[2, -((l[1]*l[10]*l[13])/
         (l[4]*l[7]*l[14]))])/2 + 2*Log[l[8]]^2*
     PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] + 
    3*Log[l[1]]*Log[l[9]]*PolyLog[2, -((l[1]*l[10]*l[13])/
        (l[4]*l[7]*l[14]))] + 29*Log[l[2]]*Log[l[9]]*
     PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] + 
    4*Log[l[3]]*Log[l[9]]*PolyLog[2, -((l[1]*l[10]*l[13])/
        (l[4]*l[7]*l[14]))] - 4*Log[l[4]]*Log[l[9]]*
     PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] + 
    10*Log[l[6]]*Log[l[9]]*PolyLog[2, -((l[1]*l[10]*l[13])/
        (l[4]*l[7]*l[14]))] + (29*Log[l[7]]*Log[l[9]]*
      PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))])/2 + 
    (27*Log[l[8]]*Log[l[9]]*PolyLog[2, -((l[1]*l[10]*l[13])/
         (l[4]*l[7]*l[14]))])/2 - 
    (29*Log[l[9]]^2*PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))])/4 - 
    6*Log[l[2]]*Log[l[12]]*PolyLog[2, -((l[1]*l[10]*l[13])/
        (l[4]*l[7]*l[14]))] + 4*Log[l[3]]*Log[l[12]]*
     PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] - 
    6*Log[l[7]]*Log[l[12]]*PolyLog[2, -((l[1]*l[10]*l[13])/
        (l[4]*l[7]*l[14]))] - 2*Log[l[8]]*Log[l[12]]*
     PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] - 
    3*Log[l[1]]*Log[l[13]]*PolyLog[2, -((l[1]*l[10]*l[13])/
        (l[4]*l[7]*l[14]))] - 27*Log[l[2]]*Log[l[13]]*
     PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] - 
    6*Log[l[3]]*Log[l[13]]*PolyLog[2, -((l[1]*l[10]*l[13])/
        (l[4]*l[7]*l[14]))] + 5*Log[l[4]]*Log[l[13]]*
     PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] - 
    2*Log[l[6]]*Log[l[13]]*PolyLog[2, -((l[1]*l[10]*l[13])/
        (l[4]*l[7]*l[14]))] - 9*Log[l[7]]*Log[l[13]]*
     PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] - 
    8*Log[l[8]]*Log[l[13]]*PolyLog[2, -((l[1]*l[10]*l[13])/
        (l[4]*l[7]*l[14]))] + (15*Log[l[9]]*Log[l[13]]*
      PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))])/2 - 
    2*Log[l[12]]*Log[l[13]]*PolyLog[2, -((l[1]*l[10]*l[13])/
        (l[4]*l[7]*l[14]))] - 
    (23*Log[l[13]]^2*PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))])/4 + 
    5*Log[l[1]]*Log[l[14]]*PolyLog[2, -((l[1]*l[10]*l[13])/
        (l[4]*l[7]*l[14]))] + (43*Log[l[2]]*Log[l[14]]*
      PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))])/2 + 
    6*Log[l[3]]*Log[l[14]]*PolyLog[2, -((l[1]*l[10]*l[13])/
        (l[4]*l[7]*l[14]))] - 5*Log[l[4]]*Log[l[14]]*
     PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] + 
    (7*Log[l[6]]*Log[l[14]]*PolyLog[2, -((l[1]*l[10]*l[13])/
         (l[4]*l[7]*l[14]))])/2 + 7*Log[l[7]]*Log[l[14]]*
     PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] + 
    2*Log[l[8]]*Log[l[14]]*PolyLog[2, -((l[1]*l[10]*l[13])/
        (l[4]*l[7]*l[14]))] - (19*Log[l[9]]*Log[l[14]]*
      PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))])/2 + 
    2*Log[l[12]]*Log[l[14]]*PolyLog[2, -((l[1]*l[10]*l[13])/
        (l[4]*l[7]*l[14]))] + (19*Log[l[13]]*Log[l[14]]*
      PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))])/2 - 
    (11*Log[l[14]]^2*PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))])/4 - 
    Log[l[1]]*Log[l[15]]*PolyLog[2, -((l[1]*l[10]*l[13])/
        (l[4]*l[7]*l[14]))] + (19*Log[l[2]]*Log[l[15]]*
      PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))])/2 - 
    (5*Log[l[3]]*Log[l[15]]*PolyLog[2, -((l[1]*l[10]*l[13])/
         (l[4]*l[7]*l[14]))])/2 + 3*Log[l[4]]*Log[l[15]]*
     PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] - 
    (15*Log[l[5]]*Log[l[15]]*PolyLog[2, -((l[1]*l[10]*l[13])/
         (l[4]*l[7]*l[14]))])/2 - (Log[l[6]]*Log[l[15]]*
      PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))])/2 + 
    (15*Log[l[7]]*Log[l[15]]*PolyLog[2, -((l[1]*l[10]*l[13])/
         (l[4]*l[7]*l[14]))])/2 + 8*Log[l[8]]*Log[l[15]]*
     PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] - 
    6*Log[l[9]]*Log[l[15]]*PolyLog[2, -((l[1]*l[10]*l[13])/
        (l[4]*l[7]*l[14]))] + 2*Log[l[12]]*Log[l[15]]*
     PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] + 
    6*Log[l[13]]*Log[l[15]]*PolyLog[2, -((l[1]*l[10]*l[13])/
        (l[4]*l[7]*l[14]))] - (15*Log[l[14]]*Log[l[15]]*
      PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))])/2 + 
    (3*Log[l[15]]^2*PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))])/4 - 
    8*Log[l[1]]*Log[l[16]]*PolyLog[2, -((l[1]*l[10]*l[13])/
        (l[4]*l[7]*l[14]))] + 10*Log[l[2]]*Log[l[16]]*
     PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] + 
    (3*Log[l[3]]*Log[l[16]]*PolyLog[2, -((l[1]*l[10]*l[13])/
         (l[4]*l[7]*l[14]))])/2 + 3*Log[l[4]]*Log[l[16]]*
     PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] + 
    (15*Log[l[5]]*Log[l[16]]*PolyLog[2, -((l[1]*l[10]*l[13])/
         (l[4]*l[7]*l[14]))])/2 - Log[l[6]]*Log[l[16]]*
     PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] + 
    (9*Log[l[7]]*Log[l[16]]*PolyLog[2, -((l[1]*l[10]*l[13])/
         (l[4]*l[7]*l[14]))])/2 - (19*Log[l[9]]*Log[l[16]]*
      PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))])/2 + 
    2*Log[l[12]]*Log[l[16]]*PolyLog[2, -((l[1]*l[10]*l[13])/
        (l[4]*l[7]*l[14]))] + (23*Log[l[13]]*Log[l[16]]*
      PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))])/2 - 
    4*Log[l[14]]*Log[l[16]]*PolyLog[2, -((l[1]*l[10]*l[13])/
        (l[4]*l[7]*l[14]))] - 7*Log[l[15]]*Log[l[16]]*
     PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] + 
    (Log[l[16]]^2*PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))])/2 + 
    11*PolyLog[2, -l[2]]*PolyLog[2, -((l[1]*l[10]*l[13])/
        (l[4]*l[7]*l[14]))] + (31*PolyLog[2, l[2]]*
      PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))])/2 + 
    4*PolyLog[2, -(l[1]*l[2])]*PolyLog[2, 
      -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] + 10*PolyLog[2, -(l[4]/l[2])]*
     PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] + 
    (31*PolyLog[2, -l[6]]*PolyLog[2, -((l[1]*l[10]*l[13])/
         (l[4]*l[7]*l[14]))])/2 + 
    (15*PolyLog[2, l[6]]*PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))])/
     2 - (31*PolyLog[2, l[2]*l[6]]*PolyLog[2, 
       -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))])/2 + 
    10*PolyLog[2, l[3]/l[8]]*PolyLog[2, 
      -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] - 8*PolyLog[2, l[8]/l[5]]*
     PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] - 
    (19*PolyLog[2, l[3]/l[9]]*PolyLog[2, -((l[1]*l[10]*l[13])/
         (l[4]*l[7]*l[14]))])/2 + 7*PolyLog[2, l[7]/l[9]]*
     PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] - 
    (11*PolyLog[2, l[8]/l[9]]*PolyLog[2, -((l[1]*l[10]*l[13])/
         (l[4]*l[7]*l[14]))])/2 + (5*PolyLog[2, l[10]/(l[1]*l[3]*l[6])]*
      PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))])/2 + 
    2*PolyLog[2, l[10]/(l[1]*l[8])]*PolyLog[2, 
      -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] + 6*PolyLog[2, -(l[10]/l[9])]*
     PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] - 
    6*PolyLog[2, (l[6]*l[10])/l[9]]*PolyLog[2, 
      -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] + 4*PolyLog[2, l[11]/l[2]]*
     PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] + 
    8*PolyLog[2, -(l[11]/l[5])]*PolyLog[2, 
      -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] - 8*PolyLog[2, -(l[11]/l[8])]*
     PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] + 
    8*PolyLog[2, l[11]/l[8]]*PolyLog[2, 
      -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] + 
    PolyLog[2, -((l[1]*l[11])/l[9])]*PolyLog[2, 
      -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] - 
    4*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2]*
     PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] + 
    (19*PolyLog[2, (l[1]*l[3])/l[13]]*PolyLog[2, 
       -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))])/2 + 
    2*PolyLog[2, l[7]/l[13]]*PolyLog[2, 
      -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] - 
    (19*PolyLog[2, (l[1]*l[7])/l[13]]*PolyLog[2, 
       -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))])/2 + 
    4*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)]*
     PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] + 
    8*PolyLog[2, -(l[10]/l[14])]*PolyLog[2, 
      -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] - 
    (3*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))]*
      PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))])/2 - 
    6*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))]*
     PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] - 
    2*PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))]^2 - 
    (1613*Pi^2*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2])/18 - 
    (6*I)*Pi*Log[l[1]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] - 
    (9*Log[l[1]]^2*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2])/2 + 
    25*Log[l[1]]*Log[l[2]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] - 
    (31*Log[l[2]]^2*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2])/2 - 
    (4*I)*Pi*Log[l[3]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] - 
    Log[l[1]]*Log[l[3]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] + 
    20*Log[l[2]]*Log[l[3]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] + 
    (7*Log[l[3]]^2*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2])/2 + 
    2*Log[l[1]]*Log[l[4]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] - 
    3*Log[l[2]]*Log[l[4]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] + 
    4*Log[l[3]]*Log[l[4]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] + 
    2*Log[l[4]]^2*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] - 
    Log[l[5]]^2*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] + 
    10*Log[l[1]]*Log[l[6]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] - 
    3*Log[l[2]]*Log[l[6]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] + 
    9*Log[l[3]]*Log[l[6]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] + 
    4*Log[l[4]]*Log[l[6]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] - 
    5*Log[l[6]]^2*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] + 
    (4*I)*Pi*Log[l[7]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] + 
    29*Log[l[1]]*Log[l[7]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] - 
    5*Log[l[2]]*Log[l[7]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] + 
    21*Log[l[3]]*Log[l[7]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] + 
    2*Log[l[4]]*Log[l[7]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] + 
    20*Log[l[6]]*Log[l[7]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] - 
    22*Log[l[2]]*Log[l[8]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] - 
    24*Log[l[3]]*Log[l[8]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] - 
    2*Log[l[4]]*Log[l[8]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] - 
    16*Log[l[6]]*Log[l[8]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] - 
    Log[l[7]]*Log[l[8]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] + 
    8*Log[l[8]]^2*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] + 
    14*Log[l[1]]*Log[l[9]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] + 
    19*Log[l[2]]*Log[l[9]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] + 
    8*Log[l[3]]*Log[l[9]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] + 
    2*Log[l[5]]*Log[l[9]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] - 
    3*Log[l[6]]*Log[l[9]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] - 
    11*Log[l[7]]*Log[l[9]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] + 
    19*Log[l[8]]*Log[l[9]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] - 
    4*Log[l[9]]^2*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] - 
    9*Log[l[1]]*Log[l[12]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] + 
    Log[l[2]]*Log[l[12]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] - 
    2*Log[l[3]]*Log[l[12]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] + 
    3*Log[l[6]]*Log[l[12]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] - 
    5*Log[l[7]]*Log[l[12]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] + 
    5*Log[l[9]]*Log[l[12]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] - 
    (7*Log[l[12]]^2*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2])/2 - 
    Log[l[1]]*Log[l[13]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] - 
    9*Log[l[2]]*Log[l[13]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] + 
    2*Log[l[3]]*Log[l[13]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] - 
    2*Log[l[4]]*Log[l[13]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] - 
    2*Log[l[5]]*Log[l[13]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] + 
    Log[l[6]]*Log[l[13]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] - 
    (1577*Log[l[7]]*Log[l[13]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2])/
     3 - 9*Log[l[8]]*Log[l[13]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] + 
    5*Log[l[9]]*Log[l[13]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] + 
    10*Log[l[12]]*Log[l[13]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] + 
    (1526*Log[l[13]]^2*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2])/3 + 
    8*Log[l[1]]*Log[l[14]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] + 
    Log[l[2]]*Log[l[14]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] - 
    2*Log[l[3]]*Log[l[14]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] + 
    2*Log[l[4]]*Log[l[14]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] - 
    19*Log[l[6]]*Log[l[14]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] + 
    4*Log[l[8]]*Log[l[14]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] - 
    18*Log[l[9]]*Log[l[14]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] + 
    (4807*Log[l[12]]*Log[l[14]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2])/
     3 + 16*Log[l[13]]*Log[l[14]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/
       l[15]^2] - (2447*Log[l[14]]^2*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/
        l[15]^2])/3 - 19*Log[l[1]]*Log[l[15]]*
     PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] + 5*Log[l[2]]*Log[l[15]]*
     PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] - 4*Log[l[3]]*Log[l[15]]*
     PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] - 2*Log[l[4]]*Log[l[15]]*
     PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] + 9*Log[l[5]]*Log[l[15]]*
     PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] + 14*Log[l[6]]*Log[l[15]]*
     PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] + 
    (1592*Log[l[7]]*Log[l[15]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2])/
     3 - 7*Log[l[8]]*Log[l[15]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] + 
    4*Log[l[9]]*Log[l[15]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] - 
    (4813*Log[l[12]]*Log[l[15]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2])/
     3 - (1586*Log[l[13]]*Log[l[15]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/
        l[15]^2])/3 + 28*Log[l[14]]*Log[l[15]]*
     PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] + 
    (4705*Log[l[15]]^2*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2])/6 - 
    5*Log[l[1]]*Log[l[16]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] - 
    4*Log[l[2]]*Log[l[16]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] - 
    6*Log[l[3]]*Log[l[16]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] - 
    2*Log[l[4]]*Log[l[16]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] - 
    9*Log[l[5]]*Log[l[16]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] - 
    9*Log[l[6]]*Log[l[16]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] - 
    19*Log[l[7]]*Log[l[16]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] + 
    2*Log[l[8]]*Log[l[16]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] - 
    14*Log[l[9]]*Log[l[16]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] + 
    Log[l[12]]*Log[l[16]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] + 
    13*Log[l[13]]*Log[l[16]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] - 
    5*Log[l[14]]*Log[l[16]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] + 
    19*Log[l[15]]*Log[l[16]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] + 
    (3*Log[l[16]]^2*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2])/2 + 
    14*PolyLog[2, -l[2]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] + 
    17*PolyLog[2, l[2]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] + 
    PolyLog[2, -(l[4]/l[2])]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] - 
    8*PolyLog[2, -l[6]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] + 
    PolyLog[2, l[6]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] - 
    27*PolyLog[2, l[2]*l[6]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] + 
    19*PolyLog[2, l[3]/l[8]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] - 
    PolyLog[2, l[3]/l[9]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] + 
    13*PolyLog[2, l[7]/l[9]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] - 
    14*PolyLog[2, l[8]/l[9]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] - 
    PolyLog[2, l[10]/(l[1]*l[3]*l[6])]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/
       l[15]^2] - 4*PolyLog[2, -(l[10]/l[9])]*
     PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] + 
    7*PolyLog[2, (l[6]*l[10])/l[9]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/
       l[15]^2] - 8*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2]*
     PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] - 
    6*PolyLog[2, (l[1]*l[3])/l[13]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/
       l[15]^2] + (1574*PolyLog[2, l[7]/l[13]]*
      PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2])/3 + 
    PolyLog[2, (l[1]*l[7])/l[13]]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/
       l[15]^2] + 4*PolyLog[2, (l[1]*l[8])/l[13]]*
     PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] - 
    (4813*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)]*
      PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2])/3 + 
    PolyLog[2, -(l[10]/l[14])]*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] - 
    4*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))]*
     PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] + 
    3*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))]*
     PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] + 
    4*PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))]*
     PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2] + 
    (4807*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2]^2)/6 - 
    (3098*Pi^2*PolyLog[2, (l[1]*l[3]*l[6])/l[15]])/9 + 
    (52*I)*Pi*Log[l[1]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] + 
    (7*Log[l[1]]^2*PolyLog[2, (l[1]*l[3]*l[6])/l[15]])/2 + 
    (2*I)*Pi*Log[l[2]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] - 
    (3209*Log[l[1]]*Log[l[2]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]])/2 + 
    (6263*Log[l[2]]^2*PolyLog[2, (l[1]*l[3]*l[6])/l[15]])/4 + 
    (8*I)*Pi*Log[l[3]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] - 
    3*Log[l[1]]*Log[l[3]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] - 
    845*Log[l[2]]*Log[l[3]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] + 
    (5*Log[l[3]]^2*PolyLog[2, (l[1]*l[3]*l[6])/l[15]])/2 - 
    (16*I)*Pi*Log[l[4]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] - 
    24*Log[l[1]]*Log[l[4]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] + 
    Log[l[2]]*Log[l[4]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] - 
    4*Log[l[3]]*Log[l[4]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] + 
    9*Log[l[4]]^2*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] + 
    8*Log[l[5]]^2*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] + 
    (4*I)*Pi*Log[l[6]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] + 
    (47*Log[l[1]]*Log[l[6]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]])/2 + 
    (99*Log[l[2]]*Log[l[6]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]])/2 + 
    13*Log[l[3]]*Log[l[6]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] - 
    6*Log[l[4]]*Log[l[6]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] + 
    12*Log[l[5]]*Log[l[6]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] - 
    (12437*Log[l[6]]^2*PolyLog[2, (l[1]*l[3]*l[6])/l[15]])/12 - 
    (8*I)*Pi*Log[l[7]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] - 
    (1357*Log[l[1]]*Log[l[7]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]])/2 + 
    1893*Log[l[2]]*Log[l[7]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] - 
    (1841*Log[l[3]]*Log[l[7]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]])/2 + 
    4*Log[l[4]]*Log[l[7]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] - 
    947*Log[l[6]]*Log[l[7]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] + 
    (3941*Log[l[7]]^2*PolyLog[2, (l[1]*l[3]*l[6])/l[15]])/3 + 
    2*Log[l[1]]*Log[l[8]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] + 
    (1579*Log[l[2]]*Log[l[8]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]])/2 + 
    (1611*Log[l[3]]*Log[l[8]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]])/2 - 
    2*Log[l[4]]*Log[l[8]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] + 
    (1617*Log[l[6]]*Log[l[8]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]])/2 + 
    Log[l[7]]*Log[l[8]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] + 
    10*Log[l[8]]^2*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] + 
    945*Log[l[1]]*Log[l[9]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] - 
    1595*Log[l[2]]*Log[l[9]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] + 
    114*Log[l[3]]*Log[l[9]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] - 
    2*Log[l[4]]*Log[l[9]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] - 
    16*Log[l[5]]*Log[l[9]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] + 
    147*Log[l[6]]*Log[l[9]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] - 
    (4741*Log[l[7]]*Log[l[9]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]])/3 - 
    (1613*Log[l[8]]*Log[l[9]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]])/2 + 
    (25633*Log[l[9]]^2*PolyLog[2, (l[1]*l[3]*l[6])/l[15]])/12 + 
    2*Log[l[1]]*Log[l[12]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] - 
    6*Log[l[2]]*Log[l[12]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] + 
    4*Log[l[3]]*Log[l[12]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] - 
    6*Log[l[7]]*Log[l[12]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] - 
    2*Log[l[8]]*Log[l[12]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] + 
    2*Log[l[9]]*Log[l[12]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] - 
    8*Log[l[1]]*Log[l[13]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] + 
    52*Log[l[2]]*Log[l[13]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] + 
    4*Log[l[3]]*Log[l[13]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] + 
    4*Log[l[4]]*Log[l[13]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] + 
    20*Log[l[6]]*Log[l[13]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] + 
    44*Log[l[7]]*Log[l[13]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] - 
    13*Log[l[8]]*Log[l[13]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] - 
    (15*Log[l[9]]*Log[l[13]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]])/2 - 
    4*Log[l[12]]*Log[l[13]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] + 
    (17*Log[l[13]]^2*PolyLog[2, (l[1]*l[3]*l[6])/l[15]])/4 - 
    (247*Log[l[1]]*Log[l[14]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]])/2 - 
    67*Log[l[2]]*Log[l[14]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] - 
    4*Log[l[3]]*Log[l[14]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] - 
    4*Log[l[4]]*Log[l[14]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] - 
    (6442*Log[l[6]]*Log[l[14]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]])/3 - 
    (457*Log[l[7]]*Log[l[14]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]])/2 + 
    7*Log[l[8]]*Log[l[14]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] - 
    (6436*Log[l[9]]*Log[l[14]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]])/3 + 
    2*Log[l[12]]*Log[l[14]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] + 
    118*Log[l[13]]*Log[l[14]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] - 
    293*Log[l[14]]^2*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] - 
    (25*Log[l[1]]*Log[l[15]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]])/2 - 
    14*Log[l[2]]*Log[l[15]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] - 
    8*Log[l[3]]*Log[l[15]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] + 
    2*Log[l[4]]*Log[l[15]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] + 
    24*Log[l[5]]*Log[l[15]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] + 
    (6268*Log[l[6]]*Log[l[15]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]])/3 + 
    (199*Log[l[7]]*Log[l[15]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]])/2 + 
    3*Log[l[8]]*Log[l[15]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] + 
    (6397*Log[l[9]]*Log[l[15]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]])/3 + 
    Log[l[12]]*Log[l[15]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] - 
    (291*Log[l[13]]*Log[l[15]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]])/2 + 
    (1441*Log[l[14]]*Log[l[15]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]])/2 - 
    (563*Log[l[15]]^2*PolyLog[2, (l[1]*l[3]*l[6])/l[15]])/2 + 
    10*Log[l[1]]*Log[l[16]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] - 
    (403*Log[l[2]]*Log[l[16]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]])/2 + 
    2*Log[l[4]]*Log[l[16]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] - 
    8*Log[l[5]]*Log[l[16]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] - 
    (35*Log[l[6]]*Log[l[16]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]])/2 - 
    170*Log[l[7]]*Log[l[16]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] - 
    15*Log[l[8]]*Log[l[16]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] - 
    (6337*Log[l[9]]*Log[l[16]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]])/3 + 
    3*Log[l[12]]*Log[l[16]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] - 
    (13*Log[l[13]]*Log[l[16]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]])/2 + 
    (6349*Log[l[14]]*Log[l[16]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]])/3 - 
    (13427*Log[l[15]]*Log[l[16]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]])/6 + 
    (7267*Log[l[16]]^2*PolyLog[2, (l[1]*l[3]*l[6])/l[15]])/6 - 
    1923*PolyLog[2, -l[2]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] - 
    913*PolyLog[2, l[2]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] + 
    4*PolyLog[2, -(l[1]*l[2])]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] - 
    3*PolyLog[2, -(l[4]/l[2])]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] + 
    57*PolyLog[2, -l[6]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] - 
    (2177*PolyLog[2, l[6]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]])/2 + 
    (1579*PolyLog[2, l[2]*l[6]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]])/2 + 
    20*PolyLog[2, l[3]/l[8]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] - 
    28*PolyLog[2, l[8]/l[5]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] + 
    (1611*PolyLog[2, l[3]/l[9]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]])/2 - 
    (1961*PolyLog[2, l[7]/l[9]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]])/2 + 
    (1659*PolyLog[2, l[8]/l[9]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]])/2 - 
    (1543*PolyLog[2, l[10]/(l[1]*l[3]*l[6])]*
      PolyLog[2, (l[1]*l[3]*l[6])/l[15]])/2 + 4*PolyLog[2, l[10]/(l[1]*l[8])]*
     PolyLog[2, (l[1]*l[3]*l[6])/l[15]] + 33*PolyLog[2, -(l[10]/l[9])]*
     PolyLog[2, (l[1]*l[3]*l[6])/l[15]] - 17*PolyLog[2, (l[6]*l[10])/l[9]]*
     PolyLog[2, (l[1]*l[3]*l[6])/l[15]] - 4*PolyLog[2, l[11]/l[2]]*
     PolyLog[2, (l[1]*l[3]*l[6])/l[15]] + 28*PolyLog[2, -(l[11]/l[5])]*
     PolyLog[2, (l[1]*l[3]*l[6])/l[15]] - 28*PolyLog[2, -(l[11]/l[8])]*
     PolyLog[2, (l[1]*l[3]*l[6])/l[15]] + 28*PolyLog[2, l[11]/l[8]]*
     PolyLog[2, (l[1]*l[3]*l[6])/l[15]] - 
    2*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2]*
     PolyLog[2, (l[1]*l[3]*l[6])/l[15]] - 113*PolyLog[2, (l[1]*l[3])/l[13]]*
     PolyLog[2, (l[1]*l[3]*l[6])/l[15]] + 
    (239*PolyLog[2, l[7]/l[13]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]])/2 - 
    (7*PolyLog[2, (l[1]*l[7])/l[13]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]])/2 - 
    10*PolyLog[2, (l[1]*l[8])/l[13]]*PolyLog[2, (l[1]*l[3]*l[6])/l[15]] + 
    PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)]*
     PolyLog[2, (l[1]*l[3]*l[6])/l[15]] - 722*PolyLog[2, -(l[10]/l[14])]*
     PolyLog[2, (l[1]*l[3]*l[6])/l[15]] + 
    31*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))]*
     PolyLog[2, (l[1]*l[3]*l[6])/l[15]] - 
    6*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))]*
     PolyLog[2, (l[1]*l[3]*l[6])/l[15]] + 4*PolyLog[2, (l[1]*l[11])/l[14]]*
     PolyLog[2, (l[1]*l[3]*l[6])/l[15]] - 
    4*PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))]*
     PolyLog[2, (l[1]*l[3]*l[6])/l[15]] + 
    5*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2]*
     PolyLog[2, (l[1]*l[3]*l[6])/l[15]] + 
    (29*PolyLog[2, (l[1]*l[3]*l[6])/l[15]]^2)/4 - 
    (114733*Pi^2*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/72 + 
    (28*I)*Pi*Log[l[1]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]] - 
    (17893*Log[l[1]]^2*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/6 - 
    (22*I)*Pi*Log[l[2]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]] + 
    (42572*Log[l[1]]*Log[l[2]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/3 + 
    (116915*Log[l[2]]^2*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/24 + 
    (4*I)*Pi*Log[l[3]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]] - 
    (5381*Log[l[1]]*Log[l[3]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/4 + 
    (37737*Log[l[2]]*Log[l[3]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/4 - 
    (23495*Log[l[3]]^2*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/8 - 
    (85*Log[l[1]]*Log[l[4]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/2 + 
    24*Log[l[2]]*Log[l[4]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]] - 
    12*Log[l[3]]*Log[l[4]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]] + 
    (9*Log[l[4]]^2*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/4 + 
    4*Log[l[2]]*Log[l[5]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]] - 
    (Log[l[3]]*Log[l[5]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/2 - 
    (10643*Log[l[5]]^2*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/8 + 
    (12*I)*Pi*Log[l[6]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]] - 
    (36859*Log[l[1]]*Log[l[6]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/12 - 
    (8791*Log[l[2]]*Log[l[6]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/12 - 
    (3524*Log[l[3]]*Log[l[6]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/3 + 
    (Log[l[4]]*Log[l[6]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/2 - 
    8*Log[l[5]]*Log[l[6]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]] + 
    (17843*Log[l[6]]^2*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/24 - 
    (8*I)*Pi*Log[l[7]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]] - 
    1608*Log[l[1]]*Log[l[7]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]] + 
    (19535*Log[l[2]]*Log[l[7]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/6 + 
    8729*Log[l[3]]*Log[l[7]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]] + 
    (37*Log[l[4]]*Log[l[7]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/2 - 
    (1611*Log[l[5]]*Log[l[7]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/4 + 
    (26939*Log[l[6]]*Log[l[7]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/4 - 
    (106733*Log[l[7]]^2*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/24 - 
    9*Log[l[1]]*Log[l[8]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]] - 
    (17230*Log[l[2]]*Log[l[8]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/3 - 
    (17447*Log[l[3]]*Log[l[8]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/12 + 
    (Log[l[5]]*Log[l[8]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/2 - 
    (5795*Log[l[6]]*Log[l[8]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/12 - 
    (8657*Log[l[7]]*Log[l[8]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/2 - 
    (455*Log[l[8]]^2*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/3 + 
    (3869*Log[l[1]]*Log[l[9]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/12 - 
    (50377*Log[l[2]]*Log[l[9]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/12 + 
    (34171*Log[l[3]]*Log[l[9]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/12 + 
    (5*Log[l[4]]*Log[l[9]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/2 + 
    (1539*Log[l[5]]*Log[l[9]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/4 - 
    (32363*Log[l[6]]*Log[l[9]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/6 - 
    (43351*Log[l[7]]*Log[l[9]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/4 + 
    (20879*Log[l[8]]*Log[l[9]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/3 - 
    (129101*Log[l[9]]^2*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/24 + 
    (21*Log[l[1]]*Log[l[12]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/2 - 
    (3*Log[l[2]]*Log[l[12]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/2 + 
    8*Log[l[3]]*Log[l[12]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]] + 
    (13*Log[l[6]]*Log[l[12]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/2 + 
    2*Log[l[7]]*Log[l[12]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]] + 
    (39*Log[l[9]]*Log[l[12]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/2 - 
    (9*Log[l[12]]^2*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/4 + 
    (44843*Log[l[1]]*Log[l[13]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/6 + 
    (20641*Log[l[2]]*Log[l[13]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/12 + 
    (1337*Log[l[3]]*Log[l[13]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/12 - 
    (5*Log[l[4]]*Log[l[13]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/2 + 
    4*Log[l[5]]*Log[l[13]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]] + 
    (26645*Log[l[6]]*Log[l[13]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/12 + 
    (71989*Log[l[7]]*Log[l[13]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/6 - 
    (11183*Log[l[8]]*Log[l[13]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/12 + 
    (23129*Log[l[9]]*Log[l[13]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/12 - 
    (61*Log[l[12]]*Log[l[13]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/2 - 
    (6803*Log[l[13]]^2*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/4 - 
    (24551*Log[l[1]]*Log[l[14]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/6 - 
    (123127*Log[l[2]]*Log[l[14]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/12 - 
    (26651*Log[l[3]]*Log[l[14]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/6 + 
    (13*Log[l[4]]*Log[l[14]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/2 + 
    (32287*Log[l[6]]*Log[l[14]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/6 - 
    (6403*Log[l[7]]*Log[l[14]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/2 + 
    (11039*Log[l[8]]*Log[l[14]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/12 + 
    7012*Log[l[9]]*Log[l[14]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]] - 
    (4798*Log[l[12]]*Log[l[14]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/3 - 
    (1909*Log[l[13]]*Log[l[14]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/4 + 
    (39695*Log[l[14]]^2*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/24 + 
    (17303*Log[l[1]]*Log[l[15]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/6 + 
    (7089*Log[l[2]]*Log[l[15]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/2 + 
    (87*Log[l[3]]*Log[l[15]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/2 - 
    (17*Log[l[4]]*Log[l[15]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/2 + 
    (2461*Log[l[5]]*Log[l[15]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/4 - 
    (25519*Log[l[6]]*Log[l[15]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/12 + 
    (21671*Log[l[7]]*Log[l[15]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/3 - 
    (10475*Log[l[8]]*Log[l[15]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/12 - 
    (21445*Log[l[9]]*Log[l[15]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/12 + 
    (4822*Log[l[12]]*Log[l[15]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/3 - 
    (88373*Log[l[13]]*Log[l[15]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/12 + 
    (1204*Log[l[14]]*Log[l[15]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/3 - 
    (3499*Log[l[15]]^2*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/4 - 
    6842*Log[l[1]]*Log[l[16]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]] - 
    (11801*Log[l[2]]*Log[l[16]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/4 + 
    30*Log[l[3]]*Log[l[16]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]] - 
    (9*Log[l[4]]*Log[l[16]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/2 - 
    (2405*Log[l[5]]*Log[l[16]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/4 - 
    1253*Log[l[6]]*Log[l[16]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]] - 
    (19471*Log[l[7]]*Log[l[16]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/6 + 
    11*Log[l[8]]*Log[l[16]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]] + 
    (15730*Log[l[9]]*Log[l[16]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/3 - 
    (5*Log[l[12]]*Log[l[16]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/2 - 
    (85*Log[l[13]]*Log[l[16]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/3 + 
    (3485*Log[l[14]]*Log[l[16]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/6 + 
    (8279*Log[l[15]]*Log[l[16]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/12 - 
    (13093*Log[l[16]]^2*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/24 + 
    (75113*PolyLog[2, -l[2]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/12 + 
    (79063*PolyLog[2, l[2]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/12 - 
    4*PolyLog[2, -(l[1]*l[2])]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]] - 
    18*PolyLog[2, -(l[4]/l[2])]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]] + 
    (56449*PolyLog[2, -l[6]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/12 + 
    (36932*PolyLog[2, l[6]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/3 - 
    (13214*PolyLog[2, l[2]*l[6]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/3 + 
    (62381*PolyLog[2, l[3]/l[8]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/12 - 
    10*PolyLog[2, l[8]/l[5]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]] - 
    (4153*PolyLog[2, l[3]/l[9]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/3 + 
    (39691*PolyLog[2, l[7]/l[9]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/6 - 
    (8273*PolyLog[2, l[8]/l[9]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/6 - 
    (6697*PolyLog[2, l[10]/(l[1]*l[3]*l[6])]*
      PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/6 + 4*PolyLog[2, l[10]/(l[1]*l[8])]*
     PolyLog[2, (l[2]*l[5]*l[7])/l[15]] - 
    (69707*PolyLog[2, -(l[10]/l[9])]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/12 + 
    (20063*PolyLog[2, (l[6]*l[10])/l[9]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/
     6 - 112*PolyLog[2, l[11]/l[2]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]] + 
    10*PolyLog[2, -(l[11]/l[5])]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]] - 
    10*PolyLog[2, -(l[11]/l[8])]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]] + 
    (17*PolyLog[2, l[11]/l[8]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/2 - 
    2*PolyLog[2, -((l[1]*l[11])/l[9])]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]] + 
    (35*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2]*
      PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/2 - 
    (2079*PolyLog[2, (l[1]*l[3])/l[13]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/
     2 + (54995*PolyLog[2, l[7]/l[13]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/
     12 - (201*PolyLog[2, (l[1]*l[7])/l[13]]*
      PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/2 + 
    (10685*PolyLog[2, (l[1]*l[8])/l[13]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/
     12 - 54*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])]*
     PolyLog[2, (l[2]*l[5]*l[7])/l[15]] - 
    (5353*PolyLog[2, -(l[10]/l[14])]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/4 - 
    (17833*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))]*
      PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/6 - 
    28*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))]*
     PolyLog[2, (l[2]*l[5]*l[7])/l[15]] + 
    (293*PolyLog[2, (l[1]*l[11])/l[14]]*PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/
     2 + (15*PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))]*
      PolyLog[2, (l[2]*l[5]*l[7])/l[15]])/2 - 
    9*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2]*
     PolyLog[2, (l[2]*l[5]*l[7])/l[15]] - 
    (63*PolyLog[2, (l[1]*l[3]*l[6])/l[15]]*PolyLog[2, 
       (l[2]*l[5]*l[7])/l[15]])/2 - 
    (1575*PolyLog[2, (l[2]*l[5]*l[7])/l[15]]^2)/8 - 
    (61339*Pi^2*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/36 - 
    (6*I)*Pi*Log[l[1]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] - 
    (65761*Log[l[1]]^2*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/12 + 
    (10*I)*Pi*Log[l[2]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] - 
    1294*Log[l[1]]*Log[l[2]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] - 
    (1493*Log[l[2]]^2*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/4 - 
    (4*I)*Pi*Log[l[3]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] + 
    (561*Log[l[1]]*Log[l[3]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/2 - 
    (481*Log[l[2]]*Log[l[3]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/3 + 
    84*Log[l[3]]^2*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] + 
    (13*Log[l[1]]*Log[l[4]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/2 - 
    8*Log[l[2]]*Log[l[4]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] + 
    4*Log[l[3]]*Log[l[4]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] + 
    (Log[l[4]]^2*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/4 + 
    4*Log[l[2]]*Log[l[5]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] - 
    2*Log[l[3]]*Log[l[5]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] + 
    2136*Log[l[5]]^2*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] - 
    (2*I)*Pi*Log[l[6]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] + 
    (4241*Log[l[1]]*Log[l[6]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/6 + 
    (2025*Log[l[2]]*Log[l[6]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/2 + 
    285*Log[l[3]]*Log[l[6]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] - 
    (5*Log[l[4]]*Log[l[6]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/2 + 
    (2319*Log[l[5]]*Log[l[6]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/2 + 
    (1113*Log[l[6]]^2*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/4 + 
    (4*I)*Pi*Log[l[7]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] - 
    (83087*Log[l[1]]*Log[l[7]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/6 - 
    1989*Log[l[2]]*Log[l[7]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] - 
    (1491*Log[l[3]]*Log[l[7]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/2 - 
    (21*Log[l[4]]*Log[l[7]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/2 + 
    6*Log[l[5]]*Log[l[7]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] + 
    3138*Log[l[6]]*Log[l[7]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] - 
    (9527*Log[l[7]]^2*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/2 - 
    23*Log[l[1]]*Log[l[8]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] - 
    (2245*Log[l[2]]*Log[l[8]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/6 + 
    (1654*Log[l[3]]*Log[l[8]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/3 + 
    2*Log[l[4]]*Log[l[8]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] - 
    (1825*Log[l[6]]*Log[l[8]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/6 - 
    (1667*Log[l[7]]*Log[l[8]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/2 - 
    (385*Log[l[8]]^2*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/4 - 
    (73217*Log[l[1]]*Log[l[9]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/6 - 
    (6109*Log[l[2]]*Log[l[9]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/6 + 
    (1207*Log[l[3]]*Log[l[9]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/6 - 
    (9*Log[l[4]]*Log[l[9]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/2 + 
    2*Log[l[5]]*Log[l[9]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] + 
    (2767*Log[l[6]]*Log[l[9]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/6 - 
    7193*Log[l[7]]*Log[l[9]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] - 
    (2159*Log[l[8]]*Log[l[9]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/6 - 
    (8363*Log[l[9]]^2*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/12 + 
    Log[l[1]]*Log[l[12]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] - 
    2*Log[l[2]]*Log[l[12]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] + 
    14*Log[l[3]]*Log[l[12]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] + 
    2*Log[l[6]]*Log[l[12]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] - 
    13*Log[l[7]]*Log[l[12]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] - 
    2*Log[l[8]]*Log[l[12]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] - 
    5*Log[l[9]]*Log[l[12]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] + 
    (7*Log[l[12]]^2*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/2 + 
    (69919*Log[l[1]]*Log[l[13]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/6 + 
    335*Log[l[2]]*Log[l[13]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] - 
    (15*Log[l[3]]*Log[l[13]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/2 + 
    (13*Log[l[4]]*Log[l[13]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/2 - 
    2*Log[l[5]]*Log[l[13]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] + 
    (1123*Log[l[6]]*Log[l[13]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/6 + 
    (60371*Log[l[7]]*Log[l[13]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/6 + 
    (1621*Log[l[8]]*Log[l[13]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/2 + 
    (61103*Log[l[9]]*Log[l[13]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/6 + 
    2*Log[l[12]]*Log[l[13]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] - 
    (34181*Log[l[13]]^2*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/6 + 
    (2795*Log[l[1]]*Log[l[14]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/6 + 
    1955*Log[l[2]]*Log[l[14]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] - 
    31*Log[l[3]]*Log[l[14]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] - 
    (13*Log[l[4]]*Log[l[14]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/2 - 
    16*Log[l[5]]*Log[l[14]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] - 
    (2121*Log[l[6]]*Log[l[14]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/2 + 
    (4157*Log[l[7]]*Log[l[14]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/2 - 
    (1651*Log[l[8]]*Log[l[14]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/2 + 
    2364*Log[l[9]]*Log[l[14]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] - 
    7*Log[l[12]]*Log[l[14]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] - 
    (4192*Log[l[13]]*Log[l[14]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/3 - 
    (2069*Log[l[14]]^2*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/2 - 
    (1246*Log[l[1]]*Log[l[15]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/3 - 
    1643*Log[l[2]]*Log[l[15]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] - 
    (33*Log[l[3]]*Log[l[15]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/2 + 
    (9*Log[l[4]]*Log[l[15]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/2 + 
    (381*Log[l[5]]*Log[l[15]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/2 - 
    140*Log[l[6]]*Log[l[15]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] - 
    (5999*Log[l[7]]*Log[l[15]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/2 + 
    (1685*Log[l[8]]*Log[l[15]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/2 - 
    2630*Log[l[9]]*Log[l[15]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] + 
    3*Log[l[12]]*Log[l[15]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] + 
    (6328*Log[l[13]]*Log[l[15]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/3 + 
    2208*Log[l[14]]*Log[l[15]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] - 
    (1591*Log[l[15]]^2*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/2 + 
    (34717*Log[l[1]]*Log[l[16]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/3 - 
    5*Log[l[2]]*Log[l[16]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] - 
    134*Log[l[3]]*Log[l[16]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] + 
    (9*Log[l[4]]*Log[l[16]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/2 - 
    (357*Log[l[5]]*Log[l[16]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/2 - 
    265*Log[l[6]]*Log[l[16]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] + 
    10694*Log[l[7]]*Log[l[16]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] + 
    9*Log[l[8]]*Log[l[16]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] - 
    78*Log[l[9]]*Log[l[16]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] + 
    Log[l[12]]*Log[l[16]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] - 
    (29623*Log[l[13]]*Log[l[16]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/3 - 
    (2777*Log[l[14]]*Log[l[16]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/2 + 
    1144*Log[l[15]]*Log[l[16]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] + 
    (247*Log[l[16]]^2*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/4 + 
    (6623*PolyLog[2, -l[2]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/3 - 
    (3775*PolyLog[2, l[2]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/3 + 
    4*PolyLog[2, -(l[1]*l[2])]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] + 
    8*PolyLog[2, -(l[4]/l[2])]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] + 
    831*PolyLog[2, -l[6]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] + 
    (17313*PolyLog[2, l[6]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/4 - 
    (1831*PolyLog[2, l[2]*l[6]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/6 + 
    (1855*PolyLog[2, l[3]/l[8]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/2 + 
    (265*PolyLog[2, l[8]/l[5]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/2 - 
    (2647*PolyLog[2, l[3]/l[9]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/6 + 
    (3141*PolyLog[2, l[7]/l[9]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/2 - 
    (1355*PolyLog[2, l[8]/l[9]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/3 + 
    (583*PolyLog[2, l[10]/(l[1]*l[3]*l[6])]*PolyLog[2, 
       -((l[2]*l[6]*l[10])/l[15])])/2 - 8*PolyLog[2, l[10]/(l[1]*l[8])]*
     PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] + 1051*PolyLog[2, -(l[10]/l[9])]*
     PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] - 
    1027*PolyLog[2, (l[6]*l[10])/l[9]]*PolyLog[2, 
      -((l[2]*l[6]*l[10])/l[15])] - (243*PolyLog[2, l[11]/l[2]]*
      PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/2 - 
    (265*PolyLog[2, -(l[11]/l[5])]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/
     2 + (265*PolyLog[2, -(l[11]/l[8])]*PolyLog[2, 
       -((l[2]*l[6]*l[10])/l[15])])/2 - 
    (265*PolyLog[2, l[11]/l[8]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/2 - 
    2*PolyLog[2, -((l[1]*l[11])/l[9])]*PolyLog[2, 
      -((l[2]*l[6]*l[10])/l[15])] - PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2]*
     PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] + 
    (2907*PolyLog[2, (l[1]*l[3])/l[13]]*PolyLog[2, 
       -((l[2]*l[6]*l[10])/l[15])])/2 - 
    (17197*PolyLog[2, l[7]/l[13]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/6 + 
    (1183*PolyLog[2, (l[1]*l[7])/l[13]]*PolyLog[2, 
       -((l[2]*l[6]*l[10])/l[15])])/3 + 22*PolyLog[2, (l[1]*l[8])/l[13]]*
     PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] + 
    (237*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])]*
      PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/2 + 
    7*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)]*
     PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] - 
    (7351*PolyLog[2, -(l[10]/l[14])]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/
     6 + (1631*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))]*
      PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/2 - 
    20*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))]*
     PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] + 
    3*PolyLog[2, (l[1]*l[11])/l[14]]*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] - 
    (11*PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))]*
      PolyLog[2, -((l[2]*l[6]*l[10])/l[15])])/2 + 
    7*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2]*
     PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] + 
    126*PolyLog[2, (l[1]*l[3]*l[6])/l[15]]*
     PolyLog[2, -((l[2]*l[6]*l[10])/l[15])] - 
    (357*PolyLog[2, (l[2]*l[5]*l[7])/l[15]]*PolyLog[2, 
       -((l[2]*l[6]*l[10])/l[15])])/2 - 
    (4093*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])]^2)/3 - 
    (35771*Pi^2*PolyLog[2, -((l[6]*l[14])/l[15])])/72 - 
    (18*I)*Pi*Log[l[1]]*PolyLog[2, -((l[6]*l[14])/l[15])] - 
    (42323*Log[l[1]]^2*PolyLog[2, -((l[6]*l[14])/l[15])])/8 - 
    (6*I)*Pi*Log[l[2]]*PolyLog[2, -((l[6]*l[14])/l[15])] + 
    (22105*Log[l[1]]*Log[l[2]]*PolyLog[2, -((l[6]*l[14])/l[15])])/3 - 
    (3349*Log[l[2]]^2*PolyLog[2, -((l[6]*l[14])/l[15])])/3 - 
    (8*I)*Pi*Log[l[3]]*PolyLog[2, -((l[6]*l[14])/l[15])] - 
    (4985*Log[l[1]]*Log[l[3]]*PolyLog[2, -((l[6]*l[14])/l[15])])/4 + 
    (9155*Log[l[2]]*Log[l[3]]*PolyLog[2, -((l[6]*l[14])/l[15])])/2 - 
    (4987*Log[l[3]]^2*PolyLog[2, -((l[6]*l[14])/l[15])])/8 + 
    (8*I)*Pi*Log[l[4]]*PolyLog[2, -((l[6]*l[14])/l[15])] + 
    24*Log[l[1]]*Log[l[4]]*PolyLog[2, -((l[6]*l[14])/l[15])] - 
    6*Log[l[2]]*Log[l[4]]*PolyLog[2, -((l[6]*l[14])/l[15])] - 
    6*Log[l[4]]^2*PolyLog[2, -((l[6]*l[14])/l[15])] - 
    (Log[l[3]]*Log[l[5]]*PolyLog[2, -((l[6]*l[14])/l[15])])/2 - 
    (11735*Log[l[5]]^2*PolyLog[2, -((l[6]*l[14])/l[15])])/8 + 
    (2*I)*Pi*Log[l[6]]*PolyLog[2, -((l[6]*l[14])/l[15])] - 
    (6995*Log[l[1]]*Log[l[6]]*PolyLog[2, -((l[6]*l[14])/l[15])])/12 + 
    (2047*Log[l[2]]*Log[l[6]]*PolyLog[2, -((l[6]*l[14])/l[15])])/6 - 
    (5081*Log[l[3]]*Log[l[6]]*PolyLog[2, -((l[6]*l[14])/l[15])])/4 + 
    2*Log[l[4]]*Log[l[6]]*PolyLog[2, -((l[6]*l[14])/l[15])] - 
    Log[l[5]]*Log[l[6]]*PolyLog[2, -((l[6]*l[14])/l[15])] + 
    (6017*Log[l[6]]^2*PolyLog[2, -((l[6]*l[14])/l[15])])/12 + 
    (4*I)*Pi*Log[l[7]]*PolyLog[2, -((l[6]*l[14])/l[15])] - 
    (98983*Log[l[1]]*Log[l[7]]*PolyLog[2, -((l[6]*l[14])/l[15])])/12 - 
    (25961*Log[l[2]]*Log[l[7]]*PolyLog[2, -((l[6]*l[14])/l[15])])/12 + 
    (2217*Log[l[3]]*Log[l[7]]*PolyLog[2, -((l[6]*l[14])/l[15])])/4 - 
    4*Log[l[4]]*Log[l[7]]*PolyLog[2, -((l[6]*l[14])/l[15])] - 
    (2623*Log[l[5]]*Log[l[7]]*PolyLog[2, -((l[6]*l[14])/l[15])])/4 + 
    (7639*Log[l[6]]*Log[l[7]]*PolyLog[2, -((l[6]*l[14])/l[15])])/12 - 
    (118127*Log[l[7]]^2*PolyLog[2, -((l[6]*l[14])/l[15])])/24 - 
    8*Log[l[1]]*Log[l[8]]*PolyLog[2, -((l[6]*l[14])/l[15])] - 
    (142*Log[l[2]]*Log[l[8]]*PolyLog[2, -((l[6]*l[14])/l[15])])/3 - 
    (977*Log[l[3]]*Log[l[8]]*PolyLog[2, -((l[6]*l[14])/l[15])])/2 + 
    4*Log[l[4]]*Log[l[8]]*PolyLog[2, -((l[6]*l[14])/l[15])] + 
    (Log[l[5]]*Log[l[8]]*PolyLog[2, -((l[6]*l[14])/l[15])])/2 + 
    (1247*Log[l[6]]*Log[l[8]]*PolyLog[2, -((l[6]*l[14])/l[15])])/6 + 
    (1295*Log[l[7]]*Log[l[8]]*PolyLog[2, -((l[6]*l[14])/l[15])])/3 + 
    (397*Log[l[8]]^2*PolyLog[2, -((l[6]*l[14])/l[15])])/3 - 
    (1039*Log[l[1]]*Log[l[9]]*PolyLog[2, -((l[6]*l[14])/l[15])])/12 - 
    (69559*Log[l[2]]*Log[l[9]]*PolyLog[2, -((l[6]*l[14])/l[15])])/12 + 
    1145*Log[l[3]]*Log[l[9]]*PolyLog[2, -((l[6]*l[14])/l[15])] + 
    (2615*Log[l[5]]*Log[l[9]]*PolyLog[2, -((l[6]*l[14])/l[15])])/4 - 
    (4963*Log[l[6]]*Log[l[9]]*PolyLog[2, -((l[6]*l[14])/l[15])])/6 - 
    (10627*Log[l[7]]*Log[l[9]]*PolyLog[2, -((l[6]*l[14])/l[15])])/3 + 
    482*Log[l[8]]*Log[l[9]]*PolyLog[2, -((l[6]*l[14])/l[15])] - 
    2427*Log[l[9]]^2*PolyLog[2, -((l[6]*l[14])/l[15])] - 
    Log[l[1]]*Log[l[12]]*PolyLog[2, -((l[6]*l[14])/l[15])] + 
    7*Log[l[2]]*Log[l[12]]*PolyLog[2, -((l[6]*l[14])/l[15])] - 
    4*Log[l[3]]*Log[l[12]]*PolyLog[2, -((l[6]*l[14])/l[15])] + 
    Log[l[6]]*Log[l[12]]*PolyLog[2, -((l[6]*l[14])/l[15])] + 
    7*Log[l[7]]*Log[l[12]]*PolyLog[2, -((l[6]*l[14])/l[15])] + 
    2*Log[l[8]]*Log[l[12]]*PolyLog[2, -((l[6]*l[14])/l[15])] - 
    Log[l[9]]*Log[l[12]]*PolyLog[2, -((l[6]*l[14])/l[15])] - 
    (Log[l[12]]^2*PolyLog[2, -((l[6]*l[14])/l[15])])/2 + 
    (115447*Log[l[1]]*Log[l[13]]*PolyLog[2, -((l[6]*l[14])/l[15])])/12 + 
    (40049*Log[l[2]]*Log[l[13]]*PolyLog[2, -((l[6]*l[14])/l[15])])/12 - 
    193*Log[l[3]]*Log[l[13]]*PolyLog[2, -((l[6]*l[14])/l[15])] + 
    2*Log[l[5]]*Log[l[13]]*PolyLog[2, -((l[6]*l[14])/l[15])] - 
    (1875*Log[l[6]]*Log[l[13]]*PolyLog[2, -((l[6]*l[14])/l[15])])/4 + 
    (149339*Log[l[7]]*Log[l[13]]*PolyLog[2, -((l[6]*l[14])/l[15])])/12 - 
    (4109*Log[l[8]]*Log[l[13]]*PolyLog[2, -((l[6]*l[14])/l[15])])/6 - 
    1207*Log[l[9]]*Log[l[13]]*PolyLog[2, -((l[6]*l[14])/l[15])] + 
    Log[l[12]]*Log[l[13]]*PolyLog[2, -((l[6]*l[14])/l[15])] - 
    (66665*Log[l[13]]^2*PolyLog[2, -((l[6]*l[14])/l[15])])/24 + 
    (2341*Log[l[1]]*Log[l[14]]*PolyLog[2, -((l[6]*l[14])/l[15])])/2 - 
    (9208*Log[l[2]]*Log[l[14]]*PolyLog[2, -((l[6]*l[14])/l[15])])/3 + 
    193*Log[l[3]]*Log[l[14]]*PolyLog[2, -((l[6]*l[14])/l[15])] + 
    (28019*Log[l[6]]*Log[l[14]]*PolyLog[2, -((l[6]*l[14])/l[15])])/6 - 
    (1227*Log[l[7]]*Log[l[14]]*PolyLog[2, -((l[6]*l[14])/l[15])])/2 + 
    (4127*Log[l[8]]*Log[l[14]]*PolyLog[2, -((l[6]*l[14])/l[15])])/6 + 
    (80155*Log[l[9]]*Log[l[14]]*PolyLog[2, -((l[6]*l[14])/l[15])])/12 - 
    3*Log[l[12]]*Log[l[14]]*PolyLog[2, -((l[6]*l[14])/l[15])] - 
    (32783*Log[l[13]]*Log[l[14]]*PolyLog[2, -((l[6]*l[14])/l[15])])/12 - 
    (189*Log[l[14]]^2*PolyLog[2, -((l[6]*l[14])/l[15])])/2 - 
    (2011*Log[l[1]]*Log[l[15]]*PolyLog[2, -((l[6]*l[14])/l[15])])/3 - 
    (6976*Log[l[2]]*Log[l[15]]*PolyLog[2, -((l[6]*l[14])/l[15])])/3 + 
    24*Log[l[3]]*Log[l[15]]*PolyLog[2, -((l[6]*l[14])/l[15])] - 
    (47669*Log[l[5]]*Log[l[15]]*PolyLog[2, -((l[6]*l[14])/l[15])])/12 - 
    (29695*Log[l[6]]*Log[l[15]]*PolyLog[2, -((l[6]*l[14])/l[15])])/12 - 
    (15625*Log[l[7]]*Log[l[15]]*PolyLog[2, -((l[6]*l[14])/l[15])])/12 - 
    (4175*Log[l[8]]*Log[l[15]]*PolyLog[2, -((l[6]*l[14])/l[15])])/6 - 
    (15109*Log[l[9]]*Log[l[15]]*PolyLog[2, -((l[6]*l[14])/l[15])])/12 + 
    2*Log[l[12]]*Log[l[15]]*PolyLog[2, -((l[6]*l[14])/l[15])] - 
    (12135*Log[l[13]]*Log[l[15]]*PolyLog[2, -((l[6]*l[14])/l[15])])/4 + 
    (1423*Log[l[14]]*Log[l[15]]*PolyLog[2, -((l[6]*l[14])/l[15])])/3 + 
    (60173*Log[l[15]]^2*PolyLog[2, -((l[6]*l[14])/l[15])])/24 - 
    (23927*Log[l[1]]*Log[l[16]]*PolyLog[2, -((l[6]*l[14])/l[15])])/12 + 
    (28411*Log[l[2]]*Log[l[16]]*PolyLog[2, -((l[6]*l[14])/l[15])])/6 + 
    16*Log[l[3]]*Log[l[16]]*PolyLog[2, -((l[6]*l[14])/l[15])] + 
    (47669*Log[l[5]]*Log[l[16]]*PolyLog[2, -((l[6]*l[14])/l[15])])/12 - 
    (1127*Log[l[6]]*Log[l[16]]*PolyLog[2, -((l[6]*l[14])/l[15])])/2 + 
    (39979*Log[l[7]]*Log[l[16]]*PolyLog[2, -((l[6]*l[14])/l[15])])/12 + 
    Log[l[8]]*Log[l[16]]*PolyLog[2, -((l[6]*l[14])/l[15])] + 
    (14026*Log[l[9]]*Log[l[16]]*PolyLog[2, -((l[6]*l[14])/l[15])])/3 - 
    3*Log[l[12]]*Log[l[16]]*PolyLog[2, -((l[6]*l[14])/l[15])] + 
    (1525*Log[l[13]]*Log[l[16]]*PolyLog[2, -((l[6]*l[14])/l[15])])/12 - 
    (44021*Log[l[14]]*Log[l[16]]*PolyLog[2, -((l[6]*l[14])/l[15])])/12 + 
    774*Log[l[15]]*Log[l[16]]*PolyLog[2, -((l[6]*l[14])/l[15])] - 
    (63019*Log[l[16]]^2*PolyLog[2, -((l[6]*l[14])/l[15])])/24 + 
    (15179*PolyLog[2, -l[2]]*PolyLog[2, -((l[6]*l[14])/l[15])])/4 + 
    (9613*PolyLog[2, l[2]]*PolyLog[2, -((l[6]*l[14])/l[15])])/2 + 
    5*PolyLog[2, -(l[1]*l[2])]*PolyLog[2, -((l[6]*l[14])/l[15])] + 
    8*PolyLog[2, -(l[4]/l[2])]*PolyLog[2, -((l[6]*l[14])/l[15])] + 
    (44405*PolyLog[2, -l[6]]*PolyLog[2, -((l[6]*l[14])/l[15])])/12 + 
    (9801*PolyLog[2, l[6]]*PolyLog[2, -((l[6]*l[14])/l[15])])/2 - 
    470*PolyLog[2, l[2]*l[6]]*PolyLog[2, -((l[6]*l[14])/l[15])] + 
    (1615*PolyLog[2, l[3]/l[8]]*PolyLog[2, -((l[6]*l[14])/l[15])])/6 + 
    PolyLog[2, l[8]/l[5]]*PolyLog[2, -((l[6]*l[14])/l[15])] - 
    (1301*PolyLog[2, l[3]/l[9]]*PolyLog[2, -((l[6]*l[14])/l[15])])/6 - 
    (21301*PolyLog[2, l[7]/l[9]]*PolyLog[2, -((l[6]*l[14])/l[15])])/12 - 
    481*PolyLog[2, l[8]/l[9]]*PolyLog[2, -((l[6]*l[14])/l[15])] - 
    (5049*PolyLog[2, l[10]/(l[1]*l[3]*l[6])]*
      PolyLog[2, -((l[6]*l[14])/l[15])])/4 - 4*PolyLog[2, l[10]/(l[1]*l[8])]*
     PolyLog[2, -((l[6]*l[14])/l[15])] - 
    (1781*PolyLog[2, -(l[10]/l[9])]*PolyLog[2, -((l[6]*l[14])/l[15])])/4 + 
    (1201*PolyLog[2, (l[6]*l[10])/l[9]]*PolyLog[2, -((l[6]*l[14])/l[15])])/
     2 - 90*PolyLog[2, l[11]/l[2]]*PolyLog[2, -((l[6]*l[14])/l[15])] - 
    PolyLog[2, -(l[11]/l[5])]*PolyLog[2, -((l[6]*l[14])/l[15])] + 
    PolyLog[2, -(l[11]/l[8])]*PolyLog[2, -((l[6]*l[14])/l[15])] - 
    (9*PolyLog[2, l[11]/l[8]]*PolyLog[2, -((l[6]*l[14])/l[15])])/2 - 
    9*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2]*
     PolyLog[2, -((l[6]*l[14])/l[15])] + 
    (4153*PolyLog[2, (l[1]*l[3])/l[13]]*PolyLog[2, -((l[6]*l[14])/l[15])])/
     6 + (5549*PolyLog[2, l[7]/l[13]]*PolyLog[2, -((l[6]*l[14])/l[15])])/4 - 
    (5041*PolyLog[2, (l[1]*l[7])/l[13]]*PolyLog[2, -((l[6]*l[14])/l[15])])/
     6 + (4145*PolyLog[2, (l[1]*l[8])/l[13]]*
      PolyLog[2, -((l[6]*l[14])/l[15])])/6 - 
    50*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])]*
     PolyLog[2, -((l[6]*l[14])/l[15])] + 
    15*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)]*
     PolyLog[2, -((l[6]*l[14])/l[15])] - 14*PolyLog[2, -(l[10]/l[14])]*
     PolyLog[2, -((l[6]*l[14])/l[15])] - 
    (5049*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))]*
      PolyLog[2, -((l[6]*l[14])/l[15])])/4 - 
    PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))]*
     PolyLog[2, -((l[6]*l[14])/l[15])] + 136*PolyLog[2, (l[1]*l[11])/l[14]]*
     PolyLog[2, -((l[6]*l[14])/l[15])] - 
    14*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2]*
     PolyLog[2, -((l[6]*l[14])/l[15])] - 
    (39*PolyLog[2, (l[1]*l[3]*l[6])/l[15]]*PolyLog[2, -((l[6]*l[14])/l[15])])/
     2 + (47573*PolyLog[2, (l[2]*l[5]*l[7])/l[15]]*
      PolyLog[2, -((l[6]*l[14])/l[15])])/12 + 
    199*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])]*
     PolyLog[2, -((l[6]*l[14])/l[15])] + 
    (7201*PolyLog[2, -((l[6]*l[14])/l[15])]^2)/4 + 
    (1669*Pi^2*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)])/36 - 
    (6*I)*Pi*Log[l[1]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] + 
    (Log[l[1]]^2*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)])/2 + 
    (6*I)*Pi*Log[l[2]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 
    Log[l[1]]*Log[l[2]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] + 
    (394*Log[l[2]]^2*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)])/3 - 
    (4*I)*Pi*Log[l[3]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 
    3*Log[l[1]]*Log[l[3]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 
    8*Log[l[2]]*Log[l[3]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] + 
    (Log[l[3]]^2*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)])/2 + 
    2*Log[l[1]]*Log[l[4]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 
    7*Log[l[2]]*Log[l[4]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] + 
    4*Log[l[3]]*Log[l[4]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] + 
    Log[l[5]]^2*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 
    (4*I)*Pi*Log[l[6]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 
    4*Log[l[1]]*Log[l[6]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 
    12*Log[l[2]]*Log[l[6]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 
    2*Log[l[3]]*Log[l[6]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] + 
    6*Log[l[5]]*Log[l[6]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 
    (7*Log[l[6]]^2*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)])/2 + 
    (4*I)*Pi*Log[l[7]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 
    5*Log[l[1]]*Log[l[7]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] + 
    (764*Log[l[2]]*Log[l[7]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)])/
     3 - 6*Log[l[4]]*Log[l[7]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 
    6*Log[l[6]]*Log[l[7]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] + 
    (743*Log[l[7]]^2*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)])/6 + 
    4*Log[l[1]]*Log[l[8]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] + 
    3*Log[l[2]]*Log[l[8]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 
    11*Log[l[3]]*Log[l[8]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 
    2*Log[l[4]]*Log[l[8]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 
    7*Log[l[6]]*Log[l[8]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] + 
    6*Log[l[7]]*Log[l[8]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] + 
    6*Log[l[8]]^2*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 
    2*Log[l[1]]*Log[l[9]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 
    (27*Log[l[2]]*Log[l[9]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)])/2 + 
    8*Log[l[3]]*Log[l[9]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 
    2*Log[l[5]]*Log[l[9]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] + 
    2*Log[l[6]]*Log[l[9]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 
    (25*Log[l[7]]*Log[l[9]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)])/2 - 
    Log[l[8]]*Log[l[9]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 
    2*Log[l[9]]^2*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] + 
    Log[l[1]]*Log[l[12]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] + 
    5*Log[l[2]]*Log[l[12]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 
    8*Log[l[3]]*Log[l[12]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 
    Log[l[6]]*Log[l[12]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] + 
    10*Log[l[7]]*Log[l[12]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] + 
    4*Log[l[8]]*Log[l[12]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] + 
    5*Log[l[9]]*Log[l[12]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] + 
    4*Log[l[12]]^2*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] + 
    3*Log[l[1]]*Log[l[13]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] + 
    (27*Log[l[2]]*Log[l[13]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)])/
     2 - 4*Log[l[3]]*Log[l[13]]*PolyLog[2, 
      -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 2*Log[l[4]]*Log[l[13]]*
     PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] + 
    2*Log[l[5]]*Log[l[13]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 
    6*Log[l[6]]*Log[l[13]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] + 
    (3*Log[l[7]]*Log[l[13]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)])/2 + 
    6*Log[l[8]]*Log[l[13]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 
    13*Log[l[9]]*Log[l[13]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 
    10*Log[l[12]]*Log[l[13]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] + 
    12*Log[l[13]]^2*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 
    Log[l[1]]*Log[l[14]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 
    11*Log[l[2]]*Log[l[14]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] + 
    4*Log[l[3]]*Log[l[14]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] + 
    2*Log[l[4]]*Log[l[14]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] + 
    6*Log[l[6]]*Log[l[14]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] + 
    3*Log[l[7]]*Log[l[14]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 
    6*Log[l[8]]*Log[l[14]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] + 
    14*Log[l[9]]*Log[l[14]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 
    5*Log[l[12]]*Log[l[14]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 
    11*Log[l[13]]*Log[l[14]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] + 
    3*Log[l[14]]^2*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] + 
    Log[l[1]]*Log[l[15]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 
    (13*Log[l[2]]*Log[l[15]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)])/
     2 + 7*Log[l[3]]*Log[l[15]]*PolyLog[2, 
      -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] + 2*Log[l[4]]*Log[l[15]]*
     PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 
    (5*Log[l[5]]*Log[l[15]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)])/2 + 
    6*Log[l[6]]*Log[l[15]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 
    (15*Log[l[7]]*Log[l[15]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)])/
     2 - 6*Log[l[8]]*Log[l[15]]*PolyLog[2, 
      -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 
    (9*Log[l[9]]*Log[l[15]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)])/2 - 
    3*Log[l[12]]*Log[l[15]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] + 
    (11*Log[l[13]]*Log[l[15]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)])/
     2 + 4*Log[l[14]]*Log[l[15]]*PolyLog[2, 
      -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] + Log[l[15]]^2*
     PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 
    Log[l[1]]*Log[l[16]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 
    (1471*Log[l[2]]*Log[l[16]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)])/
     6 + 3*Log[l[3]]*Log[l[16]]*PolyLog[2, 
      -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] + 2*Log[l[4]]*Log[l[16]]*
     PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] + 
    (5*Log[l[5]]*Log[l[16]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)])/2 + 
    4*Log[l[6]]*Log[l[16]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 
    (1507*Log[l[7]]*Log[l[16]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)])/
     6 - 4*Log[l[8]]*Log[l[16]]*PolyLog[2, 
      -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] + 5*Log[l[9]]*Log[l[16]]*
     PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 
    Log[l[12]]*Log[l[16]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] + 
    Log[l[13]]*Log[l[16]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 
    3*Log[l[14]]*Log[l[16]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 
    (7*Log[l[15]]*Log[l[16]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)])/
     2 + (779*Log[l[16]]^2*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)])/6 + 
    8*PolyLog[2, -l[2]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] + 
    2*PolyLog[2, l[2]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] + 
    PolyLog[2, -(l[4]/l[2])]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 
    (3*PolyLog[2, -l[6]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)])/2 + 
    3*PolyLog[2, l[6]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 
    7*PolyLog[2, l[2]*l[6]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] + 
    4*PolyLog[2, l[3]/l[8]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 
    6*PolyLog[2, l[8]/l[5]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 
    PolyLog[2, l[3]/l[9]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] + 
    3*PolyLog[2, l[7]/l[9]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 
    3*PolyLog[2, l[8]/l[9]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 
    3*PolyLog[2, l[10]/(l[1]*l[3]*l[6])]*PolyLog[2, 
      -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] + 4*PolyLog[2, l[10]/(l[1]*l[8])]*
     PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 
    4*PolyLog[2, -(l[10]/l[9])]*PolyLog[2, 
      -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] + PolyLog[2, (l[6]*l[10])/l[9]]*
     PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] + 
    2*PolyLog[2, l[11]/l[2]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] + 
    6*PolyLog[2, -(l[11]/l[5])]*PolyLog[2, 
      -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 6*PolyLog[2, -(l[11]/l[8])]*
     PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] + 
    6*PolyLog[2, l[11]/l[8]]*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] + 
    11*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2]*
     PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 
    6*PolyLog[2, (l[1]*l[3])/l[13]]*PolyLog[2, 
      -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - PolyLog[2, l[7]/l[13]]*
     PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 
    4*PolyLog[2, (l[1]*l[7])/l[13]]*PolyLog[2, 
      -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] + 
    PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)]*
     PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 
    10*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))]*
     PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] + 
    2*PolyLog[2, (l[1]*l[11])/l[14]]*PolyLog[2, 
      -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 
    PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2]*
     PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 
    PolyLog[2, (l[1]*l[3]*l[6])/l[15]]*PolyLog[2, 
      -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] + 
    (5*PolyLog[2, (l[2]*l[5]*l[7])/l[15]]*PolyLog[2, 
       -((l[2]*l[6]*l[7]*l[9])/l[16]^2)])/2 + 
    PolyLog[2, -((l[2]*l[6]*l[10])/l[15])]*
     PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] + 
    PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)]^2/2 - 
    (8699*Pi^2*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/3 + 
    (38*I)*Pi*Log[l[1]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])] - 
    (100301*Log[l[1]]^2*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/24 - 
    (22*I)*Pi*Log[l[2]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])] + 
    (52597*Log[l[1]]*Log[l[2]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/6 + 
    (13805*Log[l[2]]^2*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/24 + 
    (8*I)*Pi*Log[l[3]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])] - 
    (1975*Log[l[1]]*Log[l[3]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/2 + 
    (10309*Log[l[2]]*Log[l[3]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/2 - 
    (1139*Log[l[3]]^2*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/2 - 
    (8*I)*Pi*Log[l[4]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])] - 
    (109*Log[l[1]]*Log[l[4]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/2 + 
    24*Log[l[2]]*Log[l[4]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])] - 
    12*Log[l[3]]*Log[l[4]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])] + 
    (33*Log[l[4]]^2*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/4 + 
    4*Log[l[2]]*Log[l[5]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])] - 
    2*Log[l[3]]*Log[l[5]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])] + 
    (8537*Log[l[5]]^2*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/4 + 
    (6*I)*Pi*Log[l[6]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])] - 
    (32411*Log[l[1]]*Log[l[6]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/12 - 
    (9523*Log[l[2]]*Log[l[6]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/12 - 
    (4635*Log[l[3]]*Log[l[6]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/2 - 
    (3*Log[l[4]]*Log[l[6]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/2 + 
    1240*Log[l[5]]*Log[l[6]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])] - 
    (8297*Log[l[6]]^2*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/8 - 
    (12*I)*Pi*Log[l[7]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])] - 
    (62017*Log[l[1]]*Log[l[7]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/6 - 
    (19613*Log[l[2]]*Log[l[7]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/12 - 
    (5707*Log[l[3]]*Log[l[7]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/12 + 
    (45*Log[l[4]]*Log[l[7]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/2 + 
    6*Log[l[5]]*Log[l[7]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])] + 
    4341*Log[l[6]]*Log[l[7]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])] - 
    (82903*Log[l[7]]^2*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/24 - 
    5*Log[l[1]]*Log[l[8]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])] - 
    (39213*Log[l[2]]*Log[l[8]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/4 - 
    (23677*Log[l[3]]*Log[l[8]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/6 - 
    4*Log[l[4]]*Log[l[8]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])] - 
    (54619*Log[l[6]]*Log[l[8]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/12 - 
    (12993*Log[l[7]]*Log[l[8]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/4 + 
    (209*Log[l[8]]^2*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/4 - 
    (45449*Log[l[1]]*Log[l[9]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/2 - 
    (13201*Log[l[2]]*Log[l[9]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/6 + 
    (12283*Log[l[3]]*Log[l[9]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/4 + 
    (5*Log[l[4]]*Log[l[9]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/2 + 
    (11*Log[l[5]]*Log[l[9]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/2 + 
    (12965*Log[l[6]]*Log[l[9]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/6 - 
    (69319*Log[l[7]]*Log[l[9]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/4 + 
    (13121*Log[l[8]]*Log[l[9]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/2 - 
    (177875*Log[l[9]]^2*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/24 - 
    (13*Log[l[1]]*Log[l[12]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/2 - 
    (29*Log[l[2]]*Log[l[12]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/2 + 
    14*Log[l[3]]*Log[l[12]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])] - 
    (9*Log[l[6]]*Log[l[12]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/2 - 
    32*Log[l[7]]*Log[l[12]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])] - 
    2*Log[l[8]]*Log[l[12]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])] - 
    (25*Log[l[9]]*Log[l[12]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/2 + 
    (29*Log[l[12]]^2*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/4 + 
    (58177*Log[l[1]]*Log[l[13]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/6 + 
    (15232*Log[l[2]]*Log[l[13]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/3 - 
    430*Log[l[3]]*Log[l[13]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])] - 
    (5*Log[l[4]]*Log[l[13]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/2 - 
    (15*Log[l[5]]*Log[l[13]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/2 + 
    (10033*Log[l[6]]*Log[l[13]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/3 + 
    (155369*Log[l[7]]*Log[l[13]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/12 + 
    (5525*Log[l[8]]*Log[l[13]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/12 + 
    (217013*Log[l[9]]*Log[l[13]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/12 + 
    (21*Log[l[12]]*Log[l[13]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/2 - 
    (10039*Log[l[13]]^2*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/12 + 
    (4833*Log[l[1]]*Log[l[14]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/2 - 
    (40045*Log[l[2]]*Log[l[14]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/12 + 
    (801*Log[l[3]]*Log[l[14]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/2 + 
    (13*Log[l[4]]*Log[l[14]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/2 - 
    16*Log[l[5]]*Log[l[14]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])] - 
    (154*Log[l[6]]*Log[l[14]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/3 + 
    5*Log[l[7]]*Log[l[14]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])] + 
    (7739*Log[l[8]]*Log[l[14]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/4 + 
    (51401*Log[l[9]]*Log[l[14]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/12 - 
    6*Log[l[12]]*Log[l[14]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])] - 
    (28813*Log[l[13]]*Log[l[14]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/6 - 
    (6557*Log[l[14]]^2*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/24 + 
    (15947*Log[l[1]]*Log[l[15]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/6 + 
    (27829*Log[l[2]]*Log[l[15]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/12 + 
    1302*Log[l[3]]*Log[l[15]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])] - 
    (17*Log[l[4]]*Log[l[15]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/2 - 
    3640*Log[l[5]]*Log[l[15]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])] + 
    (4489*Log[l[6]]*Log[l[15]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/3 + 
    (19132*Log[l[7]]*Log[l[15]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/3 - 
    (7507*Log[l[8]]*Log[l[15]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/4 + 
    (42299*Log[l[9]]*Log[l[15]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/12 + 
    5*Log[l[12]]*Log[l[15]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])] - 
    9210*Log[l[13]]*Log[l[15]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])] + 
    (9515*Log[l[14]]*Log[l[15]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/12 + 
    (30661*Log[l[15]]^2*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/24 + 
    (152515*Log[l[1]]*Log[l[16]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/12 + 
    (17909*Log[l[2]]*Log[l[16]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/12 + 
    (2407*Log[l[3]]*Log[l[16]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/2 - 
    (9*Log[l[4]]*Log[l[16]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/2 + 
    3654*Log[l[5]]*Log[l[16]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])] + 
    (9725*Log[l[6]]*Log[l[16]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/12 + 
    (52497*Log[l[7]]*Log[l[16]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/4 + 
    13*Log[l[8]]*Log[l[16]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])] + 
    (3905*Log[l[9]]*Log[l[16]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/2 + 
    (17*Log[l[12]]*Log[l[16]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/2 - 
    (178799*Log[l[13]]*Log[l[16]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/12 + 
    (3419*Log[l[14]]*Log[l[16]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/12 - 
    (71657*Log[l[15]]*Log[l[16]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/12 + 
    (18019*Log[l[16]]^2*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/8 + 
    (48971*PolyLog[2, -l[2]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/6 + 
    (11409*PolyLog[2, l[2]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/2 - 
    5*PolyLog[2, -(l[1]*l[2])]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])] - 
    20*PolyLog[2, -(l[4]/l[2])]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])] + 
    (34514*PolyLog[2, -l[6]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/3 + 
    (31267*PolyLog[2, l[6]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/2 - 
    (14903*PolyLog[2, l[2]*l[6]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/4 + 
    (599*PolyLog[2, l[3]/l[8]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/3 + 
    (111*PolyLog[2, l[8]/l[5]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/2 - 
    3351*PolyLog[2, l[3]/l[9]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])] + 
    (97019*PolyLog[2, l[7]/l[9]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/12 - 
    (1667*PolyLog[2, l[8]/l[9]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/3 - 
    (1893*PolyLog[2, l[10]/(l[1]*l[3]*l[6])]*
      PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/2 + 
    1602*PolyLog[2, -(l[10]/l[9])]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])] - 
    1574*PolyLog[2, (l[6]*l[10])/l[9]]*PolyLog[2, 
      -((l[2]*l[6]*l[7])/l[16])] - (249*PolyLog[2, l[11]/l[2]]*
      PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/2 - 
    (111*PolyLog[2, -(l[11]/l[5])]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/2 + 
    (111*PolyLog[2, -(l[11]/l[8])]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/2 - 
    (107*PolyLog[2, l[11]/l[8]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/2 - 
    2*PolyLog[2, -((l[1]*l[11])/l[9])]*PolyLog[2, 
      -((l[2]*l[6]*l[7])/l[16])] - (17*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2]*
      PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/2 + 
    (25877*PolyLog[2, (l[1]*l[3])/l[13]]*PolyLog[2, 
       -((l[2]*l[6]*l[7])/l[16])])/3 - 
    (16895*PolyLog[2, l[7]/l[13]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/3 + 
    3067*PolyLog[2, (l[1]*l[7])/l[13]]*PolyLog[2, 
      -((l[2]*l[6]*l[7])/l[16])] - (6101*PolyLog[2, (l[1]*l[8])/l[13]]*
      PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/12 + 
    (223*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])]*
      PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/2 + 
    7*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)]*
     PolyLog[2, -((l[2]*l[6]*l[7])/l[16])] - 
    (573*PolyLog[2, -(l[10]/l[14])]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/
     2 - (4355*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))]*
      PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/3 - 
    43*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))]*
     PolyLog[2, -((l[2]*l[6]*l[7])/l[16])] + 
    (25*PolyLog[2, (l[1]*l[11])/l[14]]*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/
     2 + (15*PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))]*
      PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/2 - 
    4*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2]*
     PolyLog[2, -((l[2]*l[6]*l[7])/l[16])] - 
    (2381*PolyLog[2, (l[1]*l[3]*l[6])/l[15]]*
      PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/2 + 
    (7767*PolyLog[2, (l[2]*l[5]*l[7])/l[15]]*
      PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/2 - 
    (4273*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])]*
      PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/2 + 
    (15941*PolyLog[2, -((l[6]*l[14])/l[15])]*
      PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/6 - 
    (9*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)]*
      PolyLog[2, -((l[2]*l[6]*l[7])/l[16])])/2 + 
    (70997*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])]^2)/12 + 
    (37049*Pi^2*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/144 - 
    (34*I)*Pi*Log[l[1]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))] - 
    (93547*Log[l[1]]^2*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/24 - 
    (2*I)*Pi*Log[l[2]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))] + 
    (6029*Log[l[1]]*Log[l[2]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/6 + 
    (46439*Log[l[2]]^2*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/48 - 
    (16*I)*Pi*Log[l[3]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))] + 
    (2335*Log[l[1]]*Log[l[3]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/4 + 
    (42601*Log[l[2]]*Log[l[3]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/12 + 
    (2669*Log[l[3]]^2*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/8 + 
    (16*I)*Pi*Log[l[4]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))] + 
    (59*Log[l[1]]*Log[l[4]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/2 - 
    4*Log[l[2]]*Log[l[4]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))] + 
    8*Log[l[3]]*Log[l[4]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))] - 
    (39*Log[l[4]]^2*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/4 - 
    (5*Log[l[3]]*Log[l[5]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/2 - 
    (11735*Log[l[5]]^2*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/8 - 
    (2*I)*Pi*Log[l[6]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))] + 
    (2185*Log[l[1]]*Log[l[6]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/4 - 
    (7025*Log[l[2]]*Log[l[6]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/4 + 
    (2181*Log[l[3]]*Log[l[6]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/4 + 
    (17*Log[l[4]]*Log[l[6]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/2 - 
    86*Log[l[5]]*Log[l[6]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))] + 
    (7775*Log[l[6]]^2*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/12 + 
    (12*I)*Pi*Log[l[7]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))] - 
    (133765*Log[l[1]]*Log[l[7]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/12 + 
    (11839*Log[l[2]]*Log[l[7]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/12 - 
    (3835*Log[l[3]]*Log[l[7]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/3 - 
    (23*Log[l[4]]*Log[l[7]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/2 - 
    (2615*Log[l[5]]*Log[l[7]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/4 - 
    (16437*Log[l[6]]*Log[l[7]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/4 - 
    (108413*Log[l[7]]^2*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/24 - 
    14*Log[l[1]]*Log[l[8]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))] + 
    (18539*Log[l[2]]*Log[l[8]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/6 + 
    (37261*Log[l[3]]*Log[l[8]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/12 + 
    6*Log[l[4]]*Log[l[8]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))] + 
    (Log[l[5]]*Log[l[8]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/2 + 
    (37255*Log[l[6]]*Log[l[8]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/12 - 
    (95*Log[l[7]]*Log[l[8]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/4 - 
    (223*Log[l[8]]^2*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/8 + 
    (4571*Log[l[1]]*Log[l[9]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/4 - 
    (108431*Log[l[2]]*Log[l[9]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/12 - 
    (5089*Log[l[3]]*Log[l[9]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/2 + 
    (5*Log[l[4]]*Log[l[9]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/2 + 
    (2623*Log[l[5]]*Log[l[9]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/4 - 
    5885*Log[l[6]]*Log[l[9]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))] - 
    (3143*Log[l[7]]*Log[l[9]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/4 - 
    (36439*Log[l[8]]*Log[l[9]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/12 - 
    (37411*Log[l[9]]^2*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/24 - 
    Log[l[1]]*Log[l[12]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))] + 
    6*Log[l[2]]*Log[l[12]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))] + 
    4*Log[l[3]]*Log[l[12]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))] + 
    2*Log[l[6]]*Log[l[12]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))] + 
    2*Log[l[8]]*Log[l[12]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))] - 
    7*Log[l[9]]*Log[l[12]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))] + 
    (Log[l[12]]^2*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/2 + 
    (35459*Log[l[1]]*Log[l[13]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/4 + 
    (25301*Log[l[2]]*Log[l[13]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/12 - 
    245*Log[l[3]]*Log[l[13]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))] - 
    (Log[l[4]]*Log[l[13]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/2 + 
    (25145*Log[l[6]]*Log[l[13]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/12 + 
    (135563*Log[l[7]]*Log[l[13]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/
     12 + 2*Log[l[8]]*Log[l[13]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))] - 
    (2081*Log[l[9]]*Log[l[13]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/6 + 
    6*Log[l[12]]*Log[l[13]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))] - 
    (98003*Log[l[13]]^2*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/24 + 
    (525*Log[l[1]]*Log[l[14]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/2 - 
    (5183*Log[l[2]]*Log[l[14]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/6 + 
    (435*Log[l[3]]*Log[l[14]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/2 + 
    (Log[l[4]]*Log[l[14]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/2 - 
    16*Log[l[5]]*Log[l[14]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))] + 
    (18473*Log[l[6]]*Log[l[14]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/4 + 
    (2768*Log[l[7]]*Log[l[14]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/3 + 
    5*Log[l[8]]*Log[l[14]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))] + 
    (17363*Log[l[9]]*Log[l[14]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/3 - 
    8*Log[l[12]]*Log[l[14]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))] - 
    (15047*Log[l[13]]*Log[l[14]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/
     12 - (557*Log[l[14]]^2*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/2 + 
    (81*Log[l[1]]*Log[l[15]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/2 - 
    (245*Log[l[2]]*Log[l[15]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/2 + 
    (61*Log[l[3]]*Log[l[15]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/2 - 
    (5*Log[l[4]]*Log[l[15]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/2 - 
    (779*Log[l[5]]*Log[l[15]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/12 - 
    (22031*Log[l[6]]*Log[l[15]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/6 - 
    (871*Log[l[7]]*Log[l[15]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/4 - 
    7*Log[l[8]]*Log[l[15]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))] - 
    (12865*Log[l[9]]*Log[l[15]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/3 - 
    (7979*Log[l[13]]*Log[l[15]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/12 + 
    (1793*Log[l[14]]*Log[l[15]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/2 - 
    (18301*Log[l[15]]^2*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/24 - 
    (6067*Log[l[1]]*Log[l[16]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/4 + 
    (2247*Log[l[2]]*Log[l[16]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/4 + 
    (87*Log[l[3]]*Log[l[16]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/2 - 
    (5*Log[l[4]]*Log[l[16]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/2 + 
    (971*Log[l[5]]*Log[l[16]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/12 + 
    (8829*Log[l[6]]*Log[l[16]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/4 - 
    (1717*Log[l[7]]*Log[l[16]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/3 + 
    9*Log[l[8]]*Log[l[16]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))] + 
    (111301*Log[l[9]]*Log[l[16]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/
     12 + 2*Log[l[12]]*Log[l[16]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))] - 
    (6589*Log[l[13]]*Log[l[16]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/12 - 
    (13834*Log[l[14]]*Log[l[16]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/3 + 
    (62699*Log[l[15]]*Log[l[16]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/
     12 - (98983*Log[l[16]]^2*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/24 - 
    (40265*PolyLog[2, -l[2]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/24 + 
    (21361*PolyLog[2, l[2]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/12 + 
    8*PolyLog[2, -(l[4]/l[2])]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))] - 
    666*PolyLog[2, -l[6]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))] - 
    (21283*PolyLog[2, l[6]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/12 + 
    (37327*PolyLog[2, l[2]*l[6]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/
     12 - (169*PolyLog[2, l[3]/l[8]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/
     4 + 86*PolyLog[2, l[8]/l[5]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))] + 
    (9157*PolyLog[2, l[3]/l[9]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/3 - 
    553*PolyLog[2, l[7]/l[9]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))] + 
    (36403*PolyLog[2, l[8]/l[9]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/
     12 + (2355*PolyLog[2, l[10]/(l[1]*l[3]*l[6])]*
      PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/4 - 
    10*PolyLog[2, l[10]/(l[1]*l[8])]*PolyLog[2, 
      -((l[6]*l[9])/(l[2]*l[16]))] - (697*PolyLog[2, -(l[10]/l[9])]*
      PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/12 + 
    (3673*PolyLog[2, (l[6]*l[10])/l[9]]*PolyLog[2, 
       -((l[6]*l[9])/(l[2]*l[16]))])/6 - 101*PolyLog[2, l[11]/l[2]]*
     PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))] - 86*PolyLog[2, -(l[11]/l[5])]*
     PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))] + 86*PolyLog[2, -(l[11]/l[8])]*
     PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))] - 
    (171*PolyLog[2, l[11]/l[8]]*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/2 + 
    449*PolyLog[2, (l[1]*l[3])/l[13]]*PolyLog[2, 
      -((l[6]*l[9])/(l[2]*l[16]))] + (5729*PolyLog[2, l[7]/l[13]]*
      PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/12 - 
    (3991*PolyLog[2, (l[1]*l[7])/l[13]]*PolyLog[2, 
       -((l[6]*l[9])/(l[2]*l[16]))])/3 - 
    42*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])]*
     PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))] + 
    (7243*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)]*
      PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/6 + 
    (37811*PolyLog[2, -(l[10]/l[14])]*PolyLog[2, 
       -((l[6]*l[9])/(l[2]*l[16]))])/12 - 
    (3671*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))]*
      PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/12 + 
    PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))]*
     PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))] + 
    136*PolyLog[2, (l[1]*l[11])/l[14]]*PolyLog[2, 
      -((l[6]*l[9])/(l[2]*l[16]))] + 
    (3*PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))]*
      PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/2 + 
    PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2]*
     PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))] - 
    40*PolyLog[2, (l[1]*l[3]*l[6])/l[15]]*
     PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))] + 
    (875*PolyLog[2, (l[2]*l[5]*l[7])/l[15]]*PolyLog[2, 
       -((l[6]*l[9])/(l[2]*l[16]))])/12 - 
    436*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])]*
     PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))] + 
    (5339*PolyLog[2, -((l[6]*l[14])/l[15])]*PolyLog[2, 
       -((l[6]*l[9])/(l[2]*l[16]))])/4 + 
    6*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)]*
     PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))] + 
    (32863*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])]*
      PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))])/12 - 
    (6233*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))]^2)/6 + 
    (232733*Pi^2*PolyLog[2, -((l[6]*l[15])/l[16])])/72 - 
    (20*I)*Pi*Log[l[1]]*PolyLog[2, -((l[6]*l[15])/l[16])] + 
    (85841*Log[l[1]]^2*PolyLog[2, -((l[6]*l[15])/l[16])])/24 + 
    (14*I)*Pi*Log[l[2]]*PolyLog[2, -((l[6]*l[15])/l[16])] - 
    (15409*Log[l[1]]*Log[l[2]]*PolyLog[2, -((l[6]*l[15])/l[16])])/12 - 
    (655*Log[l[2]]^2*PolyLog[2, -((l[6]*l[15])/l[16])])/3 + 
    (4*I)*Pi*Log[l[3]]*PolyLog[2, -((l[6]*l[15])/l[16])] - 
    (577*Log[l[1]]*Log[l[3]]*PolyLog[2, -((l[6]*l[15])/l[16])])/2 - 
    (32797*Log[l[2]]*Log[l[3]]*PolyLog[2, -((l[6]*l[15])/l[16])])/12 - 
    (601*Log[l[3]]^2*PolyLog[2, -((l[6]*l[15])/l[16])])/4 + 
    (45*Log[l[1]]*Log[l[4]]*PolyLog[2, -((l[6]*l[15])/l[16])])/2 - 
    10*Log[l[2]]*Log[l[4]]*PolyLog[2, -((l[6]*l[15])/l[16])] - 
    (9*Log[l[4]]^2*PolyLog[2, -((l[6]*l[15])/l[16])])/4 - 
    2142*Log[l[5]]^2*PolyLog[2, -((l[6]*l[15])/l[16])] - 
    (443*Log[l[1]]*Log[l[6]]*PolyLog[2, -((l[6]*l[15])/l[16])])/2 - 
    (3410*Log[l[2]]*Log[l[6]]*PolyLog[2, -((l[6]*l[15])/l[16])])/3 - 
    (593*Log[l[3]]*Log[l[6]]*PolyLog[2, -((l[6]*l[15])/l[16])])/2 - 
    (5*Log[l[4]]*Log[l[6]]*PolyLog[2, -((l[6]*l[15])/l[16])])/2 - 
    1295*Log[l[5]]*Log[l[6]]*PolyLog[2, -((l[6]*l[15])/l[16])] - 
    (32597*Log[l[6]]^2*PolyLog[2, -((l[6]*l[15])/l[16])])/24 + 
    (45653*Log[l[1]]*Log[l[7]]*PolyLog[2, -((l[6]*l[15])/l[16])])/4 + 
    (15011*Log[l[2]]*Log[l[7]]*PolyLog[2, -((l[6]*l[15])/l[16])])/12 + 
    (859*Log[l[3]]*Log[l[7]]*PolyLog[2, -((l[6]*l[15])/l[16])])/2 - 
    (9*Log[l[4]]*Log[l[7]]*PolyLog[2, -((l[6]*l[15])/l[16])])/2 - 
    4148*Log[l[6]]*Log[l[7]]*PolyLog[2, -((l[6]*l[15])/l[16])] + 
    (115165*Log[l[7]]^2*PolyLog[2, -((l[6]*l[15])/l[16])])/24 - 
    2*Log[l[1]]*Log[l[8]]*PolyLog[2, -((l[6]*l[15])/l[16])] + 
    (547*Log[l[2]]*Log[l[8]]*PolyLog[2, -((l[6]*l[15])/l[16])])/4 + 
    (181*Log[l[3]]*Log[l[8]]*PolyLog[2, -((l[6]*l[15])/l[16])])/4 + 
    2*Log[l[4]]*Log[l[8]]*PolyLog[2, -((l[6]*l[15])/l[16])] + 
    (351*Log[l[6]]*Log[l[8]]*PolyLog[2, -((l[6]*l[15])/l[16])])/4 + 
    (91*Log[l[7]]*Log[l[8]]*PolyLog[2, -((l[6]*l[15])/l[16])])/2 + 
    (21*Log[l[8]]^2*PolyLog[2, -((l[6]*l[15])/l[16])])/2 + 
    (155789*Log[l[1]]*Log[l[9]]*PolyLog[2, -((l[6]*l[15])/l[16])])/12 + 
    (50425*Log[l[2]]*Log[l[9]]*PolyLog[2, -((l[6]*l[15])/l[16])])/12 - 
    (665*Log[l[3]]*Log[l[9]]*PolyLog[2, -((l[6]*l[15])/l[16])])/4 - 
    (5*Log[l[4]]*Log[l[9]]*PolyLog[2, -((l[6]*l[15])/l[16])])/2 + 
    16*Log[l[5]]*Log[l[9]]*PolyLog[2, -((l[6]*l[15])/l[16])] + 
    (14791*Log[l[6]]*Log[l[9]]*PolyLog[2, -((l[6]*l[15])/l[16])])/12 + 
    (29209*Log[l[7]]*Log[l[9]]*PolyLog[2, -((l[6]*l[15])/l[16])])/2 - 
    (265*Log[l[8]]*Log[l[9]]*PolyLog[2, -((l[6]*l[15])/l[16])])/4 + 
    (6032*Log[l[9]]^2*PolyLog[2, -((l[6]*l[15])/l[16])])/3 + 
    (Log[l[1]]*Log[l[12]]*PolyLog[2, -((l[6]*l[15])/l[16])])/2 + 
    (15*Log[l[2]]*Log[l[12]]*PolyLog[2, -((l[6]*l[15])/l[16])])/2 - 
    8*Log[l[3]]*Log[l[12]]*PolyLog[2, -((l[6]*l[15])/l[16])] - 
    (Log[l[6]]*Log[l[12]]*PolyLog[2, -((l[6]*l[15])/l[16])])/2 + 
    18*Log[l[7]]*Log[l[12]]*PolyLog[2, -((l[6]*l[15])/l[16])] + 
    (7*Log[l[9]]*Log[l[12]]*PolyLog[2, -((l[6]*l[15])/l[16])])/2 - 
    (19*Log[l[12]]^2*PolyLog[2, -((l[6]*l[15])/l[16])])/4 - 
    (22449*Log[l[1]]*Log[l[13]]*PolyLog[2, -((l[6]*l[15])/l[16])])/4 - 
    (55247*Log[l[2]]*Log[l[13]]*PolyLog[2, -((l[6]*l[15])/l[16])])/12 + 
    (2921*Log[l[3]]*Log[l[13]]*PolyLog[2, -((l[6]*l[15])/l[16])])/2 + 
    (Log[l[4]]*Log[l[13]]*PolyLog[2, -((l[6]*l[15])/l[16])])/2 - 
    (21989*Log[l[6]]*Log[l[13]]*PolyLog[2, -((l[6]*l[15])/l[16])])/12 - 
    (24589*Log[l[7]]*Log[l[13]]*PolyLog[2, -((l[6]*l[15])/l[16])])/2 + 
    (15*Log[l[8]]*Log[l[13]]*PolyLog[2, -((l[6]*l[15])/l[16])])/2 - 
    11310*Log[l[9]]*Log[l[13]]*PolyLog[2, -((l[6]*l[15])/l[16])] + 
    (5*Log[l[12]]*Log[l[13]]*PolyLog[2, -((l[6]*l[15])/l[16])])/2 - 
    (13591*Log[l[13]]^2*PolyLog[2, -((l[6]*l[15])/l[16])])/24 - 
    (44303*Log[l[1]]*Log[l[14]]*PolyLog[2, -((l[6]*l[15])/l[16])])/12 + 
    (2079*Log[l[2]]*Log[l[14]]*PolyLog[2, -((l[6]*l[15])/l[16])])/4 - 
    (2929*Log[l[3]]*Log[l[14]]*PolyLog[2, -((l[6]*l[15])/l[16])])/2 - 
    (9*Log[l[4]]*Log[l[14]]*PolyLog[2, -((l[6]*l[15])/l[16])])/2 - 
    (27545*Log[l[6]]*Log[l[14]]*PolyLog[2, -((l[6]*l[15])/l[16])])/12 - 
    (27077*Log[l[7]]*Log[l[14]]*PolyLog[2, -((l[6]*l[15])/l[16])])/12 + 
    16*Log[l[8]]*Log[l[14]]*PolyLog[2, -((l[6]*l[15])/l[16])] - 
    (27833*Log[l[9]]*Log[l[14]]*PolyLog[2, -((l[6]*l[15])/l[16])])/6 + 
    3*Log[l[12]]*Log[l[14]]*PolyLog[2, -((l[6]*l[15])/l[16])] + 
    (81157*Log[l[13]]*Log[l[14]]*PolyLog[2, -((l[6]*l[15])/l[16])])/12 - 
    (9959*Log[l[14]]^2*PolyLog[2, -((l[6]*l[15])/l[16])])/24 - 
    (11753*Log[l[1]]*Log[l[15]]*PolyLog[2, -((l[6]*l[15])/l[16])])/12 + 
    (6847*Log[l[2]]*Log[l[15]]*PolyLog[2, -((l[6]*l[15])/l[16])])/4 + 
    4*Log[l[3]]*Log[l[15]]*PolyLog[2, -((l[6]*l[15])/l[16])] + 
    (13*Log[l[4]]*Log[l[15]]*PolyLog[2, -((l[6]*l[15])/l[16])])/2 + 
    (39683*Log[l[5]]*Log[l[15]]*PolyLog[2, -((l[6]*l[15])/l[16])])/12 + 
    (17561*Log[l[6]]*Log[l[15]]*PolyLog[2, -((l[6]*l[15])/l[16])])/6 + 
    (25411*Log[l[7]]*Log[l[15]]*PolyLog[2, -((l[6]*l[15])/l[16])])/12 - 
    58*Log[l[8]]*Log[l[15]]*PolyLog[2, -((l[6]*l[15])/l[16])] + 
    (823*Log[l[9]]*Log[l[15]]*PolyLog[2, -((l[6]*l[15])/l[16])])/2 - 
    3*Log[l[12]]*Log[l[15]]*PolyLog[2, -((l[6]*l[15])/l[16])] + 
    2392*Log[l[13]]*Log[l[15]]*PolyLog[2, -((l[6]*l[15])/l[16])] + 
    (6605*Log[l[14]]*Log[l[15]]*PolyLog[2, -((l[6]*l[15])/l[16])])/12 - 
    (45577*Log[l[15]]^2*PolyLog[2, -((l[6]*l[15])/l[16])])/12 - 
    10164*Log[l[1]]*Log[l[16]]*PolyLog[2, -((l[6]*l[15])/l[16])] + 
    (2561*Log[l[2]]*Log[l[16]]*PolyLog[2, -((l[6]*l[15])/l[16])])/3 + 
    (5*Log[l[4]]*Log[l[16]]*PolyLog[2, -((l[6]*l[15])/l[16])])/2 - 
    (39875*Log[l[5]]*Log[l[16]]*PolyLog[2, -((l[6]*l[15])/l[16])])/12 - 
    (6149*Log[l[6]]*Log[l[16]]*PolyLog[2, -((l[6]*l[15])/l[16])])/12 - 
    (75055*Log[l[7]]*Log[l[16]]*PolyLog[2, -((l[6]*l[15])/l[16])])/6 - 
    11*Log[l[8]]*Log[l[16]]*PolyLog[2, -((l[6]*l[15])/l[16])] - 
    (18625*Log[l[9]]*Log[l[16]]*PolyLog[2, -((l[6]*l[15])/l[16])])/4 - 
    (7*Log[l[12]]*Log[l[16]]*PolyLog[2, -((l[6]*l[15])/l[16])])/2 + 
    (149225*Log[l[13]]*Log[l[16]]*PolyLog[2, -((l[6]*l[15])/l[16])])/12 + 
    (20291*Log[l[14]]*Log[l[16]]*PolyLog[2, -((l[6]*l[15])/l[16])])/12 + 
    1538*Log[l[15]]*Log[l[16]]*PolyLog[2, -((l[6]*l[15])/l[16])] + 
    (6797*Log[l[16]]^2*PolyLog[2, -((l[6]*l[15])/l[16])])/24 - 
    (385*PolyLog[2, -l[2]]*PolyLog[2, -((l[6]*l[15])/l[16])])/4 - 
    (9793*PolyLog[2, l[2]]*PolyLog[2, -((l[6]*l[15])/l[16])])/6 - 
    4*PolyLog[2, -(l[1]*l[2])]*PolyLog[2, -((l[6]*l[15])/l[16])] + 
    8*PolyLog[2, -(l[4]/l[2])]*PolyLog[2, -((l[6]*l[15])/l[16])] - 
    (28525*PolyLog[2, -l[6]]*PolyLog[2, -((l[6]*l[15])/l[16])])/4 - 
    (83849*PolyLog[2, l[6]]*PolyLog[2, -((l[6]*l[15])/l[16])])/12 + 
    (403*PolyLog[2, l[2]*l[6]]*PolyLog[2, -((l[6]*l[15])/l[16])])/4 - 
    (39*PolyLog[2, l[3]/l[8]]*PolyLog[2, -((l[6]*l[15])/l[16])])/2 + 
    19*PolyLog[2, l[8]/l[5]]*PolyLog[2, -((l[6]*l[15])/l[16])] + 
    (227*PolyLog[2, l[3]/l[9]]*PolyLog[2, -((l[6]*l[15])/l[16])])/4 - 
    (6713*PolyLog[2, l[7]/l[9]]*PolyLog[2, -((l[6]*l[15])/l[16])])/6 + 
    (133*PolyLog[2, l[8]/l[9]]*PolyLog[2, -((l[6]*l[15])/l[16])])/4 - 
    (617*PolyLog[2, l[10]/(l[1]*l[3]*l[6])]*PolyLog[2, 
       -((l[6]*l[15])/l[16])])/2 - 6*PolyLog[2, l[10]/(l[1]*l[8])]*
     PolyLog[2, -((l[6]*l[15])/l[16])] - 
    (8542*PolyLog[2, -(l[10]/l[9])]*PolyLog[2, -((l[6]*l[15])/l[16])])/3 + 
    (585*PolyLog[2, (l[6]*l[10])/l[9]]*PolyLog[2, -((l[6]*l[15])/l[16])])/2 + 
    102*PolyLog[2, l[11]/l[2]]*PolyLog[2, -((l[6]*l[15])/l[16])] - 
    19*PolyLog[2, -(l[11]/l[5])]*PolyLog[2, -((l[6]*l[15])/l[16])] + 
    19*PolyLog[2, -(l[11]/l[8])]*PolyLog[2, -((l[6]*l[15])/l[16])] - 
    24*PolyLog[2, l[11]/l[8]]*PolyLog[2, -((l[6]*l[15])/l[16])] - 
    (15*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2]*
      PolyLog[2, -((l[6]*l[15])/l[16])])/2 - 
    (29039*PolyLog[2, (l[1]*l[3])/l[13]]*PolyLog[2, -((l[6]*l[15])/l[16])])/
     6 + (1391*PolyLog[2, l[7]/l[13]]*PolyLog[2, -((l[6]*l[15])/l[16])])/2 - 
    (1867*PolyLog[2, (l[1]*l[7])/l[13]]*PolyLog[2, -((l[6]*l[15])/l[16])])/
     2 + (65*PolyLog[2, (l[1]*l[8])/l[13]]*PolyLog[2, -((l[6]*l[15])/l[16])])/
     2 + 48*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])]*
     PolyLog[2, -((l[6]*l[15])/l[16])] - 
    PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)]*
     PolyLog[2, -((l[6]*l[15])/l[16])] - 
    (275*PolyLog[2, -(l[10]/l[14])]*PolyLog[2, -((l[6]*l[15])/l[16])])/3 + 
    (2180*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))]*
      PolyLog[2, -((l[6]*l[15])/l[16])])/3 + 
    33*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))]*
     PolyLog[2, -((l[6]*l[15])/l[16])] - 
    (285*PolyLog[2, (l[1]*l[11])/l[14]]*PolyLog[2, -((l[6]*l[15])/l[16])])/
     2 - (9*PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))]*
      PolyLog[2, -((l[6]*l[15])/l[16])])/2 + 
    6*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2]*
     PolyLog[2, -((l[6]*l[15])/l[16])] - 2*PolyLog[2, (l[1]*l[3]*l[6])/l[15]]*
     PolyLog[2, -((l[6]*l[15])/l[16])] - 
    (42485*PolyLog[2, (l[2]*l[5]*l[7])/l[15]]*
      PolyLog[2, -((l[6]*l[15])/l[16])])/12 + 
    (1549*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])]*
      PolyLog[2, -((l[6]*l[15])/l[16])])/2 - 
    (18341*PolyLog[2, -((l[6]*l[14])/l[15])]*
      PolyLog[2, -((l[6]*l[15])/l[16])])/4 + 
    (11*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)]*
      PolyLog[2, -((l[6]*l[15])/l[16])])/2 - 
    (37007*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])]*
      PolyLog[2, -((l[6]*l[15])/l[16])])/6 - 
    (4583*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))]*
      PolyLog[2, -((l[6]*l[15])/l[16])])/12 + 
    (67717*PolyLog[2, -((l[6]*l[15])/l[16])]^2)/24 + 
    (17003*Pi^2*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/12 - 
    (10*I)*Pi*Log[l[1]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))] - 
    (9779*Log[l[1]]^2*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/
     24 + (2579*Log[l[1]]*Log[l[2]]*PolyLog[2, 
       -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/4 - 
    (29983*Log[l[2]]^2*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/
     24 - (4*I)*Pi*Log[l[3]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/
        (l[14]*l[16]))] - (9023*Log[l[1]]*Log[l[3]]*
      PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/12 - 
    (20575*Log[l[2]]*Log[l[3]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/
         (l[14]*l[16]))])/4 - 
    (7193*Log[l[3]]^2*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/
     24 + (8*I)*Pi*Log[l[4]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/
        (l[14]*l[16]))] + 20*Log[l[1]]*Log[l[4]]*
     PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))] - 
    6*Log[l[2]]*Log[l[4]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/
        (l[14]*l[16]))] + 4*Log[l[3]]*Log[l[4]]*
     PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))] - 
    5*Log[l[4]]^2*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))] - 
    4*Log[l[2]]*Log[l[5]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/
        (l[14]*l[16]))] + 2*Log[l[3]]*Log[l[5]]*
     PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))] + 
    (31*Log[l[5]]^2*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/4 - 
    (2*I)*Pi*Log[l[6]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))] - 
    3260*Log[l[1]]*Log[l[6]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/
        (l[14]*l[16]))] - (1267*Log[l[2]]*Log[l[6]]*
      PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/6 - 
    (8999*Log[l[3]]*Log[l[6]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/
         (l[14]*l[16]))])/12 + 138*Log[l[5]]*Log[l[6]]*
     PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))] - 
    (8917*Log[l[6]]^2*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/
     12 + (4*I)*Pi*Log[l[7]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/
        (l[14]*l[16]))] + (12593*Log[l[1]]*Log[l[7]]*
      PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/4 + 
    (8683*Log[l[2]]*Log[l[7]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/
         (l[14]*l[16]))])/4 - (6133*Log[l[3]]*Log[l[7]]*
      PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/3 - 
    8*Log[l[4]]*Log[l[7]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/
        (l[14]*l[16]))] - 6*Log[l[5]]*Log[l[7]]*
     PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))] - 
    (9717*Log[l[6]]*Log[l[7]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/
         (l[14]*l[16]))])/4 + (10039*Log[l[7]]^2*
      PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/24 + 
    9*Log[l[1]]*Log[l[8]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/
        (l[14]*l[16]))] + (40921*Log[l[2]]*Log[l[8]]*
      PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/6 + 
    (46925*Log[l[3]]*Log[l[8]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/
         (l[14]*l[16]))])/12 + (9857*Log[l[6]]*Log[l[8]]*
      PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/6 + 
    (11107*Log[l[7]]*Log[l[8]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/
         (l[14]*l[16]))])/4 - (29273*Log[l[8]]^2*
      PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/12 + 
    (132589*Log[l[1]]*Log[l[9]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/
         (l[14]*l[16]))])/12 - (9951*Log[l[2]]*Log[l[9]]*
      PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/4 - 
    (4352*Log[l[3]]*Log[l[9]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/
         (l[14]*l[16]))])/3 - (43*Log[l[5]]*Log[l[9]]*
      PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/2 - 
    (295*Log[l[6]]*Log[l[9]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/
         (l[14]*l[16]))])/4 + (2021*Log[l[7]]*Log[l[9]]*
      PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/6 - 
    (49811*Log[l[8]]*Log[l[9]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/
         (l[14]*l[16]))])/12 + (128345*Log[l[9]]^2*
      PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/24 + 
    3*Log[l[1]]*Log[l[12]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/
        (l[14]*l[16]))] + 3*Log[l[2]]*Log[l[12]]*
     PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))] - 
    6*Log[l[3]]*Log[l[12]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/
        (l[14]*l[16]))] + 5*Log[l[6]]*Log[l[12]]*
     PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))] + 
    9*Log[l[7]]*Log[l[12]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/
        (l[14]*l[16]))] + 2*Log[l[8]]*Log[l[12]]*
     PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))] + 
    6*Log[l[9]]*Log[l[12]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/
        (l[14]*l[16]))] - 2*Log[l[12]]^2*PolyLog[2, 
      -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))] - 
    (36403*Log[l[1]]*Log[l[13]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/
         (l[14]*l[16]))])/12 + (4339*Log[l[2]]*Log[l[13]]*
      PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/3 - 
    (1197*Log[l[3]]*Log[l[13]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/
         (l[14]*l[16]))])/2 + (15*Log[l[5]]*Log[l[13]]*
      PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/2 - 
    (11959*Log[l[6]]*Log[l[13]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/
         (l[14]*l[16]))])/12 - (1163*Log[l[7]]*Log[l[13]]*
      PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/3 + 
    (28339*Log[l[8]]*Log[l[13]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/
         (l[14]*l[16]))])/12 - (62507*Log[l[9]]*Log[l[13]]*
      PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/6 - 
    6*Log[l[12]]*Log[l[13]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/
        (l[14]*l[16]))] + (13417*Log[l[13]]^2*
      PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/12 - 
    (24301*Log[l[1]]*Log[l[14]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/
         (l[14]*l[16]))])/12 - (2147*Log[l[2]]*Log[l[14]]*
      PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/2 + 
    637*Log[l[3]]*Log[l[14]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/
        (l[14]*l[16]))] + 16*Log[l[5]]*Log[l[14]]*
     PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))] + 
    1382*Log[l[6]]*Log[l[14]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/
        (l[14]*l[16]))] - (11731*Log[l[7]]*Log[l[14]]*
      PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/6 - 
    (28111*Log[l[8]]*Log[l[14]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/
         (l[14]*l[16]))])/12 - (15325*Log[l[9]]*Log[l[14]]*
      PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/6 + 
    3*Log[l[12]]*Log[l[14]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/
        (l[14]*l[16]))] + (15081*Log[l[13]]*Log[l[14]]*
      PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/4 + 
    (1177*Log[l[14]]^2*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/
     4 + (29713*Log[l[1]]*Log[l[15]]*PolyLog[2, 
       -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/12 + 
    (1035*Log[l[2]]*Log[l[15]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/
         (l[14]*l[16]))])/2 + 22*Log[l[3]]*Log[l[15]]*
     PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))] + 
    2*Log[l[4]]*Log[l[15]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/
        (l[14]*l[16]))] - (19811*Log[l[5]]*Log[l[15]]*
      PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/12 + 
    (309*Log[l[6]]*Log[l[15]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/
         (l[14]*l[16]))])/2 - (3175*Log[l[7]]*Log[l[15]]*
      PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/6 + 
    (27883*Log[l[8]]*Log[l[15]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/
         (l[14]*l[16]))])/12 + (51493*Log[l[9]]*Log[l[15]]*
      PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/12 - 
    2*Log[l[12]]*Log[l[15]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/
        (l[14]*l[16]))] - (21683*Log[l[13]]*Log[l[15]]*
      PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/6 - 
    (1681*Log[l[14]]*Log[l[15]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/
         (l[14]*l[16]))])/2 + (23501*Log[l[15]]^2*
      PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/24 - 
    (34273*Log[l[1]]*Log[l[16]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/
         (l[14]*l[16]))])/6 + (10379*Log[l[2]]*Log[l[16]]*
      PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/12 + 
    (259*Log[l[3]]*Log[l[16]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/
         (l[14]*l[16]))])/2 + 2*Log[l[4]]*Log[l[16]]*
     PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))] + 
    (19835*Log[l[5]]*Log[l[16]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/
         (l[14]*l[16]))])/12 + (2821*Log[l[6]]*Log[l[16]]*
      PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/4 - 
    (18077*Log[l[7]]*Log[l[16]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/
         (l[14]*l[16]))])/6 - 2*Log[l[8]]*Log[l[16]]*
     PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))] - 
    (7246*Log[l[9]]*Log[l[16]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/
         (l[14]*l[16]))])/3 - 5*Log[l[12]]*Log[l[16]]*
     PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))] + 
    (20899*Log[l[13]]*Log[l[16]]*PolyLog[2, 
       -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/3 + 
    644*Log[l[14]]*Log[l[16]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/
        (l[14]*l[16]))] - (17351*Log[l[15]]*Log[l[16]]*
      PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/12 - 
    (3539*Log[l[16]]^2*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/
     8 - (3931*PolyLog[2, -l[2]]*PolyLog[2, 
       -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/6 - 
    (33337*PolyLog[2, l[2]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/
         (l[14]*l[16]))])/6 + 9*PolyLog[2, -(l[1]*l[2])]*
     PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))] + 
    6*PolyLog[2, -(l[4]/l[2])]*PolyLog[2, 
      -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))] + 1802*PolyLog[2, -l[6]]*
     PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))] - 
    (127181*PolyLog[2, l[6]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/
         (l[14]*l[16]))])/12 + (7193*PolyLog[2, l[2]*l[6]]*
      PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/6 - 
    (14827*PolyLog[2, l[3]/l[8]]*PolyLog[2, 
       -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/3 - 
    (315*PolyLog[2, l[8]/l[5]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/
         (l[14]*l[16]))])/2 - (17477*PolyLog[2, l[3]/l[9]]*
      PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/12 - 
    (3916*PolyLog[2, l[7]/l[9]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/
         (l[14]*l[16]))])/3 - (21887*PolyLog[2, l[8]/l[9]]*
      PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/12 - 
    (9275*PolyLog[2, l[10]/(l[1]*l[3]*l[6])]*
      PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/12 + 
    8*PolyLog[2, l[10]/(l[1]*l[8])]*PolyLog[2, 
      -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))] - 
    (26699*PolyLog[2, -(l[10]/l[9])]*PolyLog[2, 
       -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/12 + 
    (26651*PolyLog[2, (l[6]*l[10])/l[9]]*PolyLog[2, 
       -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/12 + 
    (227*PolyLog[2, l[11]/l[2]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/
         (l[14]*l[16]))])/2 + (315*PolyLog[2, -(l[11]/l[5])]*
      PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/2 - 
    (315*PolyLog[2, -(l[11]/l[8])]*PolyLog[2, 
       -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/2 + 
    (321*PolyLog[2, l[11]/l[8]]*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/
         (l[14]*l[16]))])/2 + 2*PolyLog[2, -((l[1]*l[11])/l[9])]*
     PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))] - 
    2*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2]*
     PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))] - 
    2291*PolyLog[2, (l[1]*l[3])/l[13]]*PolyLog[2, 
      -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))] + 4211*PolyLog[2, l[7]/l[13]]*
     PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))] - 
    (27217*PolyLog[2, (l[1]*l[7])/l[13]]*PolyLog[2, 
       -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/6 - 
    (28207*PolyLog[2, (l[1]*l[8])/l[13]]*PolyLog[2, 
       -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/12 - 
    (233*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])]*
      PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/2 + 
    5*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)]*
     PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))] + 
    (1421*PolyLog[2, -(l[10]/l[14])]*PolyLog[2, 
       -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/3 - 
    (15479*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))]*
      PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/12 + 
    13*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))]*
     PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))] - 
    4*PolyLog[2, (l[1]*l[11])/l[14]]*PolyLog[2, 
      -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))] - 
    2*PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))]*
     PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))] - 
    13*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2]*
     PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))] - 
    (267*PolyLog[2, (l[1]*l[3]*l[6])/l[15]]*PolyLog[2, 
       -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/2 + 
    (19601*PolyLog[2, (l[2]*l[5]*l[7])/l[15]]*
      PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/12 + 
    1584*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])]*
     PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))] + 
    (2471*PolyLog[2, -((l[6]*l[14])/l[15])]*PolyLog[2, 
       -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/3 + 
    (67769*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])]*
      PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/12 + 
    (431*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))]*
      PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/2 - 
    (32951*PolyLog[2, -((l[6]*l[15])/l[16])]*
      PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/12 - 
    (7723*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))]^2)/3 + 
    (2849*Pi^2*PolyLog[2, -(l[16]/(l[2]*l[7]))])/2 + 
    (6*I)*Pi*Log[l[1]]*PolyLog[2, -(l[16]/(l[2]*l[7]))] + 
    (14375*Log[l[1]]^2*PolyLog[2, -(l[16]/(l[2]*l[7]))])/8 + 
    (18*I)*Pi*Log[l[2]]*PolyLog[2, -(l[16]/(l[2]*l[7]))] - 
    (10199*Log[l[1]]*Log[l[2]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/4 - 
    (64343*Log[l[2]]^2*PolyLog[2, -(l[16]/(l[2]*l[7]))])/24 - 
    (4*I)*Pi*Log[l[3]]*PolyLog[2, -(l[16]/(l[2]*l[7]))] - 
    (13427*Log[l[1]]*Log[l[3]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/6 - 
    (38549*Log[l[2]]*Log[l[3]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/12 + 
    (13765*Log[l[3]]^2*PolyLog[2, -(l[16]/(l[2]*l[7]))])/12 - 
    (8*I)*Pi*Log[l[4]]*PolyLog[2, -(l[16]/(l[2]*l[7]))] + 
    (13*Log[l[1]]*Log[l[4]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/2 - 
    12*Log[l[2]]*Log[l[4]]*PolyLog[2, -(l[16]/(l[2]*l[7]))] + 
    12*Log[l[3]]*Log[l[4]]*PolyLog[2, -(l[16]/(l[2]*l[7]))] + 
    (19*Log[l[4]]^2*PolyLog[2, -(l[16]/(l[2]*l[7]))])/4 + 
    (Log[l[3]]*Log[l[5]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/2 + 
    (11663*Log[l[5]]^2*PolyLog[2, -(l[16]/(l[2]*l[7]))])/8 - 
    (6*I)*Pi*Log[l[6]]*PolyLog[2, -(l[16]/(l[2]*l[7]))] - 
    (3842*Log[l[1]]*Log[l[6]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/3 + 
    (116843*Log[l[2]]*Log[l[6]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/12 - 
    (4418*Log[l[3]]*Log[l[6]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/3 - 
    (5*Log[l[4]]*Log[l[6]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/2 + 
    15*Log[l[5]]*Log[l[6]]*PolyLog[2, -(l[16]/(l[2]*l[7]))] - 
    (20767*Log[l[6]]^2*PolyLog[2, -(l[16]/(l[2]*l[7]))])/24 + 
    (4*I)*Pi*Log[l[7]]*PolyLog[2, -(l[16]/(l[2]*l[7]))] + 
    (62107*Log[l[1]]*Log[l[7]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/12 - 
    (8840*Log[l[2]]*Log[l[7]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/3 - 
    (42601*Log[l[3]]*Log[l[7]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/12 - 
    (25*Log[l[4]]*Log[l[7]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/2 + 
    (2623*Log[l[5]]*Log[l[7]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/4 + 
    (6541*Log[l[6]]*Log[l[7]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/4 + 
    (7786*Log[l[7]]^2*PolyLog[2, -(l[16]/(l[2]*l[7]))])/3 + 
    1096*Log[l[1]]*Log[l[8]]*PolyLog[2, -(l[16]/(l[2]*l[7]))] - 
    (2057*Log[l[2]]*Log[l[8]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/4 - 
    (12317*Log[l[3]]*Log[l[8]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/4 - 
    6*Log[l[4]]*Log[l[8]]*PolyLog[2, -(l[16]/(l[2]*l[7]))] - 
    (Log[l[5]]*Log[l[8]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/2 - 
    (34681*Log[l[6]]*Log[l[8]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/6 + 
    (54817*Log[l[7]]*Log[l[8]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/12 + 
    (1421*Log[l[8]]^2*PolyLog[2, -(l[16]/(l[2]*l[7]))])/12 - 
    (15847*Log[l[1]]*Log[l[9]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/4 + 
    (61871*Log[l[2]]*Log[l[9]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/4 + 
    (1331*Log[l[3]]*Log[l[9]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/4 - 
    (5*Log[l[4]]*Log[l[9]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/2 - 
    (2543*Log[l[5]]*Log[l[9]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/4 + 
    (27979*Log[l[6]]*Log[l[9]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/3 + 
    (62123*Log[l[7]]*Log[l[9]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/6 - 
    3207*Log[l[8]]*Log[l[9]]*PolyLog[2, -(l[16]/(l[2]*l[7]))] + 
    (12229*Log[l[9]]^2*PolyLog[2, -(l[16]/(l[2]*l[7]))])/3 - 
    15*Log[l[1]]*Log[l[12]]*PolyLog[2, -(l[16]/(l[2]*l[7]))] - 
    4*Log[l[3]]*Log[l[12]]*PolyLog[2, -(l[16]/(l[2]*l[7]))] - 
    2*Log[l[6]]*Log[l[12]]*PolyLog[2, -(l[16]/(l[2]*l[7]))] - 
    10*Log[l[7]]*Log[l[12]]*PolyLog[2, -(l[16]/(l[2]*l[7]))] - 
    2*Log[l[8]]*Log[l[12]]*PolyLog[2, -(l[16]/(l[2]*l[7]))] - 
    15*Log[l[9]]*Log[l[12]]*PolyLog[2, -(l[16]/(l[2]*l[7]))] + 
    2*Log[l[12]]^2*PolyLog[2, -(l[16]/(l[2]*l[7]))] - 
    (38019*Log[l[1]]*Log[l[13]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/4 - 
    (1315*Log[l[2]]*Log[l[13]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/12 + 
    (2453*Log[l[3]]*Log[l[13]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/4 + 
    (9*Log[l[4]]*Log[l[13]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/2 - 
    2*Log[l[5]]*Log[l[13]]*PolyLog[2, -(l[16]/(l[2]*l[7]))] - 
    (2637*Log[l[6]]*Log[l[13]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/2 - 
    (51467*Log[l[7]]*Log[l[13]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/4 + 
    (4127*Log[l[8]]*Log[l[13]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/6 - 
    (18869*Log[l[9]]*Log[l[13]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/12 + 
    32*Log[l[12]]*Log[l[13]]*PolyLog[2, -(l[16]/(l[2]*l[7]))] + 
    (159011*Log[l[13]]^2*PolyLog[2, -(l[16]/(l[2]*l[7]))])/24 + 
    (49331*Log[l[1]]*Log[l[14]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/6 + 
    (10441*Log[l[2]]*Log[l[14]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/12 + 
    (54191*Log[l[3]]*Log[l[14]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/12 - 
    (9*Log[l[4]]*Log[l[14]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/2 - 
    7015*Log[l[6]]*Log[l[14]]*PolyLog[2, -(l[16]/(l[2]*l[7]))] + 
    (8705*Log[l[7]]*Log[l[14]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/6 - 
    (10631*Log[l[8]]*Log[l[14]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/6 - 
    (20362*Log[l[9]]*Log[l[14]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/3 + 
    (4798*Log[l[12]]*Log[l[14]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/3 - 
    4602*Log[l[13]]*Log[l[14]]*PolyLog[2, -(l[16]/(l[2]*l[7]))] - 
    (25723*Log[l[14]]^2*PolyLog[2, -(l[16]/(l[2]*l[7]))])/24 - 
    (7877*Log[l[1]]*Log[l[15]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/6 - 
    1312*Log[l[2]]*Log[l[15]]*PolyLog[2, -(l[16]/(l[2]*l[7]))] - 
    (3821*Log[l[3]]*Log[l[15]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/4 + 
    (9*Log[l[4]]*Log[l[15]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/2 + 
    2339*Log[l[5]]*Log[l[15]]*PolyLog[2, -(l[16]/(l[2]*l[7]))] + 
    (23689*Log[l[6]]*Log[l[15]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/12 - 
    (9967*Log[l[7]]*Log[l[15]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/6 + 
    (10511*Log[l[8]]*Log[l[15]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/6 + 
    (899*Log[l[9]]*Log[l[15]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/3 - 
    (4813*Log[l[12]]*Log[l[15]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/3 + 
    (55219*Log[l[13]]*Log[l[15]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/12 - 
    (715*Log[l[14]]*Log[l[15]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/3 - 
    (8701*Log[l[15]]^2*PolyLog[2, -(l[16]/(l[2]*l[7]))])/24 + 
    (10717*Log[l[1]]*Log[l[16]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/3 - 
    (65557*Log[l[2]]*Log[l[16]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/12 - 
    (335*Log[l[3]]*Log[l[16]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/2 + 
    (9*Log[l[4]]*Log[l[16]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/2 - 
    2357*Log[l[5]]*Log[l[16]]*PolyLog[2, -(l[16]/(l[2]*l[7]))] - 
    (7633*Log[l[6]]*Log[l[16]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/6 - 
    (22751*Log[l[7]]*Log[l[16]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/12 + 
    (1631*Log[l[8]]*Log[l[16]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/2 - 
    (33369*Log[l[9]]*Log[l[16]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/4 - 
    (1016*Log[l[13]]*Log[l[16]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/3 + 
    (32653*Log[l[14]]*Log[l[16]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/6 + 
    334*Log[l[15]]*Log[l[16]]*PolyLog[2, -(l[16]/(l[2]*l[7]))] + 
    (14163*Log[l[16]]^2*PolyLog[2, -(l[16]/(l[2]*l[7]))])/8 + 
    (12091*PolyLog[2, -l[2]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/3 - 
    (11357*PolyLog[2, l[2]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/4 - 
    PolyLog[2, -(l[1]*l[2])]*PolyLog[2, -(l[16]/(l[2]*l[7]))] + 
    6*PolyLog[2, -(l[4]/l[2])]*PolyLog[2, -(l[16]/(l[2]*l[7]))] + 
    (11669*PolyLog[2, -l[6]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/4 - 
    (12771*PolyLog[2, l[6]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/4 - 
    (22253*PolyLog[2, l[2]*l[6]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/12 - 
    (52901*PolyLog[2, l[3]/l[8]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/12 + 
    3*PolyLog[2, l[8]/l[5]]*PolyLog[2, -(l[16]/(l[2]*l[7]))] - 
    (14195*PolyLog[2, l[3]/l[9]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/6 - 
    (8524*PolyLog[2, l[7]/l[9]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/3 - 
    (19025*PolyLog[2, l[8]/l[9]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/6 - 
    (9913*PolyLog[2, l[10]/(l[1]*l[3]*l[6])]*
      PolyLog[2, -(l[16]/(l[2]*l[7]))])/6 + 4*PolyLog[2, l[10]/(l[1]*l[8])]*
     PolyLog[2, -(l[16]/(l[2]*l[7]))] + 
    (22393*PolyLog[2, -(l[10]/l[9])]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/12 - 
    (14629*PolyLog[2, (l[6]*l[10])/l[9]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/
     6 + 118*PolyLog[2, l[11]/l[2]]*PolyLog[2, -(l[16]/(l[2]*l[7]))] - 
    3*PolyLog[2, -(l[11]/l[5])]*PolyLog[2, -(l[16]/(l[2]*l[7]))] + 
    3*PolyLog[2, -(l[11]/l[8])]*PolyLog[2, -(l[16]/(l[2]*l[7]))] - 
    (7*PolyLog[2, l[11]/l[8]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/2 - 
    13*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2]*
     PolyLog[2, -(l[16]/(l[2]*l[7]))] + (32233*PolyLog[2, (l[1]*l[3])/l[13]]*
      PolyLog[2, -(l[16]/(l[2]*l[7]))])/6 - 
    (44213*PolyLog[2, l[7]/l[13]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/12 + 
    (8083*PolyLog[2, (l[1]*l[7])/l[13]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/6 - 
    (10661*PolyLog[2, (l[1]*l[8])/l[13]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/
     6 + (2053*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])]*
      PolyLog[2, -(l[16]/(l[2]*l[7]))])/12 - 
    PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)]*
     PolyLog[2, -(l[16]/(l[2]*l[7]))] + 
    (3403*PolyLog[2, -(l[10]/l[14])]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/6 - 
    (4685*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))]*
      PolyLog[2, -(l[16]/(l[2]*l[7]))])/4 + 
    11*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))]*
     PolyLog[2, -(l[16]/(l[2]*l[7]))] - 151*PolyLog[2, (l[1]*l[11])/l[14]]*
     PolyLog[2, -(l[16]/(l[2]*l[7]))] - 
    (11*PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))]*
      PolyLog[2, -(l[16]/(l[2]*l[7]))])/2 + 
    6*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2]*
     PolyLog[2, -(l[16]/(l[2]*l[7]))] + 
    (349*PolyLog[2, (l[1]*l[3]*l[6])/l[15]]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/
     2 - (53941*PolyLog[2, (l[2]*l[5]*l[7])/l[15]]*
      PolyLog[2, -(l[16]/(l[2]*l[7]))])/12 + 
    573*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])]*
     PolyLog[2, -(l[16]/(l[2]*l[7]))] - 
    (6841*PolyLog[2, -((l[6]*l[14])/l[15])]*PolyLog[2, -(l[16]/(l[2]*l[7]))])/
     4 + (809*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)]*
      PolyLog[2, -(l[16]/(l[2]*l[7]))])/3 - 
    (21431*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])]*
      PolyLog[2, -(l[16]/(l[2]*l[7]))])/3 - 
    (503*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))]*
      PolyLog[2, -(l[16]/(l[2]*l[7]))])/12 + 
    (16093*PolyLog[2, -((l[6]*l[15])/l[16])]*
      PolyLog[2, -(l[16]/(l[2]*l[7]))])/12 + 
    (1071*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))]*
      PolyLog[2, -(l[16]/(l[2]*l[7]))])/2 - 
    (4047*PolyLog[2, -(l[16]/(l[2]*l[7]))]^2)/8 - 
    (141923*Pi^2*PolyLog[2, -((l[6]*l[16])/l[15])])/72 + 
    (8*I)*Pi*Log[l[1]]*PolyLog[2, -((l[6]*l[16])/l[15])] + 
    (54961*Log[l[1]]^2*PolyLog[2, -((l[6]*l[16])/l[15])])/24 - 
    (8*I)*Pi*Log[l[2]]*PolyLog[2, -((l[6]*l[16])/l[15])] - 
    (7823*Log[l[1]]*Log[l[2]]*PolyLog[2, -((l[6]*l[16])/l[15])])/12 + 
    (36955*Log[l[2]]^2*PolyLog[2, -((l[6]*l[16])/l[15])])/8 + 
    (8*I)*Pi*Log[l[3]]*PolyLog[2, -((l[6]*l[16])/l[15])] + 
    (7021*Log[l[1]]*Log[l[3]]*PolyLog[2, -((l[6]*l[16])/l[15])])/4 + 
    (9893*Log[l[2]]*Log[l[3]]*PolyLog[2, -((l[6]*l[16])/l[15])])/3 - 
    (11105*Log[l[3]]^2*PolyLog[2, -((l[6]*l[16])/l[15])])/8 - 
    20*Log[l[1]]*Log[l[4]]*PolyLog[2, -((l[6]*l[16])/l[15])] + 
    14*Log[l[2]]*Log[l[4]]*PolyLog[2, -((l[6]*l[16])/l[15])] - 
    12*Log[l[3]]*Log[l[4]]*PolyLog[2, -((l[6]*l[16])/l[15])] + 
    Log[l[5]]^2*PolyLog[2, -((l[6]*l[16])/l[15])] + 
    (4*I)*Pi*Log[l[6]]*PolyLog[2, -((l[6]*l[16])/l[15])] + 
    (1361*Log[l[1]]*Log[l[6]]*PolyLog[2, -((l[6]*l[16])/l[15])])/12 - 
    (7327*Log[l[2]]*Log[l[6]]*PolyLog[2, -((l[6]*l[16])/l[15])])/4 + 
    (11699*Log[l[3]]*Log[l[6]]*PolyLog[2, -((l[6]*l[16])/l[15])])/6 - 
    2*Log[l[4]]*Log[l[6]]*PolyLog[2, -((l[6]*l[16])/l[15])] - 
    10*Log[l[5]]*Log[l[6]]*PolyLog[2, -((l[6]*l[16])/l[15])] + 
    (22073*Log[l[6]]^2*PolyLog[2, -((l[6]*l[16])/l[15])])/24 - 
    (8*I)*Pi*Log[l[7]]*PolyLog[2, -((l[6]*l[16])/l[15])] + 
    (12293*Log[l[1]]*Log[l[7]]*PolyLog[2, -((l[6]*l[16])/l[15])])/4 + 
    (17907*Log[l[2]]*Log[l[7]]*PolyLog[2, -((l[6]*l[16])/l[15])])/4 + 
    5773*Log[l[3]]*Log[l[7]]*PolyLog[2, -((l[6]*l[16])/l[15])] + 
    14*Log[l[4]]*Log[l[7]]*PolyLog[2, -((l[6]*l[16])/l[15])] + 
    (18965*Log[l[6]]*Log[l[7]]*PolyLog[2, -((l[6]*l[16])/l[15])])/4 + 
    (12809*Log[l[7]]^2*PolyLog[2, -((l[6]*l[16])/l[15])])/24 - 
    9*Log[l[1]]*Log[l[8]]*PolyLog[2, -((l[6]*l[16])/l[15])] - 
    (26677*Log[l[2]]*Log[l[8]]*PolyLog[2, -((l[6]*l[16])/l[15])])/12 + 
    (5920*Log[l[3]]*Log[l[8]]*PolyLog[2, -((l[6]*l[16])/l[15])])/3 + 
    2*Log[l[4]]*Log[l[8]]*PolyLog[2, -((l[6]*l[16])/l[15])] + 
    (8971*Log[l[6]]*Log[l[8]]*PolyLog[2, -((l[6]*l[16])/l[15])])/3 - 
    (8553*Log[l[7]]*Log[l[8]]*PolyLog[2, -((l[6]*l[16])/l[15])])/2 - 
    (1727*Log[l[8]]^2*PolyLog[2, -((l[6]*l[16])/l[15])])/12 + 
    (16579*Log[l[1]]*Log[l[9]]*PolyLog[2, -((l[6]*l[16])/l[15])])/6 + 
    (3*Log[l[2]]*Log[l[9]]*PolyLog[2, -((l[6]*l[16])/l[15])])/2 - 
    (1973*Log[l[3]]*Log[l[9]]*PolyLog[2, -((l[6]*l[16])/l[15])])/3 - 
    2*Log[l[5]]*Log[l[9]]*PolyLog[2, -((l[6]*l[16])/l[15])] - 
    (16877*Log[l[6]]*Log[l[9]]*PolyLog[2, -((l[6]*l[16])/l[15])])/4 - 
    (9719*Log[l[7]]*Log[l[9]]*PolyLog[2, -((l[6]*l[16])/l[15])])/3 + 
    (41975*Log[l[8]]*Log[l[9]]*PolyLog[2, -((l[6]*l[16])/l[15])])/12 + 
    (3105*Log[l[9]]^2*PolyLog[2, -((l[6]*l[16])/l[15])])/8 + 
    11*Log[l[1]]*Log[l[12]]*PolyLog[2, -((l[6]*l[16])/l[15])] - 
    3*Log[l[2]]*Log[l[12]]*PolyLog[2, -((l[6]*l[16])/l[15])] - 
    3*Log[l[6]]*Log[l[12]]*PolyLog[2, -((l[6]*l[16])/l[15])] + 
    11*Log[l[7]]*Log[l[12]]*PolyLog[2, -((l[6]*l[16])/l[15])] + 
    14*Log[l[9]]*Log[l[12]]*PolyLog[2, -((l[6]*l[16])/l[15])] - 
    (5*Log[l[12]]^2*PolyLog[2, -((l[6]*l[16])/l[15])])/2 + 
    (22171*Log[l[1]]*Log[l[13]]*PolyLog[2, -((l[6]*l[16])/l[15])])/12 - 
    (8626*Log[l[2]]*Log[l[13]]*PolyLog[2, -((l[6]*l[16])/l[15])])/3 + 
    (18911*Log[l[3]]*Log[l[13]]*PolyLog[2, -((l[6]*l[16])/l[15])])/12 - 
    2*Log[l[4]]*Log[l[13]]*PolyLog[2, -((l[6]*l[16])/l[15])] + 
    434*Log[l[6]]*Log[l[13]]*PolyLog[2, -((l[6]*l[16])/l[15])] - 
    (1829*Log[l[7]]*Log[l[13]]*PolyLog[2, -((l[6]*l[16])/l[15])])/6 - 
    (11111*Log[l[8]]*Log[l[13]]*PolyLog[2, -((l[6]*l[16])/l[15])])/12 + 
    (14473*Log[l[9]]*Log[l[13]]*PolyLog[2, -((l[6]*l[16])/l[15])])/12 - 
    28*Log[l[12]]*Log[l[13]]*PolyLog[2, -((l[6]*l[16])/l[15])] - 
    (62071*Log[l[13]]^2*PolyLog[2, -((l[6]*l[16])/l[15])])/24 - 
    (31193*Log[l[1]]*Log[l[14]]*PolyLog[2, -((l[6]*l[16])/l[15])])/4 - 
    (17657*Log[l[2]]*Log[l[14]]*PolyLog[2, -((l[6]*l[16])/l[15])])/6 - 
    (17731*Log[l[3]]*Log[l[14]]*PolyLog[2, -((l[6]*l[16])/l[15])])/3 + 
    2*Log[l[4]]*Log[l[14]]*PolyLog[2, -((l[6]*l[16])/l[15])] - 
    (8471*Log[l[6]]*Log[l[14]]*PolyLog[2, -((l[6]*l[16])/l[15])])/6 - 
    (24821*Log[l[7]]*Log[l[14]]*PolyLog[2, -((l[6]*l[16])/l[15])])/12 + 
    (11171*Log[l[8]]*Log[l[14]]*PolyLog[2, -((l[6]*l[16])/l[15])])/12 - 
    (25127*Log[l[9]]*Log[l[14]]*PolyLog[2, -((l[6]*l[16])/l[15])])/12 - 
    (4789*Log[l[12]]*Log[l[14]]*PolyLog[2, -((l[6]*l[16])/l[15])])/3 + 
    (37943*Log[l[13]]*Log[l[14]]*PolyLog[2, -((l[6]*l[16])/l[15])])/6 + 
    1227*Log[l[14]]^2*PolyLog[2, -((l[6]*l[16])/l[15])] + 
    (22643*Log[l[1]]*Log[l[15]]*PolyLog[2, -((l[6]*l[16])/l[15])])/12 + 
    (16929*Log[l[2]]*Log[l[15]]*PolyLog[2, -((l[6]*l[16])/l[15])])/4 + 
    (31*Log[l[3]]*Log[l[15]]*PolyLog[2, -((l[6]*l[16])/l[15])])/2 - 
    2*Log[l[4]]*Log[l[15]]*PolyLog[2, -((l[6]*l[16])/l[15])] + 
    (37825*Log[l[5]]*Log[l[15]]*PolyLog[2, -((l[6]*l[16])/l[15])])/6 + 
    (3124*Log[l[6]]*Log[l[15]]*PolyLog[2, -((l[6]*l[16])/l[15])])/3 + 
    (30735*Log[l[7]]*Log[l[15]]*PolyLog[2, -((l[6]*l[16])/l[15])])/4 - 
    (10967*Log[l[8]]*Log[l[15]]*PolyLog[2, -((l[6]*l[16])/l[15])])/12 - 
    (657*Log[l[9]]*Log[l[15]]*PolyLog[2, -((l[6]*l[16])/l[15])])/2 + 
    (4813*Log[l[12]]*Log[l[15]]*PolyLog[2, -((l[6]*l[16])/l[15])])/3 - 
    (52307*Log[l[13]]*Log[l[15]]*PolyLog[2, -((l[6]*l[16])/l[15])])/12 + 
    (3887*Log[l[14]]*Log[l[15]]*PolyLog[2, -((l[6]*l[16])/l[15])])/4 - 
    (14854*Log[l[15]]^2*PolyLog[2, -((l[6]*l[16])/l[15])])/3 - 
    (18293*Log[l[1]]*Log[l[16]]*PolyLog[2, -((l[6]*l[16])/l[15])])/6 - 
    (93883*Log[l[2]]*Log[l[16]]*PolyLog[2, -((l[6]*l[16])/l[15])])/12 + 
    (13*Log[l[3]]*Log[l[16]]*PolyLog[2, -((l[6]*l[16])/l[15])])/2 - 
    2*Log[l[4]]*Log[l[16]]*PolyLog[2, -((l[6]*l[16])/l[15])] - 
    (37813*Log[l[5]]*Log[l[16]]*PolyLog[2, -((l[6]*l[16])/l[15])])/6 - 
    (10847*Log[l[6]]*Log[l[16]]*PolyLog[2, -((l[6]*l[16])/l[15])])/12 - 
    (22490*Log[l[7]]*Log[l[16]]*PolyLog[2, -((l[6]*l[16])/l[15])])/3 + 
    2*Log[l[8]]*Log[l[16]]*PolyLog[2, -((l[6]*l[16])/l[15])] - 
    (787*Log[l[9]]*Log[l[16]]*PolyLog[2, -((l[6]*l[16])/l[15])])/2 + 
    3*Log[l[12]]*Log[l[16]]*PolyLog[2, -((l[6]*l[16])/l[15])] + 
    (21737*Log[l[13]]*Log[l[16]]*PolyLog[2, -((l[6]*l[16])/l[15])])/12 + 
    (10033*Log[l[14]]*Log[l[16]]*PolyLog[2, -((l[6]*l[16])/l[15])])/3 + 
    (16541*Log[l[15]]*Log[l[16]]*PolyLog[2, -((l[6]*l[16])/l[15])])/6 + 
    (14699*Log[l[16]]^2*PolyLog[2, -((l[6]*l[16])/l[15])])/24 - 
    (20309*PolyLog[2, -l[2]]*PolyLog[2, -((l[6]*l[16])/l[15])])/6 + 
    (18353*PolyLog[2, l[2]]*PolyLog[2, -((l[6]*l[16])/l[15])])/12 - 
    8*PolyLog[2, -(l[1]*l[2])]*PolyLog[2, -((l[6]*l[16])/l[15])] - 
    10*PolyLog[2, -(l[4]/l[2])]*PolyLog[2, -((l[6]*l[16])/l[15])] - 
    (87811*PolyLog[2, -l[6]]*PolyLog[2, -((l[6]*l[16])/l[15])])/12 + 
    (14449*PolyLog[2, l[6]]*PolyLog[2, -((l[6]*l[16])/l[15])])/12 - 
    (10937*PolyLog[2, l[2]*l[6]]*PolyLog[2, -((l[6]*l[16])/l[15])])/12 + 
    (62009*PolyLog[2, l[3]/l[8]]*PolyLog[2, -((l[6]*l[16])/l[15])])/12 + 
    8*PolyLog[2, l[8]/l[5]]*PolyLog[2, -((l[6]*l[16])/l[15])] + 
    (24593*PolyLog[2, l[3]/l[9]]*PolyLog[2, -((l[6]*l[16])/l[15])])/12 + 
    (6262*PolyLog[2, l[7]/l[9]]*PolyLog[2, -((l[6]*l[16])/l[15])])/3 + 
    (24593*PolyLog[2, l[8]/l[9]]*PolyLog[2, -((l[6]*l[16])/l[15])])/12 + 
    (5893*PolyLog[2, l[10]/(l[1]*l[3]*l[6])]*
      PolyLog[2, -((l[6]*l[16])/l[15])])/3 - 
    (36583*PolyLog[2, -(l[10]/l[9])]*PolyLog[2, -((l[6]*l[16])/l[15])])/12 + 
    (36607*PolyLog[2, (l[6]*l[10])/l[9]]*PolyLog[2, -((l[6]*l[16])/l[15])])/
     12 - 4*PolyLog[2, l[11]/l[2]]*PolyLog[2, -((l[6]*l[16])/l[15])] - 
    8*PolyLog[2, -(l[11]/l[5])]*PolyLog[2, -((l[6]*l[16])/l[15])] + 
    8*PolyLog[2, -(l[11]/l[8])]*PolyLog[2, -((l[6]*l[16])/l[15])] - 
    8*PolyLog[2, l[11]/l[8]]*PolyLog[2, -((l[6]*l[16])/l[15])] + 
    13*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2]*
     PolyLog[2, -((l[6]*l[16])/l[15])] - 
    (35387*PolyLog[2, (l[1]*l[3])/l[13]]*PolyLog[2, -((l[6]*l[16])/l[15])])/
     6 + (55817*PolyLog[2, l[7]/l[13]]*PolyLog[2, -((l[6]*l[16])/l[15])])/
     12 - (807*PolyLog[2, (l[1]*l[7])/l[13]]*
      PolyLog[2, -((l[6]*l[16])/l[15])])/2 + 
    (11003*PolyLog[2, (l[1]*l[8])/l[13]]*PolyLog[2, -((l[6]*l[16])/l[15])])/
     12 - PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)]*
     PolyLog[2, -((l[6]*l[16])/l[15])] - 
    (9611*PolyLog[2, -(l[10]/l[14])]*PolyLog[2, -((l[6]*l[16])/l[15])])/3 + 
    (2275*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))]*
      PolyLog[2, -((l[6]*l[16])/l[15])])/2 - 
    3*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))]*
     PolyLog[2, -((l[6]*l[16])/l[15])] + 
    3*PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))]*
     PolyLog[2, -((l[6]*l[16])/l[15])] - 
    4*PolyLog[2, (l[2]*l[6]*l[7]*l[10])/l[15]^2]*
     PolyLog[2, -((l[6]*l[16])/l[15])] - 
    10*PolyLog[2, (l[1]*l[3]*l[6])/l[15]]*PolyLog[2, -((l[6]*l[16])/l[15])] - 
    (37825*PolyLog[2, (l[2]*l[5]*l[7])/l[15]]*
      PolyLog[2, -((l[6]*l[16])/l[15])])/6 + 
    220*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])]*
     PolyLog[2, -((l[6]*l[16])/l[15])] - 
    (27001*PolyLog[2, -((l[6]*l[14])/l[15])]*
      PolyLog[2, -((l[6]*l[16])/l[15])])/12 - 
    (17351*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])]*
      PolyLog[2, -((l[6]*l[16])/l[15])])/6 - 
    (20075*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))]*
      PolyLog[2, -((l[6]*l[16])/l[15])])/12 + 
    (34145*PolyLog[2, -((l[6]*l[15])/l[16])]*
      PolyLog[2, -((l[6]*l[16])/l[15])])/12 - 
    1141*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))]*
     PolyLog[2, -((l[6]*l[16])/l[15])] + 
    (395*PolyLog[2, -(l[16]/(l[2]*l[7]))]*PolyLog[2, -((l[6]*l[16])/l[15])])/
     2 - (16205*PolyLog[2, -((l[6]*l[16])/l[15])]^2)/24 + 
    (30911*Pi^2*PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/18 - 
    (10*I)*Pi*Log[l[1]]*PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] - 
    (7339*Log[l[1]]^2*PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/
     12 - (6*I)*Pi*Log[l[2]]*PolyLog[2, 
      -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] - 
    (1453*Log[l[1]]*Log[l[2]]*PolyLog[2, -((l[6]*l[14]*l[16])/
         (l[7]*l[9]*l[15]))])/12 - 
    (1883*Log[l[2]]^2*PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/
     24 - (4*I)*Pi*Log[l[3]]*PolyLog[2, 
      -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] - 264*Log[l[1]]*Log[l[3]]*
     PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] - 
    (15622*Log[l[2]]*Log[l[3]]*PolyLog[2, 
       -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/3 - 
    (223*Log[l[3]]^2*PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/4 + 
    (8*I)*Pi*Log[l[4]]*PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] + 
    16*Log[l[1]]*Log[l[4]]*PolyLog[2, -((l[6]*l[14]*l[16])/
        (l[7]*l[9]*l[15]))] - 4*Log[l[2]]*Log[l[4]]*
     PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] + 
    4*Log[l[3]]*Log[l[4]]*PolyLog[2, -((l[6]*l[14]*l[16])/
        (l[7]*l[9]*l[15]))] - 5*Log[l[4]]^2*
     PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] - 
    4*Log[l[2]]*Log[l[5]]*PolyLog[2, -((l[6]*l[14]*l[16])/
        (l[7]*l[9]*l[15]))] + 2*Log[l[3]]*Log[l[5]]*
     PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] + 
    (31*Log[l[5]]^2*PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/4 - 
    (2*I)*Pi*Log[l[6]]*PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] - 
    (32761*Log[l[1]]*Log[l[6]]*PolyLog[2, 
       -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/12 - 
    1421*Log[l[2]]*Log[l[6]]*PolyLog[2, 
      -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] - 262*Log[l[3]]*Log[l[6]]*
     PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] + 
    138*Log[l[5]]*Log[l[6]]*PolyLog[2, -((l[6]*l[14]*l[16])/
        (l[7]*l[9]*l[15]))] - 
    (331*Log[l[6]]^2*PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/6 + 
    (4*I)*Pi*Log[l[7]]*PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] + 
    (25973*Log[l[1]]*Log[l[7]]*PolyLog[2, 
       -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/12 + 
    (9281*Log[l[2]]*Log[l[7]]*PolyLog[2, -((l[6]*l[14]*l[16])/
         (l[7]*l[9]*l[15]))])/6 - (10129*Log[l[3]]*Log[l[7]]*
      PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/4 - 
    8*Log[l[4]]*Log[l[7]]*PolyLog[2, -((l[6]*l[14]*l[16])/
        (l[7]*l[9]*l[15]))] - 6*Log[l[5]]*Log[l[7]]*
     PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] - 
    (18477*Log[l[6]]*Log[l[7]]*PolyLog[2, 
       -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/4 + 
    (3383*Log[l[7]]^2*PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/
     4 + 9*Log[l[1]]*Log[l[8]]*PolyLog[2, 
      -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] + 
    (21161*Log[l[2]]*Log[l[8]]*PolyLog[2, 
       -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/3 + 
    (13300*Log[l[3]]*Log[l[8]]*PolyLog[2, 
       -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/3 + 
    (5629*Log[l[6]]*Log[l[8]]*PolyLog[2, -((l[6]*l[14]*l[16])/
         (l[7]*l[9]*l[15]))])/3 + (11107*Log[l[7]]*Log[l[8]]*
      PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/4 - 
    (29273*Log[l[8]]^2*PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/
     12 + (62623*Log[l[1]]*Log[l[9]]*PolyLog[2, 
       -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/6 - 
    (8803*Log[l[2]]*Log[l[9]]*PolyLog[2, -((l[6]*l[14]*l[16])/
         (l[7]*l[9]*l[15]))])/2 - (23683*Log[l[3]]*Log[l[9]]*
      PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/12 - 
    (43*Log[l[5]]*Log[l[9]]*PolyLog[2, -((l[6]*l[14]*l[16])/
         (l[7]*l[9]*l[15]))])/2 + (105*Log[l[6]]*Log[l[9]]*
      PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/4 + 
    (3247*Log[l[7]]*Log[l[9]]*PolyLog[2, -((l[6]*l[14]*l[16])/
         (l[7]*l[9]*l[15]))])/4 - (28043*Log[l[8]]*Log[l[9]]*
      PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/6 + 
    (47645*Log[l[9]]^2*PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/
     8 - 23*Log[l[1]]*Log[l[12]]*PolyLog[2, 
      -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] - 10*Log[l[2]]*Log[l[12]]*
     PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] - 
    6*Log[l[3]]*Log[l[12]]*PolyLog[2, -((l[6]*l[14]*l[16])/
        (l[7]*l[9]*l[15]))] - 8*Log[l[6]]*Log[l[12]]*
     PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] - 
    4*Log[l[7]]*Log[l[12]]*PolyLog[2, -((l[6]*l[14]*l[16])/
        (l[7]*l[9]*l[15]))] + 2*Log[l[8]]*Log[l[12]]*
     PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] - 
    7*Log[l[9]]*Log[l[12]]*PolyLog[2, -((l[6]*l[14]*l[16])/
        (l[7]*l[9]*l[15]))] + 
    (9*Log[l[12]]^2*PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/2 - 
    (2981*Log[l[1]]*Log[l[13]]*PolyLog[2, 
       -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/2 + 
    (8233*Log[l[2]]*Log[l[13]]*PolyLog[2, 
       -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/4 - 
    (1197*Log[l[3]]*Log[l[13]]*PolyLog[2, 
       -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/2 + 
    (15*Log[l[5]]*Log[l[13]]*PolyLog[2, -((l[6]*l[14]*l[16])/
         (l[7]*l[9]*l[15]))])/2 - (13579*Log[l[6]]*Log[l[13]]*
      PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/12 - 
    (1508*Log[l[7]]*Log[l[13]]*PolyLog[2, 
       -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/3 + 
    (28339*Log[l[8]]*Log[l[13]]*PolyLog[2, 
       -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/12 - 
    (62429*Log[l[9]]*Log[l[13]]*PolyLog[2, 
       -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/6 + 
    7*Log[l[12]]*Log[l[13]]*PolyLog[2, -((l[6]*l[14]*l[16])/
        (l[7]*l[9]*l[15]))] + (1407*Log[l[13]]^2*
      PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/2 - 
    (24409*Log[l[1]]*Log[l[14]]*PolyLog[2, 
       -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/12 - 
    (2541*Log[l[2]]*Log[l[14]]*PolyLog[2, 
       -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/2 + 
    637*Log[l[3]]*Log[l[14]]*PolyLog[2, 
      -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] + 16*Log[l[5]]*Log[l[14]]*
     PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] + 
    1488*Log[l[6]]*Log[l[14]]*PolyLog[2, 
      -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] - 
    (5785*Log[l[7]]*Log[l[14]]*PolyLog[2, 
       -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/4 - 
    (28111*Log[l[8]]*Log[l[14]]*PolyLog[2, 
       -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/12 - 
    (7257*Log[l[9]]*Log[l[14]]*PolyLog[2, 
       -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/4 + 
    16*Log[l[12]]*Log[l[14]]*PolyLog[2, 
      -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] + 
    (9475*Log[l[13]]*Log[l[14]]*PolyLog[2, 
       -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/3 + 
    (1169*Log[l[14]]^2*PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/
     4 + (29713*Log[l[1]]*Log[l[15]]*PolyLog[2, 
       -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/12 + 
    (1035*Log[l[2]]*Log[l[15]]*PolyLog[2, 
       -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/2 + 
    22*Log[l[3]]*Log[l[15]]*PolyLog[2, -((l[6]*l[14]*l[16])/
        (l[7]*l[9]*l[15]))] + 2*Log[l[4]]*Log[l[15]]*
     PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] - 
    (21191*Log[l[5]]*Log[l[15]]*PolyLog[2, 
       -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/12 + 
    (309*Log[l[6]]*Log[l[15]]*PolyLog[2, -((l[6]*l[14]*l[16])/
         (l[7]*l[9]*l[15]))])/2 - (2485*Log[l[7]]*Log[l[15]]*
      PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/6 + 
    (27883*Log[l[8]]*Log[l[15]]*PolyLog[2, 
       -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/12 + 
    (51337*Log[l[9]]*Log[l[15]]*PolyLog[2, 
       -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/12 - 
    15*Log[l[12]]*Log[l[15]]*PolyLog[2, 
      -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] - 
    (22373*Log[l[13]]*Log[l[15]]*PolyLog[2, 
       -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/6 - 
    (1681*Log[l[14]]*Log[l[15]]*PolyLog[2, 
       -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/2 + 
    (25037*Log[l[15]]^2*PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/
     24 - (34969*Log[l[1]]*Log[l[16]]*PolyLog[2, 
       -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/6 + 
    (13595*Log[l[2]]*Log[l[16]]*PolyLog[2, 
       -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/12 + 
    (259*Log[l[3]]*Log[l[16]]*PolyLog[2, -((l[6]*l[14]*l[16])/
         (l[7]*l[9]*l[15]))])/2 + 2*Log[l[4]]*Log[l[16]]*
     PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] + 
    (21215*Log[l[5]]*Log[l[16]]*PolyLog[2, 
       -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/12 - 
    (509*Log[l[6]]*Log[l[16]]*PolyLog[2, -((l[6]*l[14]*l[16])/
         (l[7]*l[9]*l[15]))])/3 - (14959*Log[l[7]]*Log[l[16]]*
      PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/4 - 
    2*Log[l[8]]*Log[l[16]]*PolyLog[2, -((l[6]*l[14]*l[16])/
        (l[7]*l[9]*l[15]))] - (7612*Log[l[9]]*Log[l[16]]*
      PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/3 + 
    8*Log[l[12]]*Log[l[16]]*PolyLog[2, -((l[6]*l[14]*l[16])/
        (l[7]*l[9]*l[15]))] + (21244*Log[l[13]]*Log[l[16]]*
      PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/3 + 
    632*Log[l[14]]*Log[l[16]]*PolyLog[2, 
      -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] - 
    (18731*Log[l[15]]*Log[l[16]]*PolyLog[2, 
       -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/12 - 
    (215*Log[l[16]]^2*PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/
     12 - 1507*PolyLog[2, -l[2]]*PolyLog[2, 
      -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] - 
    (22479*PolyLog[2, l[2]]*PolyLog[2, -((l[6]*l[14]*l[16])/
         (l[7]*l[9]*l[15]))])/4 + 5*PolyLog[2, -(l[1]*l[2])]*
     PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] + 
    4*PolyLog[2, -(l[4]/l[2])]*PolyLog[2, 
      -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] + 
    (14515*PolyLog[2, -l[6]]*PolyLog[2, -((l[6]*l[14]*l[16])/
         (l[7]*l[9]*l[15]))])/4 - (33641*PolyLog[2, l[6]]*
      PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/3 + 
    (4297*PolyLog[2, l[2]*l[6]]*PolyLog[2, 
       -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/3 - 
    (14827*PolyLog[2, l[3]/l[8]]*PolyLog[2, 
       -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/3 - 
    (315*PolyLog[2, l[8]/l[5]]*PolyLog[2, 
       -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/2 - 
    (1867*PolyLog[2, l[3]/l[9]]*PolyLog[2, 
       -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/2 - 
    (7173*PolyLog[2, l[7]/l[9]]*PolyLog[2, 
       -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/4 - 
    1301*PolyLog[2, l[8]/l[9]]*PolyLog[2, 
      -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] - 
    285*PolyLog[2, l[10]/(l[1]*l[3]*l[6])]*
     PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] + 
    8*PolyLog[2, l[10]/(l[1]*l[8])]*PolyLog[2, 
      -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] - 
    1737*PolyLog[2, -(l[10]/l[9])]*PolyLog[2, 
      -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] + 
    1733*PolyLog[2, (l[6]*l[10])/l[9]]*PolyLog[2, 
      -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] + 
    (227*PolyLog[2, l[11]/l[2]]*PolyLog[2, 
       -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/2 + 
    (315*PolyLog[2, -(l[11]/l[5])]*PolyLog[2, 
       -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/2 - 
    (315*PolyLog[2, -(l[11]/l[8])]*PolyLog[2, 
       -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/2 + 
    (321*PolyLog[2, l[11]/l[8]]*PolyLog[2, 
       -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/2 + 
    2*PolyLog[2, -((l[1]*l[11])/l[9])]*PolyLog[2, 
      -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] - 
    15*PolyLog[2, (l[1]*l[7]*l[9])/l[13]^2]*
     PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] - 
    (5705*PolyLog[2, (l[1]*l[3])/l[13]]*PolyLog[2, 
       -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/3 + 
    4339*PolyLog[2, l[7]/l[13]]*PolyLog[2, 
      -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] - 
    (42559*PolyLog[2, (l[1]*l[7])/l[13]]*PolyLog[2, 
       -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/6 - 
    2640*PolyLog[2, (l[1]*l[8])/l[13]]*PolyLog[2, 
      -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] - 
    (233*PolyLog[2, (l[1]*l[11])/(l[2]*l[13])]*
      PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/2 - 
    8*PolyLog[2, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)]*
     PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] + 
    (1460*PolyLog[2, -(l[10]/l[14])]*PolyLog[2, 
       -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/3 - 
    802*PolyLog[2, -((l[1]*l[10])/(l[2]*l[14]))]*
     PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] + 
    13*PolyLog[2, -((l[7]*l[10])/(l[8]*l[14]))]*
     PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] - 
    4*PolyLog[2, (l[1]*l[11])/l[14]]*PolyLog[2, 
      -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] - 
    2*PolyLog[2, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))]*
     PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] - 
    (267*PolyLog[2, (l[1]*l[3]*l[6])/l[15]]*PolyLog[2, 
       -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/2 + 
    (20981*PolyLog[2, (l[2]*l[5]*l[7])/l[15]]*
      PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/12 + 
    1584*PolyLog[2, -((l[2]*l[6]*l[10])/l[15])]*
     PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] + 
    (1874*PolyLog[2, -((l[6]*l[14])/l[15])]*PolyLog[2, 
       -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/3 - 
    13*PolyLog[2, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)]*
     PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] + 
    (67769*PolyLog[2, -((l[2]*l[6]*l[7])/l[16])]*
      PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/12 + 
    (687*PolyLog[2, -((l[6]*l[9])/(l[2]*l[16]))]*
      PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/2 - 
    (20837*PolyLog[2, -((l[6]*l[15])/l[16])]*
      PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/6 - 
    (18147*PolyLog[2, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))]*
      PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/4 + 
    (815*PolyLog[2, -(l[16]/(l[2]*l[7]))]*PolyLog[2, 
       -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/2 - 
    (21035*PolyLog[2, -((l[6]*l[16])/l[15])]*
      PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/12 - 
    (65855*PolyLog[2, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))]^2)/24 + 
    (10*I)*Pi*PolyLog[3, l[1]^(-1)] - 
    (2835655*Log[l[1]]*PolyLog[3, l[1]^(-1)])/624 - 
    (5177525*Log[l[2]]*PolyLog[3, l[1]^(-1)])/208 - 
    (7213*Log[l[3]]*PolyLog[3, l[1]^(-1)])/12 + 
    86*Log[l[4]]*PolyLog[3, l[1]^(-1)] + 
    (857053*Log[l[5]]*PolyLog[3, l[1]^(-1)])/48 - 
    (1693355*Log[l[6]]*PolyLog[3, l[1]^(-1)])/48 + 
    (7735*Log[l[7]]*PolyLog[3, l[1]^(-1)])/12 + 
    (30655*Log[l[8]]*PolyLog[3, l[1]^(-1)])/16 - 
    (283*Log[l[9]]*PolyLog[3, l[1]^(-1)])/6 + 
    20*Log[l[12]]*PolyLog[3, l[1]^(-1)] - 
    (30471*Log[l[13]]*PolyLog[3, l[1]^(-1)])/4 - 
    (19451*Log[l[14]]*PolyLog[3, l[1]^(-1)])/6 - 
    (95*Log[l[15]]*PolyLog[3, l[1]^(-1)])/3 + 10746*Log[l[16]]*
     PolyLog[3, l[1]^(-1)] - (10*I)*Pi*PolyLog[3, -l[2]] - 
    (20192035*Log[l[1]]*PolyLog[3, -l[2]])/312 - 
    (993364*Log[l[2]]*PolyLog[3, -l[2]])/39 - 
    (5042707*Log[l[3]]*PolyLog[3, -l[2]])/312 + 
    (38843*Log[l[4]]*PolyLog[3, -l[2]])/26 - 
    (1166383*Log[l[5]]*PolyLog[3, -l[2]])/16 - 
    (17314*Log[l[6]]*PolyLog[3, -l[2]])/3 - 83537*Log[l[7]]*
     PolyLog[3, -l[2]] - (105395*Log[l[8]]*PolyLog[3, -l[2]])/4 + 
    (534439*Log[l[9]]*PolyLog[3, -l[2]])/12 - 
    18*Log[l[12]]*PolyLog[3, -l[2]] + (53054*Log[l[13]]*PolyLog[3, -l[2]])/
     3 - (35643*Log[l[14]]*PolyLog[3, -l[2]])/4 - 
    (52205*Log[l[15]]*PolyLog[3, -l[2]])/12 - 
    (43150*Log[l[16]]*PolyLog[3, -l[2]])/3 - (8*I)*Pi*PolyLog[3, l[2]] - 
    (3322399*Log[l[1]]*PolyLog[3, l[2]])/48 - 
    (464849*Log[l[2]]*PolyLog[3, l[2]])/39 - 
    (24773*Log[l[3]]*PolyLog[3, l[2]])/26 + 
    (91397*Log[l[4]]*PolyLog[3, l[2]])/78 - 
    (840433*Log[l[5]]*PolyLog[3, l[2]])/16 - 
    (20205*Log[l[6]]*PolyLog[3, l[2]])/2 - 
    (346355*Log[l[7]]*PolyLog[3, l[2]])/4 - 
    (160383*Log[l[8]]*PolyLog[3, l[2]])/8 + 
    (87589*Log[l[9]]*PolyLog[3, l[2]])/3 - 34*Log[l[12]]*PolyLog[3, l[2]] + 
    (312649*Log[l[13]]*PolyLog[3, l[2]])/12 - 
    (81631*Log[l[14]]*PolyLog[3, l[2]])/12 - 
    (22543*Log[l[15]]*PolyLog[3, l[2]])/3 - 
    (55423*Log[l[16]]*PolyLog[3, l[2]])/3 + 
    (2555*Log[l[1]]*PolyLog[3, -(l[1]*l[2])])/39 + 
    (193*Log[l[2]]*PolyLog[3, -(l[1]*l[2])])/6 - 
    (Log[l[3]]*PolyLog[3, -(l[1]*l[2])])/6 - 
    (15077*Log[l[4]]*PolyLog[3, -(l[1]*l[2])])/78 - 
    10*Log[l[5]]*PolyLog[3, -(l[1]*l[2])] + 
    (49*Log[l[6]]*PolyLog[3, -(l[1]*l[2])])/2 - 
    22*Log[l[7]]*PolyLog[3, -(l[1]*l[2])] + 
    (99*Log[l[8]]*PolyLog[3, -(l[1]*l[2])])/2 + 
    (265*Log[l[9]]*PolyLog[3, -(l[1]*l[2])])/3 - 
    (65*Log[l[13]]*PolyLog[3, -(l[1]*l[2])])/2 - 
    (33*Log[l[14]]*PolyLog[3, -(l[1]*l[2])])/2 - 
    8*Log[l[15]]*PolyLog[3, -(l[1]*l[2])] - 49*Log[l[16]]*
     PolyLog[3, -(l[1]*l[2])] - (2*I)*Pi*PolyLog[3, l[2]^3] + 
    (73*Log[l[1]]*PolyLog[3, l[2]^3])/78 - (689*Log[l[2]]*PolyLog[3, l[2]^3])/
     12 - (9223*Log[l[3]]*PolyLog[3, l[2]^3])/234 + 
    (22913*Log[l[4]]*PolyLog[3, l[2]^3])/234 + 
    5*Log[l[5]]*PolyLog[3, l[2]^3] + (77*Log[l[6]]*PolyLog[3, l[2]^3])/12 + 
    (37*Log[l[7]]*PolyLog[3, l[2]^3])/6 + (95*Log[l[8]]*PolyLog[3, l[2]^3])/
     12 - (1195*Log[l[9]]*PolyLog[3, l[2]^3])/12 + 
    Log[l[12]]*PolyLog[3, l[2]^3] + (76*Log[l[13]]*PolyLog[3, l[2]^3])/3 + 
    19*Log[l[14]]*PolyLog[3, l[2]^3] - (53*Log[l[15]]*PolyLog[3, l[2]^3])/
     12 + (289*Log[l[16]]*PolyLog[3, l[2]^3])/12 + 
    (8*I)*Pi*PolyLog[3, -(l[2]^2/(l[1]*l[3]))] - 
    (33061*Log[l[1]]*PolyLog[3, -(l[2]^2/(l[1]*l[3]))])/12 - 
    (277253*Log[l[2]]*PolyLog[3, -(l[2]^2/(l[1]*l[3]))])/208 + 
    (18571*Log[l[3]]*PolyLog[3, -(l[2]^2/(l[1]*l[3]))])/156 - 
    (2582*Log[l[4]]*PolyLog[3, -(l[2]^2/(l[1]*l[3]))])/39 + 
    (36903*Log[l[5]]*PolyLog[3, -(l[2]^2/(l[1]*l[3]))])/4 - 
    (35317*Log[l[6]]*PolyLog[3, -(l[2]^2/(l[1]*l[3]))])/4 + 
    (117115*Log[l[7]]*PolyLog[3, -(l[2]^2/(l[1]*l[3]))])/12 - 
    (2836*Log[l[8]]*PolyLog[3, -(l[2]^2/(l[1]*l[3]))])/3 + 
    (1325*Log[l[9]]*PolyLog[3, -(l[2]^2/(l[1]*l[3]))])/2 + 
    21*Log[l[12]]*PolyLog[3, -(l[2]^2/(l[1]*l[3]))] - 
    (83479*Log[l[13]]*PolyLog[3, -(l[2]^2/(l[1]*l[3]))])/12 - 
    (487*Log[l[14]]*PolyLog[3, -(l[2]^2/(l[1]*l[3]))])/2 - 
    (541*Log[l[15]]*PolyLog[3, -(l[2]^2/(l[1]*l[3]))])/2 - 
    (1247*Log[l[16]]*PolyLog[3, -(l[2]^2/(l[1]*l[3]))])/2 + 
    (16*I)*Pi*PolyLog[3, l[3]] - (569629*Log[l[1]]*PolyLog[3, l[3]])/104 + 
    (14387*Log[l[2]]*PolyLog[3, l[3]])/6 + (42457*Log[l[3]]*PolyLog[3, l[3]])/
     26 - (11153*Log[l[4]]*PolyLog[3, l[3]])/39 + 
    (434135*Log[l[5]]*PolyLog[3, l[3]])/24 - 11711*Log[l[6]]*
     PolyLog[3, l[3]] + 16370*Log[l[7]]*PolyLog[3, l[3]] - 
    (11029*Log[l[8]]*PolyLog[3, l[3]])/6 - (106*Log[l[9]]*PolyLog[3, l[3]])/
     3 + 42*Log[l[12]]*PolyLog[3, l[3]] - (79615*Log[l[13]]*PolyLog[3, l[3]])/
     6 + (8726*Log[l[14]]*PolyLog[3, l[3]])/3 - 
    3290*Log[l[15]]*PolyLog[3, l[3]] - (2619*Log[l[16]]*PolyLog[3, l[3]])/2 - 
    (2*I)*Pi*PolyLog[3, l[4]/l[1]^2] - 
    (259*Log[l[1]]*PolyLog[3, l[4]/l[1]^2])/3 - 
    (207*Log[l[2]]*PolyLog[3, l[4]/l[1]^2])/4 - 
    (863*Log[l[3]]*PolyLog[3, l[4]/l[1]^2])/6 + 
    (149*Log[l[4]]*PolyLog[3, l[4]/l[1]^2])/2 + 
    9*Log[l[5]]*PolyLog[3, l[4]/l[1]^2] - 
    (5*Log[l[6]]*PolyLog[3, l[4]/l[1]^2])/4 + 
    (431*Log[l[7]]*PolyLog[3, l[4]/l[1]^2])/3 + 
    (731*Log[l[8]]*PolyLog[3, l[4]/l[1]^2])/12 - 
    (317*Log[l[9]]*PolyLog[3, l[4]/l[1]^2])/4 - 
    Log[l[12]]*PolyLog[3, l[4]/l[1]^2] + 10*Log[l[13]]*
     PolyLog[3, l[4]/l[1]^2] - 15*Log[l[14]]*PolyLog[3, l[4]/l[1]^2] - 
    (7*Log[l[15]]*PolyLog[3, l[4]/l[1]^2])/4 + 
    (47*Log[l[16]]*PolyLog[3, l[4]/l[1]^2])/4 - 
    (2*I)*Pi*PolyLog[3, -(l[4]/l[2])] - 
    (19051*Log[l[1]]*PolyLog[3, -(l[4]/l[2])])/78 + 
    (269*Log[l[2]]*PolyLog[3, -(l[4]/l[2])])/4 - 
    (14017*Log[l[3]]*PolyLog[3, -(l[4]/l[2])])/78 + 
    (1243*Log[l[4]]*PolyLog[3, -(l[4]/l[2])])/78 - 
    Log[l[5]]*PolyLog[3, -(l[4]/l[2])] + 
    (33*Log[l[6]]*PolyLog[3, -(l[4]/l[2])])/4 + 
    204*Log[l[7]]*PolyLog[3, -(l[4]/l[2])] - 
    (31*Log[l[8]]*PolyLog[3, -(l[4]/l[2])])/4 - 
    (701*Log[l[9]]*PolyLog[3, -(l[4]/l[2])])/12 - 
    Log[l[12]]*PolyLog[3, -(l[4]/l[2])] - 4*Log[l[13]]*
     PolyLog[3, -(l[4]/l[2])] - 20*Log[l[14]]*PolyLog[3, -(l[4]/l[2])] + 
    (21*Log[l[15]]*PolyLog[3, -(l[4]/l[2])])/4 - 
    (25*Log[l[16]]*PolyLog[3, -(l[4]/l[2])])/4 - 
    (93547*Log[l[1]]*PolyLog[3, l[5]^(-1)])/16 - 
    (17815*Log[l[2]]*PolyLog[3, l[5]^(-1)])/8 + 
    (10673*Log[l[3]]*PolyLog[3, l[5]^(-1)])/12 + 
    (29*Log[l[4]]*PolyLog[3, l[5]^(-1)])/3 + 
    (268945*Log[l[5]]*PolyLog[3, l[5]^(-1)])/24 - 
    (323981*Log[l[6]]*PolyLog[3, l[5]^(-1)])/48 + 
    (13246*Log[l[7]]*PolyLog[3, l[5]^(-1)])/3 - 
    (6669*Log[l[8]]*PolyLog[3, l[5]^(-1)])/16 + 
    (52735*Log[l[9]]*PolyLog[3, l[5]^(-1)])/12 - 
    5266*Log[l[13]]*PolyLog[3, l[5]^(-1)] + 
    (5505*Log[l[14]]*PolyLog[3, l[5]^(-1)])/4 - 
    (2641*Log[l[15]]*PolyLog[3, l[5]^(-1)])/4 - 
    (20883*Log[l[16]]*PolyLog[3, l[5]^(-1)])/4 - 
    (8133*Log[l[1]]*PolyLog[3, (l[2]*l[5])/l[1]])/2 + 
    (445*Log[l[2]]*PolyLog[3, (l[2]*l[5])/l[1]])/6 + 
    (1565*Log[l[3]]*PolyLog[3, (l[2]*l[5])/l[1]])/12 - 
    (77*Log[l[4]]*PolyLog[3, (l[2]*l[5])/l[1]])/6 + 
    (3407*Log[l[5]]*PolyLog[3, (l[2]*l[5])/l[1]])/8 + 
    (37445*Log[l[6]]*PolyLog[3, (l[2]*l[5])/l[1]])/12 - 
    459*Log[l[7]]*PolyLog[3, (l[2]*l[5])/l[1]] - 
    (14845*Log[l[8]]*PolyLog[3, (l[2]*l[5])/l[1]])/2 + 
    (3661*Log[l[9]]*PolyLog[3, (l[2]*l[5])/l[1]])/12 + 
    499*Log[l[13]]*PolyLog[3, (l[2]*l[5])/l[1]] - 
    419*Log[l[14]]*PolyLog[3, (l[2]*l[5])/l[1]] + 
    47*Log[l[15]]*PolyLog[3, (l[2]*l[5])/l[1]] + 
    138*Log[l[16]]*PolyLog[3, (l[2]*l[5])/l[1]] + 
    (54*I)*Pi*PolyLog[3, -l[6]] - (98621*Log[l[1]]*PolyLog[3, -l[6]])/48 - 
    (1388*Log[l[2]]*PolyLog[3, -l[6]])/3 - 
    (262355*Log[l[3]]*PolyLog[3, -l[6]])/48 + 
    (333*Log[l[4]]*PolyLog[3, -l[6]])/2 + 
    (302917*Log[l[5]]*PolyLog[3, -l[6]])/48 + 
    (37552*Log[l[6]]*PolyLog[3, -l[6]])/3 + 
    (236007*Log[l[7]]*PolyLog[3, -l[6]])/16 + 
    (11283*Log[l[8]]*PolyLog[3, -l[6]])/16 - 
    (66577*Log[l[9]]*PolyLog[3, -l[6]])/12 + 
    40*Log[l[12]]*PolyLog[3, -l[6]] - (38767*Log[l[13]]*PolyLog[3, -l[6]])/
     12 + (7901*Log[l[14]]*PolyLog[3, -l[6]])/3 - 
    (83231*Log[l[15]]*PolyLog[3, -l[6]])/12 - 1639*Log[l[16]]*
     PolyLog[3, -l[6]] - (2*I)*Pi*PolyLog[3, l[6]] - 
    (98803*Log[l[1]]*PolyLog[3, l[6]])/24 - 
    (50837*Log[l[2]]*PolyLog[3, l[6]])/12 + 
    (11599*Log[l[3]]*PolyLog[3, l[6]])/2 + (370*Log[l[4]]*PolyLog[3, l[6]])/
     3 + (17243*Log[l[5]]*PolyLog[3, l[6]])/2 + 
    (231991*Log[l[6]]*PolyLog[3, l[6]])/12 + 
    (62596*Log[l[7]]*PolyLog[3, l[6]])/3 + (23975*Log[l[8]]*PolyLog[3, l[6]])/
     12 + 3031*Log[l[9]]*PolyLog[3, l[6]] + 16*Log[l[12]]*PolyLog[3, l[6]] - 
    (23575*Log[l[13]]*PolyLog[3, l[6]])/3 + 
    (41849*Log[l[14]]*PolyLog[3, l[6]])/4 - 
    (23693*Log[l[15]]*PolyLog[3, l[6]])/2 - 1696*Log[l[16]]*
     PolyLog[3, l[6]] - (10*I)*Pi*PolyLog[3, l[2]*l[6]] - 
    (80875*Log[l[1]]*PolyLog[3, l[2]*l[6]])/48 - 
    (6823*Log[l[2]]*PolyLog[3, l[2]*l[6]])/6 - 
    (18333*Log[l[3]]*PolyLog[3, l[2]*l[6]])/4 + 
    (563*Log[l[4]]*PolyLog[3, l[2]*l[6]])/6 + 
    (171157*Log[l[5]]*PolyLog[3, l[2]*l[6]])/48 - 
    (99*Log[l[6]]*PolyLog[3, l[2]*l[6]])/2 + 
    (620*Log[l[7]]*PolyLog[3, l[2]*l[6]])/3 - 
    (111469*Log[l[8]]*PolyLog[3, l[2]*l[6]])/48 - 
    (45251*Log[l[9]]*PolyLog[3, l[2]*l[6]])/3 - 
    22*Log[l[12]]*PolyLog[3, l[2]*l[6]] + 
    (386*Log[l[13]]*PolyLog[3, l[2]*l[6]])/3 + 
    (11957*Log[l[14]]*PolyLog[3, l[2]*l[6]])/12 - 
    (1967*Log[l[15]]*PolyLog[3, l[2]*l[6]])/2 + 
    (12853*Log[l[16]]*PolyLog[3, l[2]*l[6]])/12 - 
    (34679*Log[l[1]]*PolyLog[3, l[2]^2*l[6]])/12 + 
    (1495*Log[l[2]]*PolyLog[3, l[2]^2*l[6]])/12 - 
    (827*Log[l[3]]*PolyLog[3, l[2]^2*l[6]])/2 - 
    (195*Log[l[4]]*PolyLog[3, l[2]^2*l[6]])/2 + 
    (24977*Log[l[5]]*PolyLog[3, l[2]^2*l[6]])/2 + 
    (10783*Log[l[6]]*PolyLog[3, l[2]^2*l[6]])/12 + 
    (25319*Log[l[7]]*PolyLog[3, l[2]^2*l[6]])/4 + 
    (1223*Log[l[8]]*PolyLog[3, l[2]^2*l[6]])/4 - 
    (6059*Log[l[9]]*PolyLog[3, l[2]^2*l[6]])/2 - 
    2*Log[l[12]]*PolyLog[3, l[2]^2*l[6]] + 
    (24403*Log[l[13]]*PolyLog[3, l[2]^2*l[6]])/12 + 
    (799*Log[l[14]]*PolyLog[3, l[2]^2*l[6]])/4 - 
    (97*Log[l[15]]*PolyLog[3, l[2]^2*l[6]])/6 + 
    (14263*Log[l[16]]*PolyLog[3, l[2]^2*l[6]])/12 + 
    (40457*Log[l[1]]*PolyLog[3, (l[1]*l[6])/l[5]])/4 + 
    (14207*Log[l[2]]*PolyLog[3, (l[1]*l[6])/l[5]])/12 - 
    (1037*Log[l[3]]*PolyLog[3, (l[1]*l[6])/l[5]])/12 - 
    (19*Log[l[4]]*PolyLog[3, (l[1]*l[6])/l[5]])/6 - 
    (254543*Log[l[5]]*PolyLog[3, (l[1]*l[6])/l[5]])/16 + 
    (41101*Log[l[6]]*PolyLog[3, (l[1]*l[6])/l[5]])/4 + 
    (851*Log[l[7]]*PolyLog[3, (l[1]*l[6])/l[5]])/2 + 
    (381187*Log[l[8]]*PolyLog[3, (l[1]*l[6])/l[5]])/24 - 
    (2939*Log[l[9]]*PolyLog[3, (l[1]*l[6])/l[5]])/12 - 
    (907*Log[l[13]]*PolyLog[3, (l[1]*l[6])/l[5]])/12 - 
    591*Log[l[14]]*PolyLog[3, (l[1]*l[6])/l[5]] + 
    1005*Log[l[15]]*PolyLog[3, (l[1]*l[6])/l[5]] - 
    138*Log[l[16]]*PolyLog[3, (l[1]*l[6])/l[5]] + 
    (557*Log[l[1]]*PolyLog[3, -(l[6]^2/(l[5]*l[7]))])/12 - 
    (685*Log[l[2]]*PolyLog[3, -(l[6]^2/(l[5]*l[7]))])/6 - 
    (1301*Log[l[3]]*PolyLog[3, -(l[6]^2/(l[5]*l[7]))])/12 + 
    (29*Log[l[4]]*PolyLog[3, -(l[6]^2/(l[5]*l[7]))])/6 - 
    (42635*Log[l[5]]*PolyLog[3, -(l[6]^2/(l[5]*l[7]))])/12 + 
    (283891*Log[l[6]]*PolyLog[3, -(l[6]^2/(l[5]*l[7]))])/48 - 
    (7621*Log[l[7]]*PolyLog[3, -(l[6]^2/(l[5]*l[7]))])/2 + 
    (1007*Log[l[8]]*PolyLog[3, -(l[6]^2/(l[5]*l[7]))])/6 - 
    297*Log[l[9]]*PolyLog[3, -(l[6]^2/(l[5]*l[7]))] - 
    499*Log[l[13]]*PolyLog[3, -(l[6]^2/(l[5]*l[7]))] + 
    439*Log[l[14]]*PolyLog[3, -(l[6]^2/(l[5]*l[7]))] - 
    67*Log[l[15]]*PolyLog[3, -(l[6]^2/(l[5]*l[7]))] - 
    118*Log[l[16]]*PolyLog[3, -(l[6]^2/(l[5]*l[7]))] + 
    (8*I)*Pi*PolyLog[3, l[7]] + (54077*Log[l[1]]*PolyLog[3, l[7]])/12 - 
    (3625*Log[l[2]]*PolyLog[3, l[7]])/4 - (502*Log[l[3]]*PolyLog[3, l[7]])/
     3 - (77*Log[l[4]]*PolyLog[3, l[7]])/6 + 
    (67429*Log[l[5]]*PolyLog[3, l[7]])/12 + 
    (10229*Log[l[6]]*PolyLog[3, l[7]])/4 + 
    (257395*Log[l[7]]*PolyLog[3, l[7]])/12 - 
    (2831*Log[l[8]]*PolyLog[3, l[7]])/6 + 4518*Log[l[9]]*PolyLog[3, l[7]] + 
    21*Log[l[12]]*PolyLog[3, l[7]] - (46049*Log[l[13]]*PolyLog[3, l[7]])/4 + 
    (37379*Log[l[14]]*PolyLog[3, l[7]])/12 - 
    (9301*Log[l[15]]*PolyLog[3, l[7]])/12 - 
    (23078*Log[l[16]]*PolyLog[3, l[7]])/3 + (8*I)*Pi*PolyLog[3, l[3]/l[8]] + 
    (61961*Log[l[1]]*PolyLog[3, l[3]/l[8]])/8 + 
    (100757*Log[l[2]]*PolyLog[3, l[3]/l[8]])/24 + 
    (7105*Log[l[3]]*PolyLog[3, l[3]/l[8]])/6 + 
    (185*Log[l[4]]*PolyLog[3, l[3]/l[8]])/2 - 
    (228547*Log[l[5]]*PolyLog[3, l[3]/l[8]])/24 + 
    (114651*Log[l[6]]*PolyLog[3, l[3]/l[8]])/8 - 
    (64341*Log[l[7]]*PolyLog[3, l[3]/l[8]])/4 + 
    18156*Log[l[8]]*PolyLog[3, l[3]/l[8]] - 
    (48937*Log[l[9]]*PolyLog[3, l[3]/l[8]])/4 - 
    17*Log[l[12]]*PolyLog[3, l[3]/l[8]] + 9903*Log[l[13]]*
     PolyLog[3, l[3]/l[8]] + (533*Log[l[14]]*PolyLog[3, l[3]/l[8]])/6 - 
    (3287*Log[l[15]]*PolyLog[3, l[3]/l[8]])/3 - 
    (14139*Log[l[16]]*PolyLog[3, l[3]/l[8]])/4 + 
    (26*I)*Pi*PolyLog[3, (l[3]*l[6])/l[8]] - 
    (36361*Log[l[1]]*PolyLog[3, (l[3]*l[6])/l[8]])/6 + 
    (22139*Log[l[2]]*PolyLog[3, (l[3]*l[6])/l[8]])/12 - 
    41*Log[l[3]]*PolyLog[3, (l[3]*l[6])/l[8]] + 
    23*Log[l[4]]*PolyLog[3, (l[3]*l[6])/l[8]] + 
    9701*Log[l[5]]*PolyLog[3, (l[3]*l[6])/l[8]] - 
    (130883*Log[l[6]]*PolyLog[3, (l[3]*l[6])/l[8]])/12 + 
    (37514*Log[l[7]]*PolyLog[3, (l[3]*l[6])/l[8]])/3 - 
    (9497*Log[l[8]]*PolyLog[3, (l[3]*l[6])/l[8]])/12 - 
    (15511*Log[l[9]]*PolyLog[3, (l[3]*l[6])/l[8]])/2 + 
    39*Log[l[12]]*PolyLog[3, (l[3]*l[6])/l[8]] - 
    (3577*Log[l[13]]*PolyLog[3, (l[3]*l[6])/l[8]])/4 - 
    (579*Log[l[14]]*PolyLog[3, (l[3]*l[6])/l[8]])/4 - 
    1467*Log[l[15]]*PolyLog[3, (l[3]*l[6])/l[8]] - 
    (10447*Log[l[16]]*PolyLog[3, (l[3]*l[6])/l[8]])/12 + 
    (8*I)*Pi*PolyLog[3, l[7]/l[8]] - (12879*Log[l[1]]*PolyLog[3, l[7]/l[8]])/
     4 + (49763*Log[l[2]]*PolyLog[3, l[7]/l[8]])/6 - 
    (155605*Log[l[3]]*PolyLog[3, l[7]/l[8]])/12 - 
    (433*Log[l[4]]*PolyLog[3, l[7]/l[8]])/3 - 
    (1813*Log[l[5]]*PolyLog[3, l[7]/l[8]])/4 - 
    (6167*Log[l[6]]*PolyLog[3, l[7]/l[8]])/4 + 
    (56267*Log[l[7]]*PolyLog[3, l[7]/l[8]])/6 + 
    (3434*Log[l[8]]*PolyLog[3, l[7]/l[8]])/3 + 
    (23489*Log[l[9]]*PolyLog[3, l[7]/l[8]])/6 + 
    31*Log[l[12]]*PolyLog[3, l[7]/l[8]] - 
    (405*Log[l[13]]*PolyLog[3, l[7]/l[8]])/2 - 
    (27187*Log[l[14]]*PolyLog[3, l[7]/l[8]])/4 + 
    (62119*Log[l[15]]*PolyLog[3, l[7]/l[8]])/12 + 
    (8937*Log[l[16]]*PolyLog[3, l[7]/l[8]])/4 - 
    (10*I)*Pi*PolyLog[3, (l[2]*l[7])/l[8]] - 
    (55813*Log[l[1]]*PolyLog[3, (l[2]*l[7])/l[8]])/6 + 
    (9289*Log[l[2]]*PolyLog[3, (l[2]*l[7])/l[8]])/6 + 
    1212*Log[l[3]]*PolyLog[3, (l[2]*l[7])/l[8]] - 
    (35*Log[l[4]]*PolyLog[3, (l[2]*l[7])/l[8]])/3 + 
    (13763*Log[l[5]]*PolyLog[3, (l[2]*l[7])/l[8]])/12 + 
    (38651*Log[l[6]]*PolyLog[3, (l[2]*l[7])/l[8]])/12 - 
    (39985*Log[l[7]]*PolyLog[3, (l[2]*l[7])/l[8]])/4 - 
    (4385*Log[l[8]]*PolyLog[3, (l[2]*l[7])/l[8]])/12 - 
    (7346*Log[l[9]]*PolyLog[3, (l[2]*l[7])/l[8]])/3 - 
    25*Log[l[12]]*PolyLog[3, (l[2]*l[7])/l[8]] + 
    (41871*Log[l[13]]*PolyLog[3, (l[2]*l[7])/l[8]])/4 + 
    (33463*Log[l[14]]*PolyLog[3, (l[2]*l[7])/l[8]])/12 - 
    4902*Log[l[15]]*PolyLog[3, (l[2]*l[7])/l[8]] + 
    (1349*Log[l[16]]*PolyLog[3, (l[2]*l[7])/l[8]])/4 + 
    (321397*Log[l[1]]*PolyLog[3, l[8]/l[1]])/24 + 
    (15097*Log[l[2]]*PolyLog[3, l[8]/l[1]])/12 - 
    (106225*Log[l[5]]*PolyLog[3, l[8]/l[1]])/8 + 
    (40187*Log[l[6]]*PolyLog[3, l[8]/l[1]])/3 - 
    (329*Log[l[7]]*PolyLog[3, l[8]/l[1]])/3 - 
    30*Log[l[8]]*PolyLog[3, l[8]/l[1]] + 4*Log[l[9]]*PolyLog[3, l[8]/l[1]] + 
    (5081*Log[l[13]]*PolyLog[3, l[8]/l[1]])/12 - 
    1010*Log[l[14]]*PolyLog[3, l[8]/l[1]] + 1052*Log[l[15]]*
     PolyLog[3, l[8]/l[1]] + (30635*Log[l[1]]*PolyLog[3, l[8]/l[5]])/3 + 
    (15097*Log[l[2]]*PolyLog[3, l[8]/l[5]])/12 - 
    (40393*Log[l[5]]*PolyLog[3, l[8]/l[5]])/4 + 
    (20853*Log[l[6]]*PolyLog[3, l[8]/l[5]])/2 - 
    (329*Log[l[7]]*PolyLog[3, l[8]/l[5]])/3 - 
    30*Log[l[8]]*PolyLog[3, l[8]/l[5]] + 4*Log[l[9]]*PolyLog[3, l[8]/l[5]] + 
    (5081*Log[l[13]]*PolyLog[3, l[8]/l[5]])/12 - 
    1010*Log[l[14]]*PolyLog[3, l[8]/l[5]] + 1052*Log[l[15]]*
     PolyLog[3, l[8]/l[5]] - (40339*Log[l[1]]*PolyLog[3, l[3]/l[9]])/6 - 
    (26140*Log[l[2]]*PolyLog[3, l[3]/l[9]])/3 + 
    (77*Log[l[3]]*PolyLog[3, l[3]/l[9]])/6 - 
    (41*Log[l[4]]*PolyLog[3, l[3]/l[9]])/3 + 
    103*Log[l[5]]*PolyLog[3, l[3]/l[9]] - 
    (1845*Log[l[6]]*PolyLog[3, l[3]/l[9]])/2 - 
    (196885*Log[l[7]]*PolyLog[3, l[3]/l[9]])/12 + 
    (12237*Log[l[8]]*PolyLog[3, l[3]/l[9]])/2 - 
    (24871*Log[l[9]]*PolyLog[3, l[3]/l[9]])/12 - 
    11*Log[l[12]]*PolyLog[3, l[3]/l[9]] + 
    (43801*Log[l[13]]*PolyLog[3, l[3]/l[9]])/4 - 
    268*Log[l[14]]*PolyLog[3, l[3]/l[9]] - 
    (17011*Log[l[15]]*PolyLog[3, l[3]/l[9]])/6 + 
    1559*Log[l[16]]*PolyLog[3, l[3]/l[9]] + 
    (12*I)*Pi*PolyLog[3, (l[1]*l[3])/l[9]] + 
    (50869*Log[l[1]]*PolyLog[3, (l[1]*l[3])/l[9]])/12 - 
    1271*Log[l[2]]*PolyLog[3, (l[1]*l[3])/l[9]] - 
    (9593*Log[l[3]]*PolyLog[3, (l[1]*l[3])/l[9]])/12 - 
    (316*Log[l[4]]*PolyLog[3, (l[1]*l[3])/l[9]])/3 - 
    (7211*Log[l[5]]*PolyLog[3, (l[1]*l[3])/l[9]])/8 + 
    (2461*Log[l[6]]*PolyLog[3, (l[1]*l[3])/l[9]])/8 + 
    (44347*Log[l[7]]*PolyLog[3, (l[1]*l[3])/l[9]])/6 - 
    (1649*Log[l[8]]*PolyLog[3, (l[1]*l[3])/l[9]])/2 + 
    (19219*Log[l[9]]*PolyLog[3, (l[1]*l[3])/l[9]])/4 + 
    17*Log[l[12]]*PolyLog[3, (l[1]*l[3])/l[9]] - 
    (21993*Log[l[13]]*PolyLog[3, (l[1]*l[3])/l[9]])/4 - 
    464*Log[l[14]]*PolyLog[3, (l[1]*l[3])/l[9]] - 
    (15077*Log[l[15]]*PolyLog[3, (l[1]*l[3])/l[9]])/6 + 
    (2555*Log[l[16]]*PolyLog[3, (l[1]*l[3])/l[9]])/6 - 
    (8*I)*Pi*PolyLog[3, -((l[2]^2*l[6])/l[9])] - 
    (95057*Log[l[1]]*PolyLog[3, -((l[2]^2*l[6])/l[9])])/12 - 
    (16229*Log[l[2]]*PolyLog[3, -((l[2]^2*l[6])/l[9])])/12 - 
    64*Log[l[3]]*PolyLog[3, -((l[2]^2*l[6])/l[9])] + 
    8*Log[l[4]]*PolyLog[3, -((l[2]^2*l[6])/l[9])] - 
    4*Log[l[5]]*PolyLog[3, -((l[2]^2*l[6])/l[9])] + 
    (28853*Log[l[6]]*PolyLog[3, -((l[2]^2*l[6])/l[9])])/12 - 
    (64117*Log[l[7]]*PolyLog[3, -((l[2]^2*l[6])/l[9])])/6 + 
    (1615*Log[l[8]]*PolyLog[3, -((l[2]^2*l[6])/l[9])])/2 - 
    (2852*Log[l[9]]*PolyLog[3, -((l[2]^2*l[6])/l[9])])/3 - 
    21*Log[l[12]]*PolyLog[3, -((l[2]^2*l[6])/l[9])] + 
    (24706*Log[l[13]]*PolyLog[3, -((l[2]^2*l[6])/l[9])])/3 + 
    (2923*Log[l[14]]*PolyLog[3, -((l[2]^2*l[6])/l[9])])/4 - 
    (2523*Log[l[15]]*PolyLog[3, -((l[2]^2*l[6])/l[9])])/4 + 
    (2719*Log[l[16]]*PolyLog[3, -((l[2]^2*l[6])/l[9])])/4 - 
    (6*I)*Pi*PolyLog[3, (l[1]*l[3]*l[6])/l[9]] - 
    (18607*Log[l[1]]*PolyLog[3, (l[1]*l[3]*l[6])/l[9]])/6 - 
    (6718*Log[l[2]]*PolyLog[3, (l[1]*l[3]*l[6])/l[9]])/3 + 
    1620*Log[l[3]]*PolyLog[3, (l[1]*l[3]*l[6])/l[9]] + 
    (119*Log[l[4]]*PolyLog[3, (l[1]*l[3]*l[6])/l[9]])/3 - 
    (16627*Log[l[5]]*PolyLog[3, (l[1]*l[3]*l[6])/l[9]])/8 + 
    (4487*Log[l[6]]*PolyLog[3, (l[1]*l[3]*l[6])/l[9]])/2 - 
    (142423*Log[l[7]]*PolyLog[3, (l[1]*l[3]*l[6])/l[9]])/12 + 
    741*Log[l[8]]*PolyLog[3, (l[1]*l[3]*l[6])/l[9]] + 
    (19095*Log[l[9]]*PolyLog[3, (l[1]*l[3]*l[6])/l[9]])/4 - 
    29*Log[l[12]]*PolyLog[3, (l[1]*l[3]*l[6])/l[9]] + 
    (18023*Log[l[13]]*PolyLog[3, (l[1]*l[3]*l[6])/l[9]])/6 + 
    2000*Log[l[14]]*PolyLog[3, (l[1]*l[3]*l[6])/l[9]] - 
    (1577*Log[l[15]]*PolyLog[3, (l[1]*l[3]*l[6])/l[9]])/2 - 
    (4030*Log[l[16]]*PolyLog[3, (l[1]*l[3]*l[6])/l[9]])/3 + 
    (18*I)*Pi*PolyLog[3, (l[2]*l[3]*l[6])/l[9]] + 
    (30003*Log[l[1]]*PolyLog[3, (l[2]*l[3]*l[6])/l[9]])/4 + 
    (7559*Log[l[2]]*PolyLog[3, (l[2]*l[3]*l[6])/l[9]])/3 + 
    (123*Log[l[3]]*PolyLog[3, (l[2]*l[3]*l[6])/l[9]])/4 - 
    45*Log[l[4]]*PolyLog[3, (l[2]*l[3]*l[6])/l[9]] - 
    (1353*Log[l[5]]*PolyLog[3, (l[2]*l[3]*l[6])/l[9]])/4 - 
    (4165*Log[l[6]]*PolyLog[3, (l[2]*l[3]*l[6])/l[9]])/6 + 
    10749*Log[l[7]]*PolyLog[3, (l[2]*l[3]*l[6])/l[9]] - 
    2607*Log[l[8]]*PolyLog[3, (l[2]*l[3]*l[6])/l[9]] + 
    (7147*Log[l[9]]*PolyLog[3, (l[2]*l[3]*l[6])/l[9]])/4 + 
    45*Log[l[12]]*PolyLog[3, (l[2]*l[3]*l[6])/l[9]] - 
    (36901*Log[l[13]]*PolyLog[3, (l[2]*l[3]*l[6])/l[9]])/6 - 
    1696*Log[l[14]]*PolyLog[3, (l[2]*l[3]*l[6])/l[9]] + 
    1218*Log[l[15]]*PolyLog[3, (l[2]*l[3]*l[6])/l[9]] - 
    1456*Log[l[16]]*PolyLog[3, (l[2]*l[3]*l[6])/l[9]] + 
    (5*I)*Pi*PolyLog[3, l[7]/l[9]] + (42381*Log[l[1]]*PolyLog[3, l[7]/l[9]])/
     4 - (12309*Log[l[2]]*PolyLog[3, l[7]/l[9]])/2 + 
    (71069*Log[l[3]]*PolyLog[3, l[7]/l[9]])/12 - 
    188*Log[l[4]]*PolyLog[3, l[7]/l[9]] + 
    (87491*Log[l[5]]*PolyLog[3, l[7]/l[9]])/6 - 
    179*Log[l[6]]*PolyLog[3, l[7]/l[9]] + 
    (14075*Log[l[7]]*PolyLog[3, l[7]/l[9]])/4 + 
    (30961*Log[l[8]]*PolyLog[3, l[7]/l[9]])/6 - 
    (142805*Log[l[9]]*PolyLog[3, l[7]/l[9]])/12 - 
    10*Log[l[12]]*PolyLog[3, l[7]/l[9]] - 
    (4171*Log[l[13]]*PolyLog[3, l[7]/l[9]])/3 + 
    (47897*Log[l[14]]*PolyLog[3, l[7]/l[9]])/12 - 
    (10201*Log[l[15]]*PolyLog[3, l[7]/l[9]])/12 + 
    (49043*Log[l[16]]*PolyLog[3, l[7]/l[9]])/12 - 
    (36*I)*Pi*PolyLog[3, -((l[2]*l[7])/l[9])] - 
    (98665*Log[l[1]]*PolyLog[3, -((l[2]*l[7])/l[9])])/12 - 
    (10169*Log[l[2]]*PolyLog[3, -((l[2]*l[7])/l[9])])/6 - 
    (11935*Log[l[3]]*PolyLog[3, -((l[2]*l[7])/l[9])])/4 + 
    (439*Log[l[4]]*PolyLog[3, -((l[2]*l[7])/l[9])])/3 + 
    (2225*Log[l[5]]*PolyLog[3, -((l[2]*l[7])/l[9])])/4 + 
    1229*Log[l[6]]*PolyLog[3, -((l[2]*l[7])/l[9])] - 
    (15677*Log[l[7]]*PolyLog[3, -((l[2]*l[7])/l[9])])/3 + 
    (11095*Log[l[8]]*PolyLog[3, -((l[2]*l[7])/l[9])])/2 + 
    (21125*Log[l[9]]*PolyLog[3, -((l[2]*l[7])/l[9])])/12 - 
    34*Log[l[12]]*PolyLog[3, -((l[2]*l[7])/l[9])] + 
    (12437*Log[l[13]]*PolyLog[3, -((l[2]*l[7])/l[9])])/6 + 
    (19655*Log[l[14]]*PolyLog[3, -((l[2]*l[7])/l[9])])/6 - 
    (8569*Log[l[15]]*PolyLog[3, -((l[2]*l[7])/l[9])])/3 + 
    (1105*Log[l[16]]*PolyLog[3, -((l[2]*l[7])/l[9])])/2 + 
    (5*I)*Pi*PolyLog[3, (l[2]^2*l[7])/l[9]] + 
    (82123*Log[l[1]]*PolyLog[3, (l[2]^2*l[7])/l[9]])/12 + 
    (3545*Log[l[2]]*PolyLog[3, (l[2]^2*l[7])/l[9]])/6 + 
    (46987*Log[l[3]]*PolyLog[3, (l[2]^2*l[7])/l[9]])/12 - 
    (617*Log[l[4]]*PolyLog[3, (l[2]^2*l[7])/l[9]])/2 + 
    15741*Log[l[5]]*PolyLog[3, (l[2]^2*l[7])/l[9]] - 
    (7933*Log[l[6]]*PolyLog[3, (l[2]^2*l[7])/l[9]])/2 + 
    (72117*Log[l[7]]*PolyLog[3, (l[2]^2*l[7])/l[9]])/4 - 
    (1007*Log[l[8]]*PolyLog[3, (l[2]^2*l[7])/l[9]])/6 - 
    11207*Log[l[9]]*PolyLog[3, (l[2]^2*l[7])/l[9]] + 
    11*Log[l[12]]*PolyLog[3, (l[2]^2*l[7])/l[9]] - 
    4291*Log[l[13]]*PolyLog[3, (l[2]^2*l[7])/l[9]] + 
    804*Log[l[14]]*PolyLog[3, (l[2]^2*l[7])/l[9]] + 
    (1430*Log[l[15]]*PolyLog[3, (l[2]^2*l[7])/l[9]])/3 + 
    (5757*Log[l[16]]*PolyLog[3, (l[2]^2*l[7])/l[9]])/2 - 
    (114347*Log[l[1]]*PolyLog[3, l[8]/l[9]])/12 + 
    (22313*Log[l[2]]*PolyLog[3, l[8]/l[9]])/2 - 
    (14089*Log[l[3]]*PolyLog[3, l[8]/l[9]])/4 + 
    (53*Log[l[4]]*PolyLog[3, l[8]/l[9]])/6 + 
    76*Log[l[5]]*PolyLog[3, l[8]/l[9]] + 
    (9065*Log[l[6]]*PolyLog[3, l[8]/l[9]])/6 + 
    (133351*Log[l[7]]*PolyLog[3, l[8]/l[9]])/12 - 
    (31381*Log[l[8]]*PolyLog[3, l[8]/l[9]])/3 + 
    4147*Log[l[9]]*PolyLog[3, l[8]/l[9]] + 
    8*Log[l[12]]*PolyLog[3, l[8]/l[9]] + 
    (19279*Log[l[13]]*PolyLog[3, l[8]/l[9]])/6 + 
    1314*Log[l[14]]*PolyLog[3, l[8]/l[9]] - 
    (36127*Log[l[15]]*PolyLog[3, l[8]/l[9]])/6 + 
    180*Log[l[16]]*PolyLog[3, l[8]/l[9]] - 
    (343*Log[l[1]]*PolyLog[3, (l[2]*l[8])/l[9]])/3 - 
    (26209*Log[l[2]]*PolyLog[3, (l[2]*l[8])/l[9]])/6 - 
    (124*Log[l[3]]*PolyLog[3, (l[2]*l[8])/l[9]])/3 + 
    (17*Log[l[4]]*PolyLog[3, (l[2]*l[8])/l[9]])/3 + 
    111*Log[l[5]]*PolyLog[3, (l[2]*l[8])/l[9]] - 
    77*Log[l[6]]*PolyLog[3, (l[2]*l[8])/l[9]] - 
    4309*Log[l[7]]*PolyLog[3, (l[2]*l[8])/l[9]] + 
    (13168*Log[l[8]]*PolyLog[3, (l[2]*l[8])/l[9]])/3 - 
    (235*Log[l[9]]*PolyLog[3, (l[2]*l[8])/l[9]])/2 + 
    8*Log[l[12]]*PolyLog[3, (l[2]*l[8])/l[9]] - 
    Log[l[13]]*PolyLog[3, (l[2]*l[8])/l[9]] + 
    28*Log[l[14]]*PolyLog[3, (l[2]*l[8])/l[9]] + 
    12*Log[l[15]]*PolyLog[3, (l[2]*l[8])/l[9]] + 
    17*Log[l[16]]*PolyLog[3, (l[2]*l[8])/l[9]] - 
    (18*I)*Pi*PolyLog[3, l[9]/(l[1]*l[8])] + 
    (824*Log[l[1]]*PolyLog[3, l[9]/(l[1]*l[8])])/3 - 
    (3514*Log[l[2]]*PolyLog[3, l[9]/(l[1]*l[8])])/3 + 
    (79*Log[l[3]]*PolyLog[3, l[9]/(l[1]*l[8])])/2 - 
    (45*Log[l[4]]*PolyLog[3, l[9]/(l[1]*l[8])])/2 + 
    32*Log[l[5]]*PolyLog[3, l[9]/(l[1]*l[8])] + 
    (1318*Log[l[6]]*PolyLog[3, l[9]/(l[1]*l[8])])/3 - 
    (41449*Log[l[7]]*PolyLog[3, l[9]/(l[1]*l[8])])/12 + 
    (15440*Log[l[8]]*PolyLog[3, l[9]/(l[1]*l[8])])/3 - 
    (39787*Log[l[9]]*PolyLog[3, l[9]/(l[1]*l[8])])/12 - 
    16*Log[l[12]]*PolyLog[3, l[9]/(l[1]*l[8])] + 
    (30065*Log[l[13]]*PolyLog[3, l[9]/(l[1]*l[8])])/12 + 
    711*Log[l[14]]*PolyLog[3, l[9]/(l[1]*l[8])] - 
    278*Log[l[15]]*PolyLog[3, l[9]/(l[1]*l[8])] - 
    248*Log[l[16]]*PolyLog[3, l[9]/(l[1]*l[8])] + 
    (12*I)*Pi*PolyLog[3, l[10]/(l[1]*l[3])] - 
    (19931*Log[l[1]]*PolyLog[3, l[10]/(l[1]*l[3])])/12 + 
    90*Log[l[2]]*PolyLog[3, l[10]/(l[1]*l[3])] - 
    (63947*Log[l[3]]*PolyLog[3, l[10]/(l[1]*l[3])])/12 + 
    (385*Log[l[4]]*PolyLog[3, l[10]/(l[1]*l[3])])/6 + 
    (4453*Log[l[5]]*PolyLog[3, l[10]/(l[1]*l[3])])/4 - 
    (13459*Log[l[6]]*PolyLog[3, l[10]/(l[1]*l[3])])/4 + 
    (25799*Log[l[7]]*PolyLog[3, l[10]/(l[1]*l[3])])/6 - 
    (2708*Log[l[8]]*PolyLog[3, l[10]/(l[1]*l[3])])/3 + 
    (23799*Log[l[9]]*PolyLog[3, l[10]/(l[1]*l[3])])/4 + 
    18*Log[l[12]]*PolyLog[3, l[10]/(l[1]*l[3])] - 
    (66319*Log[l[13]]*PolyLog[3, l[10]/(l[1]*l[3])])/12 + 
    (6333*Log[l[14]]*PolyLog[3, l[10]/(l[1]*l[3])])/2 - 
    (9911*Log[l[15]]*PolyLog[3, l[10]/(l[1]*l[3])])/12 - 
    835*Log[l[16]]*PolyLog[3, l[10]/(l[1]*l[3])] + 
    (1421*Log[l[1]]*PolyLog[3, l[10]/(l[1]*l[3]*l[5])])/3 - 
    (6529*Log[l[2]]*PolyLog[3, l[10]/(l[1]*l[3]*l[5])])/3 - 
    (845*Log[l[3]]*PolyLog[3, l[10]/(l[1]*l[3]*l[5])])/12 + 
    (41*Log[l[4]]*PolyLog[3, l[10]/(l[1]*l[3]*l[5])])/6 - 
    (21853*Log[l[5]]*PolyLog[3, l[10]/(l[1]*l[3]*l[5])])/12 + 
    (11339*Log[l[6]]*PolyLog[3, l[10]/(l[1]*l[3]*l[5])])/8 - 
    558*Log[l[7]]*PolyLog[3, l[10]/(l[1]*l[3]*l[5])] + 
    (6589*Log[l[8]]*PolyLog[3, l[10]/(l[1]*l[3]*l[5])])/12 + 
    (2174*Log[l[9]]*PolyLog[3, l[10]/(l[1]*l[3]*l[5])])/3 - 
    (10172*Log[l[13]]*PolyLog[3, l[10]/(l[1]*l[3]*l[5])])/3 + 
    (17747*Log[l[14]]*PolyLog[3, l[10]/(l[1]*l[3]*l[5])])/6 + 
    (1817*Log[l[15]]*PolyLog[3, l[10]/(l[1]*l[3]*l[5])])/6 - 
    (3005*Log[l[16]]*PolyLog[3, l[10]/(l[1]*l[3]*l[5])])/6 + 
    (12*I)*Pi*PolyLog[3, l[10]/(l[1]*l[3]*l[6])] + 
    (9615*Log[l[1]]*PolyLog[3, l[10]/(l[1]*l[3]*l[6])])/4 - 
    (6868*Log[l[2]]*PolyLog[3, l[10]/(l[1]*l[3]*l[6])])/3 + 
    (14707*Log[l[3]]*PolyLog[3, l[10]/(l[1]*l[3]*l[6])])/12 + 
    89*Log[l[4]]*PolyLog[3, l[10]/(l[1]*l[3]*l[6])] + 
    (1641*Log[l[5]]*PolyLog[3, l[10]/(l[1]*l[3]*l[6])])/4 + 
    1132*Log[l[6]]*PolyLog[3, l[10]/(l[1]*l[3]*l[6])] + 
    (2651*Log[l[7]]*PolyLog[3, l[10]/(l[1]*l[3]*l[6])])/2 - 
    (3931*Log[l[8]]*PolyLog[3, l[10]/(l[1]*l[3]*l[6])])/12 + 
    (877*Log[l[9]]*PolyLog[3, l[10]/(l[1]*l[3]*l[6])])/2 + 
    8*Log[l[12]]*PolyLog[3, l[10]/(l[1]*l[3]*l[6])] + 
    (2125*Log[l[13]]*PolyLog[3, l[10]/(l[1]*l[3]*l[6])])/12 - 
    679*Log[l[14]]*PolyLog[3, l[10]/(l[1]*l[3]*l[6])] - 
    (11677*Log[l[15]]*PolyLog[3, l[10]/(l[1]*l[3]*l[6])])/12 - 
    1594*Log[l[16]]*PolyLog[3, l[10]/(l[1]*l[3]*l[6])] + 
    (13*I)*Pi*PolyLog[3, -(l[10]/l[7])] + 
    (57637*Log[l[1]]*PolyLog[3, -(l[10]/l[7])])/12 + 
    259*Log[l[2]]*PolyLog[3, -(l[10]/l[7])] + 
    (6309*Log[l[3]]*PolyLog[3, -(l[10]/l[7])])/4 - 
    (425*Log[l[4]]*PolyLog[3, -(l[10]/l[7])])/2 + 
    (247385*Log[l[5]]*PolyLog[3, -(l[10]/l[7])])/12 - 
    (28459*Log[l[6]]*PolyLog[3, -(l[10]/l[7])])/3 + 
    (36933*Log[l[7]]*PolyLog[3, -(l[10]/l[7])])/2 - 
    177*Log[l[8]]*PolyLog[3, -(l[10]/l[7])] - 
    (27235*Log[l[9]]*PolyLog[3, -(l[10]/l[7])])/4 + 
    25*Log[l[12]]*PolyLog[3, -(l[10]/l[7])] - 14816*Log[l[13]]*
     PolyLog[3, -(l[10]/l[7])] + (9357*Log[l[14]]*PolyLog[3, -(l[10]/l[7])])/
     2 + (57025*Log[l[15]]*PolyLog[3, -(l[10]/l[7])])/12 + 
    (52931*Log[l[16]]*PolyLog[3, -(l[10]/l[7])])/12 - 
    (3*I)*Pi*PolyLog[3, -(l[10]/(l[2]^2*l[7]))] + 
    (22787*Log[l[1]]*PolyLog[3, -(l[10]/(l[2]^2*l[7]))])/12 - 
    5640*Log[l[2]]*PolyLog[3, -(l[10]/(l[2]^2*l[7]))] + 
    (33323*Log[l[3]]*PolyLog[3, -(l[10]/(l[2]^2*l[7]))])/12 - 
    (263*Log[l[4]]*PolyLog[3, -(l[10]/(l[2]^2*l[7]))])/3 + 
    (135509*Log[l[5]]*PolyLog[3, -(l[10]/(l[2]^2*l[7]))])/12 - 
    (26375*Log[l[6]]*PolyLog[3, -(l[10]/(l[2]^2*l[7]))])/12 + 
    (17265*Log[l[7]]*PolyLog[3, -(l[10]/(l[2]^2*l[7]))])/4 + 
    (3707*Log[l[8]]*PolyLog[3, -(l[10]/(l[2]^2*l[7]))])/12 - 
    (10363*Log[l[9]]*PolyLog[3, -(l[10]/(l[2]^2*l[7]))])/3 - 
    6*Log[l[12]]*PolyLog[3, -(l[10]/(l[2]^2*l[7]))] + 
    (11857*Log[l[13]]*PolyLog[3, -(l[10]/(l[2]^2*l[7]))])/12 + 
    (4732*Log[l[14]]*PolyLog[3, -(l[10]/(l[2]^2*l[7]))])/3 - 
    (4761*Log[l[15]]*PolyLog[3, -(l[10]/(l[2]^2*l[7]))])/4 + 
    (18979*Log[l[16]]*PolyLog[3, -(l[10]/(l[2]^2*l[7]))])/12 - 
    11*Log[l[1]]*PolyLog[3, -(l[10]/(l[2]^2*l[5]*l[7]))] + 
    275*Log[l[2]]*PolyLog[3, -(l[10]/(l[2]^2*l[5]*l[7]))] - 
    43*Log[l[3]]*PolyLog[3, -(l[10]/(l[2]^2*l[5]*l[7]))] - 
    16*Log[l[4]]*PolyLog[3, -(l[10]/(l[2]^2*l[5]*l[7]))] - 
    (19763*Log[l[5]]*PolyLog[3, -(l[10]/(l[2]^2*l[5]*l[7]))])/12 + 
    12*Log[l[6]]*PolyLog[3, -(l[10]/(l[2]^2*l[5]*l[7]))] + 
    (213*Log[l[7]]*PolyLog[3, -(l[10]/(l[2]^2*l[5]*l[7]))])/2 + 
    68*Log[l[8]]*PolyLog[3, -(l[10]/(l[2]^2*l[5]*l[7]))] - 
    (51127*Log[l[9]]*PolyLog[3, -(l[10]/(l[2]^2*l[5]*l[7]))])/12 - 
    (281*Log[l[14]]*PolyLog[3, -(l[10]/(l[2]^2*l[5]*l[7]))])/2 - 
    (305*Log[l[15]]*PolyLog[3, -(l[10]/(l[2]^2*l[5]*l[7]))])/2 + 
    (269*Log[l[16]]*PolyLog[3, -(l[10]/(l[2]^2*l[5]*l[7]))])/2 + 
    (6437*Log[l[1]]*PolyLog[3, -((l[6]*l[10])/(l[5]*l[7]))])/6 + 
    (535*Log[l[2]]*PolyLog[3, -((l[6]*l[10])/(l[5]*l[7]))])/6 + 
    (3626*Log[l[3]]*PolyLog[3, -((l[6]*l[10])/(l[5]*l[7]))])/3 + 
    (19*Log[l[4]]*PolyLog[3, -((l[6]*l[10])/(l[5]*l[7]))])/6 - 
    (8609*Log[l[5]]*PolyLog[3, -((l[6]*l[10])/(l[5]*l[7]))])/4 + 
    (32029*Log[l[6]]*PolyLog[3, -((l[6]*l[10])/(l[5]*l[7]))])/12 - 
    (2833*Log[l[7]]*PolyLog[3, -((l[6]*l[10])/(l[5]*l[7]))])/6 - 
    (6719*Log[l[8]]*PolyLog[3, -((l[6]*l[10])/(l[5]*l[7]))])/12 - 
    (5605*Log[l[9]]*PolyLog[3, -((l[6]*l[10])/(l[5]*l[7]))])/12 + 
    514*Log[l[13]]*PolyLog[3, -((l[6]*l[10])/(l[5]*l[7]))] - 
    430*Log[l[14]]*PolyLog[3, -((l[6]*l[10])/(l[5]*l[7]))] - 
    (1245*Log[l[15]]*PolyLog[3, -((l[6]*l[10])/(l[5]*l[7]))])/2 + 
    (1629*Log[l[16]]*PolyLog[3, -((l[6]*l[10])/(l[5]*l[7]))])/2 + 
    (1537*Log[l[1]]*PolyLog[3, l[10]/(l[1]*l[8])])/6 + 
    (320*Log[l[2]]*PolyLog[3, l[10]/(l[1]*l[8])])/3 + 
    (65*Log[l[3]]*PolyLog[3, l[10]/(l[1]*l[8])])/6 - 
    (406*Log[l[4]]*PolyLog[3, l[10]/(l[1]*l[8])])/3 - 
    6*Log[l[5]]*PolyLog[3, l[10]/(l[1]*l[8])] + 
    34*Log[l[6]]*PolyLog[3, l[10]/(l[1]*l[8])] - 
    (181*Log[l[7]]*PolyLog[3, l[10]/(l[1]*l[8])])/2 + 
    (1237*Log[l[8]]*PolyLog[3, l[10]/(l[1]*l[8])])/6 - 
    30*Log[l[9]]*PolyLog[3, l[10]/(l[1]*l[8])] + 
    24*Log[l[13]]*PolyLog[3, l[10]/(l[1]*l[8])] - 
    12*Log[l[14]]*PolyLog[3, l[10]/(l[1]*l[8])] - 
    30*Log[l[15]]*PolyLog[3, l[10]/(l[1]*l[8])] - 
    64*Log[l[16]]*PolyLog[3, l[10]/(l[1]*l[8])] - 
    (285*Log[l[1]]*PolyLog[3, -((l[2]*l[10])/l[8])])/2 - 
    (164*Log[l[2]]*PolyLog[3, -((l[2]*l[10])/l[8])])/3 + 
    (101*Log[l[3]]*PolyLog[3, -((l[2]*l[10])/l[8])])/6 + 
    (667*Log[l[4]]*PolyLog[3, -((l[2]*l[10])/l[8])])/6 + 
    10*Log[l[5]]*PolyLog[3, -((l[2]*l[10])/l[8])] + 
    7*Log[l[6]]*PolyLog[3, -((l[2]*l[10])/l[8])] + 
    (165*Log[l[7]]*PolyLog[3, -((l[2]*l[10])/l[8])])/2 - 
    (436*Log[l[8]]*PolyLog[3, -((l[2]*l[10])/l[8])])/3 + 
    34*Log[l[9]]*PolyLog[3, -((l[2]*l[10])/l[8])] - 
    10*Log[l[13]]*PolyLog[3, -((l[2]*l[10])/l[8])] + 
    6*Log[l[14]]*PolyLog[3, -((l[2]*l[10])/l[8])] + 
    10*Log[l[15]]*PolyLog[3, -((l[2]*l[10])/l[8])] + 
    6*Log[l[16]]*PolyLog[3, -((l[2]*l[10])/l[8])] + 
    (18*I)*Pi*PolyLog[3, -(l[10]/l[9])] - 
    (54683*Log[l[1]]*PolyLog[3, -(l[10]/l[9])])/12 + 
    (343*Log[l[2]]*PolyLog[3, -(l[10]/l[9])])/2 - 
    (60467*Log[l[3]]*PolyLog[3, -(l[10]/l[9])])/12 + 
    170*Log[l[4]]*PolyLog[3, -(l[10]/l[9])] - 
    (230717*Log[l[5]]*PolyLog[3, -(l[10]/l[9])])/12 + 
    (124417*Log[l[6]]*PolyLog[3, -(l[10]/l[9])])/24 - 
    (44908*Log[l[7]]*PolyLog[3, -(l[10]/l[9])])/3 - 
    (2819*Log[l[8]]*PolyLog[3, -(l[10]/l[9])])/6 + 
    (45895*Log[l[9]]*PolyLog[3, -(l[10]/l[9])])/4 + 
    7*Log[l[12]]*PolyLog[3, -(l[10]/l[9])] + 
    (12013*Log[l[13]]*PolyLog[3, -(l[10]/l[9])])/2 - 
    (6899*Log[l[14]]*PolyLog[3, -(l[10]/l[9])])/2 + 
    (8923*Log[l[15]]*PolyLog[3, -(l[10]/l[9])])/6 - 
    (11707*Log[l[16]]*PolyLog[3, -(l[10]/l[9])])/2 - 
    (17*I)*Pi*PolyLog[3, l[10]/(l[6]*l[9])] - 
    (8687*Log[l[1]]*PolyLog[3, l[10]/(l[6]*l[9])])/4 - 
    (5543*Log[l[2]]*PolyLog[3, l[10]/(l[6]*l[9])])/6 + 
    (11617*Log[l[3]]*PolyLog[3, l[10]/(l[6]*l[9])])/12 - 
    (167*Log[l[4]]*PolyLog[3, l[10]/(l[6]*l[9])])/2 + 
    (2905*Log[l[5]]*PolyLog[3, l[10]/(l[6]*l[9])])/3 - 
    (3350*Log[l[6]]*PolyLog[3, l[10]/(l[6]*l[9])])/3 - 
    (15223*Log[l[7]]*PolyLog[3, l[10]/(l[6]*l[9])])/12 + 
    (1339*Log[l[8]]*PolyLog[3, l[10]/(l[6]*l[9])])/4 - 
    (26771*Log[l[9]]*PolyLog[3, l[10]/(l[6]*l[9])])/6 - 
    10*Log[l[12]]*PolyLog[3, l[10]/(l[6]*l[9])] - 
    (865*Log[l[13]]*PolyLog[3, l[10]/(l[6]*l[9])])/12 + 
    2149*Log[l[14]]*PolyLog[3, l[10]/(l[6]*l[9])] - 
    (17843*Log[l[15]]*PolyLog[3, l[10]/(l[6]*l[9])])/12 + 
    (8248*Log[l[16]]*PolyLog[3, l[10]/(l[6]*l[9])])/3 - 
    I*Pi*PolyLog[3, (l[6]*l[10])/l[9]] + 
    (44755*Log[l[1]]*PolyLog[3, (l[6]*l[10])/l[9]])/6 - 
    (1354*Log[l[2]]*PolyLog[3, (l[6]*l[10])/l[9]])/3 + 
    (18557*Log[l[3]]*PolyLog[3, (l[6]*l[10])/l[9]])/6 - 
    (169*Log[l[4]]*PolyLog[3, (l[6]*l[10])/l[9]])/2 + 
    (19663*Log[l[5]]*PolyLog[3, (l[6]*l[10])/l[9]])/4 + 
    (13537*Log[l[6]]*PolyLog[3, (l[6]*l[10])/l[9]])/12 + 
    (149477*Log[l[7]]*PolyLog[3, (l[6]*l[10])/l[9]])/12 + 
    (1885*Log[l[8]]*PolyLog[3, (l[6]*l[10])/l[9]])/12 - 
    (15427*Log[l[9]]*PolyLog[3, (l[6]*l[10])/l[9]])/6 + 
    8*Log[l[12]]*PolyLog[3, (l[6]*l[10])/l[9]] - 
    (32559*Log[l[13]]*PolyLog[3, (l[6]*l[10])/l[9]])/4 + 
    (959*Log[l[14]]*PolyLog[3, (l[6]*l[10])/l[9]])/2 - 
    (5369*Log[l[15]]*PolyLog[3, (l[6]*l[10])/l[9]])/12 + 
    (15509*Log[l[16]]*PolyLog[3, (l[6]*l[10])/l[9]])/6 + 
    I*Pi*PolyLog[3, -((l[9]*l[10])/(l[2]^2*l[7]^2))] + 
    (1213*Log[l[1]]*PolyLog[3, -((l[9]*l[10])/(l[2]^2*l[7]^2))])/12 + 
    (281*Log[l[2]]*PolyLog[3, -((l[9]*l[10])/(l[2]^2*l[7]^2))])/2 - 
    (19571*Log[l[3]]*PolyLog[3, -((l[9]*l[10])/(l[2]^2*l[7]^2))])/12 + 
    (631*Log[l[4]]*PolyLog[3, -((l[9]*l[10])/(l[2]^2*l[7]^2))])/6 - 
    (97787*Log[l[5]]*PolyLog[3, -((l[9]*l[10])/(l[2]^2*l[7]^2))])/12 + 
    (6095*Log[l[6]]*PolyLog[3, -((l[9]*l[10])/(l[2]^2*l[7]^2))])/3 - 
    3140*Log[l[7]]*PolyLog[3, -((l[9]*l[10])/(l[2]^2*l[7]^2))] - 
    (4111*Log[l[8]]*PolyLog[3, -((l[9]*l[10])/(l[2]^2*l[7]^2))])/12 + 
    (41297*Log[l[9]]*PolyLog[3, -((l[9]*l[10])/(l[2]^2*l[7]^2))])/12 + 
    6*Log[l[12]]*PolyLog[3, -((l[9]*l[10])/(l[2]^2*l[7]^2))] + 
    (421*Log[l[13]]*PolyLog[3, -((l[9]*l[10])/(l[2]^2*l[7]^2))])/12 - 
    (1789*Log[l[14]]*PolyLog[3, -((l[9]*l[10])/(l[2]^2*l[7]^2))])/2 + 
    (1751*Log[l[15]]*PolyLog[3, -((l[9]*l[10])/(l[2]^2*l[7]^2))])/12 - 
    (5716*Log[l[16]]*PolyLog[3, -((l[9]*l[10])/(l[2]^2*l[7]^2))])/3 - 
    (311275*Log[l[1]]*PolyLog[3, l[11]/l[1]])/24 - 
    (14207*Log[l[2]]*PolyLog[3, l[11]/l[1]])/12 + 
    (1565*Log[l[3]]*PolyLog[3, l[11]/l[1]])/12 - 
    (77*Log[l[4]]*PolyLog[3, l[11]/l[1]])/6 + 
    (1031155*Log[l[5]]*PolyLog[3, l[11]/l[1]])/48 - 
    (269421*Log[l[6]]*PolyLog[3, l[11]/l[1]])/16 - 
    (1048*Log[l[7]]*PolyLog[3, l[11]/l[1]])/3 - 
    (72517*Log[l[8]]*PolyLog[3, l[11]/l[1]])/24 + 
    (3613*Log[l[9]]*PolyLog[3, l[11]/l[1]])/12 + 
    (907*Log[l[13]]*PolyLog[3, l[11]/l[1]])/12 + 
    591*Log[l[14]]*PolyLog[3, l[11]/l[1]] - 1005*Log[l[15]]*
     PolyLog[3, l[11]/l[1]] + 138*Log[l[16]]*PolyLog[3, l[11]/l[1]] - 
    (132269*Log[l[1]]*PolyLog[3, l[11]/l[2]])/48 - 
    (347*Log[l[2]]*PolyLog[3, l[11]/l[2]])/3 + 
    (6305*Log[l[3]]*PolyLog[3, l[11]/l[2]])/4 + 
    (225*Log[l[4]]*PolyLog[3, l[11]/l[2]])/2 - 
    (137513*Log[l[5]]*PolyLog[3, l[11]/l[2]])/24 + 
    (20533*Log[l[6]]*PolyLog[3, l[11]/l[2]])/12 + 
    (5659*Log[l[7]]*PolyLog[3, l[11]/l[2]])/12 + 
    (24559*Log[l[8]]*PolyLog[3, l[11]/l[2]])/48 - 
    (2783*Log[l[9]]*PolyLog[3, l[11]/l[2]])/4 + 
    8*Log[l[12]]*PolyLog[3, l[11]/l[2]] - 
    (4871*Log[l[13]]*PolyLog[3, l[11]/l[2]])/12 + 
    458*Log[l[14]]*PolyLog[3, l[11]/l[2]] + 
    (347*Log[l[15]]*PolyLog[3, l[11]/l[2]])/12 - 
    (425*Log[l[16]]*PolyLog[3, l[11]/l[2]])/2 - 
    (30005*Log[l[1]]*PolyLog[3, -(l[11]/l[3])])/3 - 
    (3253*Log[l[2]]*PolyLog[3, -(l[11]/l[3])])/12 + 
    (3283*Log[l[3]]*PolyLog[3, -(l[11]/l[3])])/4 + 
    (194*Log[l[4]]*PolyLog[3, -(l[11]/l[3])])/3 + 
    (37227*Log[l[5]]*PolyLog[3, -(l[11]/l[3])])/4 - 
    (39807*Log[l[6]]*PolyLog[3, -(l[11]/l[3])])/4 - 
    (3335*Log[l[7]]*PolyLog[3, -(l[11]/l[3])])/4 + 
    (1873*Log[l[8]]*PolyLog[3, -(l[11]/l[3])])/4 + 
    (4007*Log[l[9]]*PolyLog[3, -(l[11]/l[3])])/6 - 
    2*Log[l[12]]*PolyLog[3, -(l[11]/l[3])] + 
    (10817*Log[l[13]]*PolyLog[3, -(l[11]/l[3])])/12 - 
    (8743*Log[l[14]]*PolyLog[3, -(l[11]/l[3])])/12 - 
    (2737*Log[l[15]]*PolyLog[3, -(l[11]/l[3])])/4 - 
    (10925*Log[l[16]]*PolyLog[3, -(l[11]/l[3])])/12 + 
    (88639*Log[l[1]]*PolyLog[3, -((l[2]*l[11])/(l[1]*l[3]))])/8 + 
    (14255*Log[l[2]]*PolyLog[3, -((l[2]*l[11])/(l[1]*l[3]))])/24 - 
    (1013*Log[l[3]]*PolyLog[3, -((l[2]*l[11])/(l[1]*l[3]))])/6 - 
    (899*Log[l[4]]*PolyLog[3, -((l[2]*l[11])/(l[1]*l[3]))])/6 - 
    (36735*Log[l[5]]*PolyLog[3, -((l[2]*l[11])/(l[1]*l[3]))])/4 + 
    (41209*Log[l[6]]*PolyLog[3, -((l[2]*l[11])/(l[1]*l[3]))])/4 + 
    (2144*Log[l[7]]*PolyLog[3, -((l[2]*l[11])/(l[1]*l[3]))])/3 + 
    (233*Log[l[8]]*PolyLog[3, -((l[2]*l[11])/(l[1]*l[3]))])/4 - 
    (1677*Log[l[9]]*PolyLog[3, -((l[2]*l[11])/(l[1]*l[3]))])/4 - 
    (715*Log[l[13]]*PolyLog[3, -((l[2]*l[11])/(l[1]*l[3]))])/12 - 
    599*Log[l[14]]*PolyLog[3, -((l[2]*l[11])/(l[1]*l[3]))] + 
    993*Log[l[15]]*PolyLog[3, -((l[2]*l[11])/(l[1]*l[3]))] - 
    175*Log[l[16]]*PolyLog[3, -((l[2]*l[11])/(l[1]*l[3]))] - 
    (22457*Log[l[1]]*PolyLog[3, -(l[11]/l[5])])/8 - 
    (445*Log[l[2]]*PolyLog[3, -(l[11]/l[5])])/6 - 
    (1037*Log[l[3]]*PolyLog[3, -(l[11]/l[5])])/12 - 
    (19*Log[l[4]]*PolyLog[3, -(l[11]/l[5])])/6 + 
    (207925*Log[l[5]]*PolyLog[3, -(l[11]/l[5])])/16 - 
    (107437*Log[l[6]]*PolyLog[3, -(l[11]/l[5])])/16 + 
    (3211*Log[l[7]]*PolyLog[3, -(l[11]/l[5])])/6 - 
    (21727*Log[l[8]]*PolyLog[3, -(l[11]/l[5])])/8 - 
    (2987*Log[l[9]]*PolyLog[3, -(l[11]/l[5])])/12 - 
    499*Log[l[13]]*PolyLog[3, -(l[11]/l[5])] + 
    419*Log[l[14]]*PolyLog[3, -(l[11]/l[5])] - 
    47*Log[l[15]]*PolyLog[3, -(l[11]/l[5])] - 
    138*Log[l[16]]*PolyLog[3, -(l[11]/l[5])] + 
    (36343*Log[l[1]]*PolyLog[3, l[11]/(l[2]*l[5])])/16 + 
    (445*Log[l[2]]*PolyLog[3, l[11]/(l[2]*l[5])])/6 + 
    (1565*Log[l[3]]*PolyLog[3, l[11]/(l[2]*l[5])])/12 - 
    (77*Log[l[4]]*PolyLog[3, l[11]/(l[2]*l[5])])/6 + 
    (147095*Log[l[5]]*PolyLog[3, l[11]/(l[2]*l[5])])/24 + 
    (605*Log[l[6]]*PolyLog[3, l[11]/(l[2]*l[5])])/4 - 
    459*Log[l[7]]*PolyLog[3, l[11]/(l[2]*l[5])] - 
    (73237*Log[l[8]]*PolyLog[3, l[11]/(l[2]*l[5])])/24 + 
    (3661*Log[l[9]]*PolyLog[3, l[11]/(l[2]*l[5])])/12 + 
    499*Log[l[13]]*PolyLog[3, l[11]/(l[2]*l[5])] - 
    419*Log[l[14]]*PolyLog[3, l[11]/(l[2]*l[5])] + 
    47*Log[l[15]]*PolyLog[3, l[11]/(l[2]*l[5])] + 
    138*Log[l[16]]*PolyLog[3, l[11]/(l[2]*l[5])] - 
    (8831*Log[l[1]]*PolyLog[3, -(l[11]/(l[3]*l[5]))])/24 + 
    (2635*Log[l[2]]*PolyLog[3, -(l[11]/(l[3]*l[5]))])/24 + 
    (1709*Log[l[3]]*PolyLog[3, -(l[11]/(l[3]*l[5]))])/12 + 
    (55*Log[l[4]]*PolyLog[3, -(l[11]/(l[3]*l[5]))])/6 - 
    (1693*Log[l[5]]*PolyLog[3, -(l[11]/(l[3]*l[5]))])/2 + 
    (5149*Log[l[6]]*PolyLog[3, -(l[11]/(l[3]*l[5]))])/8 - 
    (1759*Log[l[7]]*PolyLog[3, -(l[11]/(l[3]*l[5]))])/3 - 
    (115*Log[l[8]]*PolyLog[3, -(l[11]/(l[3]*l[5]))])/3 + 
    (885*Log[l[9]]*PolyLog[3, -(l[11]/(l[3]*l[5]))])/4 + 
    494*Log[l[13]]*PolyLog[3, -(l[11]/(l[3]*l[5]))] - 
    410*Log[l[14]]*PolyLog[3, -(l[11]/(l[3]*l[5]))] + 
    45*Log[l[15]]*PolyLog[3, -(l[11]/(l[3]*l[5]))] + 
    (235*Log[l[16]]*PolyLog[3, -(l[11]/(l[3]*l[5]))])/2 - 
    (614671*Log[l[1]]*PolyLog[3, -(l[11]/l[6])])/48 - 
    (14657*Log[l[2]]*PolyLog[3, -(l[11]/l[6])])/12 + 
    (21517*Log[l[3]]*PolyLog[3, -(l[11]/l[6])])/12 + 
    (617*Log[l[4]]*PolyLog[3, -(l[11]/l[6])])/6 + 
    (10559*Log[l[5]]*PolyLog[3, -(l[11]/l[6])])/4 - 
    (101039*Log[l[6]]*PolyLog[3, -(l[11]/l[6])])/12 - 
    (5015*Log[l[7]]*PolyLog[3, -(l[11]/l[6])])/12 + 
    (9887*Log[l[8]]*PolyLog[3, -(l[11]/l[6])])/48 - 
    (603*Log[l[9]]*PolyLog[3, -(l[11]/l[6])])/4 + 
    8*Log[l[12]]*PolyLog[3, -(l[11]/l[6])] + 
    (521*Log[l[13]]*PolyLog[3, -(l[11]/l[6])])/3 + 
    635*Log[l[14]]*PolyLog[3, -(l[11]/l[6])] - 
    (11209*Log[l[15]]*PolyLog[3, -(l[11]/l[6])])/12 + 
    (137*Log[l[16]]*PolyLog[3, -(l[11]/l[6])])/2 + 
    (591191*Log[l[1]]*PolyLog[3, -(l[11]/(l[1]*l[6]))])/48 + 
    (14207*Log[l[2]]*PolyLog[3, -(l[11]/(l[1]*l[6]))])/12 - 
    (1037*Log[l[3]]*PolyLog[3, -(l[11]/(l[1]*l[6]))])/12 - 
    (19*Log[l[4]]*PolyLog[3, -(l[11]/(l[1]*l[6]))])/6 - 
    (4481*Log[l[5]]*PolyLog[3, -(l[11]/(l[1]*l[6]))])/2 + 
    (41101*Log[l[6]]*PolyLog[3, -(l[11]/(l[1]*l[6]))])/4 + 
    (851*Log[l[7]]*PolyLog[3, -(l[11]/(l[1]*l[6]))])/2 - 
    (21967*Log[l[8]]*PolyLog[3, -(l[11]/(l[1]*l[6]))])/8 - 
    (2939*Log[l[9]]*PolyLog[3, -(l[11]/(l[1]*l[6]))])/12 - 
    (907*Log[l[13]]*PolyLog[3, -(l[11]/(l[1]*l[6]))])/12 - 
    591*Log[l[14]]*PolyLog[3, -(l[11]/(l[1]*l[6]))] + 
    1005*Log[l[15]]*PolyLog[3, -(l[11]/(l[1]*l[6]))] - 
    138*Log[l[16]]*PolyLog[3, -(l[11]/(l[1]*l[6]))] + 
    (38785*Log[l[1]]*PolyLog[3, -(l[11]/(l[3]*l[6]))])/6 + 
    (69821*Log[l[2]]*PolyLog[3, -(l[11]/(l[3]*l[6]))])/12 - 
    (21937*Log[l[3]]*PolyLog[3, -(l[11]/(l[3]*l[6]))])/12 - 
    (45*Log[l[4]]*PolyLog[3, -(l[11]/(l[3]*l[6]))])/2 - 
    (36415*Log[l[5]]*PolyLog[3, -(l[11]/(l[3]*l[6]))])/4 + 
    (34647*Log[l[6]]*PolyLog[3, -(l[11]/(l[3]*l[6]))])/4 + 
    (1993*Log[l[7]]*PolyLog[3, -(l[11]/(l[3]*l[6]))])/2 + 
    (14017*Log[l[8]]*PolyLog[3, -(l[11]/(l[3]*l[6]))])/12 - 
    (1669*Log[l[9]]*PolyLog[3, -(l[11]/(l[3]*l[6]))])/12 - 
    4*Log[l[12]]*PolyLog[3, -(l[11]/(l[3]*l[6]))] + 
    (7037*Log[l[13]]*PolyLog[3, -(l[11]/(l[3]*l[6]))])/12 - 
    (10885*Log[l[14]]*PolyLog[3, -(l[11]/(l[3]*l[6]))])/12 + 
    (9049*Log[l[15]]*PolyLog[3, -(l[11]/(l[3]*l[6]))])/12 - 
    (3043*Log[l[16]]*PolyLog[3, -(l[11]/(l[3]*l[6]))])/12 - 
    8603*Log[l[1]]*PolyLog[3, -(l[11]/(l[1]*l[3]*l[6]))] - 
    (10967*Log[l[2]]*PolyLog[3, -(l[11]/(l[1]*l[3]*l[6]))])/12 + 
    (3929*Log[l[3]]*PolyLog[3, -(l[11]/(l[1]*l[3]*l[6]))])/12 - 
    (497*Log[l[4]]*PolyLog[3, -(l[11]/(l[1]*l[3]*l[6]))])/6 + 
    (17651*Log[l[5]]*PolyLog[3, -(l[11]/(l[1]*l[3]*l[6]))])/2 - 
    (42235*Log[l[6]]*PolyLog[3, -(l[11]/(l[1]*l[3]*l[6]))])/4 - 
    (5553*Log[l[7]]*PolyLog[3, -(l[11]/(l[1]*l[3]*l[6]))])/4 + 
    (1519*Log[l[8]]*PolyLog[3, -(l[11]/(l[1]*l[3]*l[6]))])/3 + 
    (4489*Log[l[9]]*PolyLog[3, -(l[11]/(l[1]*l[3]*l[6]))])/12 + 
    (113*Log[l[13]]*PolyLog[3, -(l[11]/(l[1]*l[3]*l[6]))])/2 + 
    (4045*Log[l[14]]*PolyLog[3, -(l[11]/(l[1]*l[3]*l[6]))])/12 - 
    846*Log[l[15]]*PolyLog[3, -(l[11]/(l[1]*l[3]*l[6]))] + 
    (3289*Log[l[16]]*PolyLog[3, -(l[11]/(l[1]*l[3]*l[6]))])/12 + 
    (2078*Log[l[1]]*PolyLog[3, l[11]/l[7]])/3 + 
    (1250*Log[l[2]]*PolyLog[3, l[11]/l[7]])/3 + 
    (1169*Log[l[3]]*PolyLog[3, l[11]/l[7]])/2 - 
    (53*Log[l[4]]*PolyLog[3, l[11]/l[7]])/6 + 
    (3533*Log[l[5]]*PolyLog[3, l[11]/l[7]])/12 + 
    (815*Log[l[6]]*PolyLog[3, l[11]/l[7]])/4 - 
    (287*Log[l[7]]*PolyLog[3, l[11]/l[7]])/2 + 
    (5233*Log[l[8]]*PolyLog[3, l[11]/l[7]])/12 + 
    (2042*Log[l[9]]*PolyLog[3, l[11]/l[7]])/3 - 
    4*Log[l[12]]*PolyLog[3, l[11]/l[7]] - 
    (307*Log[l[13]]*PolyLog[3, l[11]/l[7]])/3 - 
    (11021*Log[l[14]]*PolyLog[3, l[11]/l[7]])/12 + 
    (1507*Log[l[15]]*PolyLog[3, l[11]/l[7]])/4 - 
    (3523*Log[l[16]]*PolyLog[3, l[11]/l[7]])/4 + 
    (95*Log[l[1]]*PolyLog[3, l[11]/(l[1]*l[7])])/12 - 
    (4147*Log[l[2]]*PolyLog[3, l[11]/(l[1]*l[7])])/12 - 
    (6097*Log[l[3]]*PolyLog[3, l[11]/(l[1]*l[7])])/3 - 
    (595*Log[l[4]]*PolyLog[3, l[11]/(l[1]*l[7])])/6 + 
    (6697*Log[l[5]]*PolyLog[3, l[11]/(l[1]*l[7])])/12 - 
    (7135*Log[l[6]]*PolyLog[3, l[11]/(l[1]*l[7])])/12 + 
    (4087*Log[l[7]]*PolyLog[3, l[11]/(l[1]*l[7])])/6 + 
    (18587*Log[l[8]]*PolyLog[3, l[11]/(l[1]*l[7])])/12 - 
    (709*Log[l[9]]*PolyLog[3, l[11]/(l[1]*l[7])])/6 + 
    (349*Log[l[13]]*PolyLog[3, l[11]/(l[1]*l[7])])/12 + 
    (3023*Log[l[14]]*PolyLog[3, l[11]/(l[1]*l[7])])/12 - 
    169*Log[l[15]]*PolyLog[3, l[11]/(l[1]*l[7])] - 
    (2125*Log[l[16]]*PolyLog[3, l[11]/(l[1]*l[7])])/12 - 
    1390*Log[l[1]]*PolyLog[3, l[11]/(l[2]*l[7])] + 
    (13463*Log[l[2]]*PolyLog[3, l[11]/(l[2]*l[7])])/6 + 
    (3103*Log[l[3]]*PolyLog[3, l[11]/(l[2]*l[7])])/12 + 
    (13*Log[l[4]]*PolyLog[3, l[11]/(l[2]*l[7])])/6 - 
    (13211*Log[l[5]]*PolyLog[3, l[11]/(l[2]*l[7])])/12 - 
    (2309*Log[l[6]]*PolyLog[3, l[11]/(l[2]*l[7])])/4 - 
    (9275*Log[l[7]]*PolyLog[3, l[11]/(l[2]*l[7])])/6 + 
    (760*Log[l[8]]*PolyLog[3, l[11]/(l[2]*l[7])])/3 + 
    (2363*Log[l[9]]*PolyLog[3, l[11]/(l[2]*l[7])])/12 + 
    (17507*Log[l[13]]*PolyLog[3, l[11]/(l[2]*l[7])])/12 - 
    214*Log[l[14]]*PolyLog[3, l[11]/(l[2]*l[7])] - 
    (8879*Log[l[15]]*PolyLog[3, l[11]/(l[2]*l[7])])/12 + 
    (635*Log[l[16]]*PolyLog[3, l[11]/(l[2]*l[7])])/2 + 
    (845*Log[l[1]]*PolyLog[3, l[11]/(l[2]*l[5]*l[7])])/12 - 
    (583*Log[l[2]]*PolyLog[3, l[11]/(l[2]*l[5]*l[7])])/6 - 
    (857*Log[l[3]]*PolyLog[3, l[11]/(l[2]*l[5]*l[7])])/12 + 
    (173*Log[l[4]]*PolyLog[3, l[11]/(l[2]*l[5]*l[7])])/6 + 
    (2297*Log[l[5]]*PolyLog[3, l[11]/(l[2]*l[5]*l[7])])/3 - 
    (561*Log[l[6]]*PolyLog[3, l[11]/(l[2]*l[5]*l[7])])/4 + 
    518*Log[l[7]]*PolyLog[3, l[11]/(l[2]*l[5]*l[7])] + 
    132*Log[l[8]]*PolyLog[3, l[11]/(l[2]*l[5]*l[7])] - 
    (3853*Log[l[9]]*PolyLog[3, l[11]/(l[2]*l[5]*l[7])])/12 - 
    499*Log[l[13]]*PolyLog[3, l[11]/(l[2]*l[5]*l[7])] + 
    435*Log[l[14]]*PolyLog[3, l[11]/(l[2]*l[5]*l[7])] - 
    57*Log[l[15]]*PolyLog[3, l[11]/(l[2]*l[5]*l[7])] - 
    122*Log[l[16]]*PolyLog[3, l[11]/(l[2]*l[5]*l[7])] - 
    (37691*Log[l[1]]*PolyLog[3, -(l[11]/l[8])])/4 - 
    (4531*Log[l[2]]*PolyLog[3, -(l[11]/l[8])])/3 - 
    (16291*Log[l[3]]*PolyLog[3, -(l[11]/l[8])])/24 + 
    (65*Log[l[4]]*PolyLog[3, -(l[11]/l[8])])/2 + 
    (236897*Log[l[5]]*PolyLog[3, -(l[11]/l[8])])/24 - 
    (136399*Log[l[6]]*PolyLog[3, -(l[11]/l[8])])/12 - 
    (4907*Log[l[7]]*PolyLog[3, -(l[11]/l[8])])/12 + 
    (8487*Log[l[8]]*PolyLog[3, -(l[11]/l[8])])/8 + 
    (117*Log[l[9]]*PolyLog[3, -(l[11]/l[8])])/2 - 
    (5129*Log[l[13]]*PolyLog[3, -(l[11]/l[8])])/12 + 
    1006*Log[l[14]]*PolyLog[3, -(l[11]/l[8])] - 
    1016*Log[l[15]]*PolyLog[3, -(l[11]/l[8])] + 
    47*Log[l[16]]*PolyLog[3, -(l[11]/l[8])] - 
    (159955*Log[l[1]]*PolyLog[3, l[11]/l[8]])/16 - 
    (27179*Log[l[2]]*PolyLog[3, l[11]/l[8]])/24 + 
    (24545*Log[l[3]]*PolyLog[3, l[11]/l[8]])/16 + 
    8*Log[l[4]]*PolyLog[3, l[11]/l[8]] + 
    (477859*Log[l[5]]*PolyLog[3, l[11]/l[8]])/48 - 
    (231305*Log[l[6]]*PolyLog[3, l[11]/l[8]])/24 - 
    (16969*Log[l[7]]*PolyLog[3, l[11]/l[8]])/16 + 
    (615*Log[l[8]]*PolyLog[3, l[11]/l[8]])/4 - 
    (5041*Log[l[9]]*PolyLog[3, l[11]/l[8]])/12 - 
    (4721*Log[l[13]]*PolyLog[3, l[11]/l[8]])/12 + 
    980*Log[l[14]]*PolyLog[3, l[11]/l[8]] - 1046*Log[l[15]]*
     PolyLog[3, l[11]/l[8]] - (155*Log[l[16]]*PolyLog[3, l[11]/l[8]])/2 + 
    (6671*Log[l[1]]*PolyLog[3, l[11]/(l[2]*l[8])])/12 + 
    (73*Log[l[2]]*PolyLog[3, l[11]/(l[2]*l[8])])/2 - 
    (1168*Log[l[3]]*PolyLog[3, l[11]/(l[2]*l[8])])/3 - 
    (359*Log[l[4]]*PolyLog[3, l[11]/(l[2]*l[8])])/3 + 
    3*Log[l[5]]*PolyLog[3, l[11]/(l[2]*l[8])] + 
    18*Log[l[6]]*PolyLog[3, l[11]/(l[2]*l[8])] - 
    (10949*Log[l[7]]*PolyLog[3, l[11]/(l[2]*l[8])])/12 + 
    (16975*Log[l[8]]*PolyLog[3, l[11]/(l[2]*l[8])])/12 - 
    (238*Log[l[9]]*PolyLog[3, l[11]/(l[2]*l[8])])/3 + 
    6*Log[l[13]]*PolyLog[3, l[11]/(l[2]*l[8])] + 
    2*Log[l[14]]*PolyLog[3, l[11]/(l[2]*l[8])] - 
    18*Log[l[15]]*PolyLog[3, l[11]/(l[2]*l[8])] - 
    (47*Log[l[16]]*PolyLog[3, l[11]/(l[2]*l[8])])/2 + 
    (275581*Log[l[1]]*PolyLog[3, (l[2]*l[11])/l[8]])/24 + 
    (10471*Log[l[2]]*PolyLog[3, (l[2]*l[11])/l[8]])/24 - 
    (1601*Log[l[3]]*PolyLog[3, (l[2]*l[11])/l[8]])/48 - 
    157*Log[l[4]]*PolyLog[3, (l[2]*l[11])/l[8]] - 
    (146803*Log[l[5]]*PolyLog[3, (l[2]*l[11])/l[8]])/16 + 
    10751*Log[l[6]]*PolyLog[3, (l[2]*l[11])/l[8]] + 
    (8725*Log[l[7]]*PolyLog[3, (l[2]*l[11])/l[8]])/6 - 
    (58579*Log[l[8]]*PolyLog[3, (l[2]*l[11])/l[8]])/48 - 
    225*Log[l[9]]*PolyLog[3, (l[2]*l[11])/l[8]] + 
    (929*Log[l[13]]*PolyLog[3, (l[2]*l[11])/l[8]])/2 - 
    (9145*Log[l[14]]*PolyLog[3, (l[2]*l[11])/l[8]])/12 + 
    863*Log[l[15]]*PolyLog[3, (l[2]*l[11])/l[8]] - 
    (2359*Log[l[16]]*PolyLog[3, (l[2]*l[11])/l[8]])/12 + 
    10341*Log[l[1]]*PolyLog[3, -((l[6]*l[11])/l[8])] + 
    (15013*Log[l[2]]*PolyLog[3, -((l[6]*l[11])/l[8])])/12 + 
    (2143*Log[l[3]]*PolyLog[3, -((l[6]*l[11])/l[8])])/48 - 
    (466669*Log[l[5]]*PolyLog[3, -((l[6]*l[11])/l[8])])/48 + 
    (121285*Log[l[6]]*PolyLog[3, -((l[6]*l[11])/l[8])])/12 + 
    (643*Log[l[7]]*PolyLog[3, -((l[6]*l[11])/l[8])])/12 - 
    (13533*Log[l[8]]*PolyLog[3, -((l[6]*l[11])/l[8])])/16 + 
    (6947*Log[l[9]]*PolyLog[3, -((l[6]*l[11])/l[8])])/12 + 
    (4997*Log[l[13]]*PolyLog[3, -((l[6]*l[11])/l[8])])/12 - 
    999*Log[l[14]]*PolyLog[3, -((l[6]*l[11])/l[8])] + 
    1048*Log[l[15]]*PolyLog[3, -((l[6]*l[11])/l[8])] + 
    33*Log[l[16]]*PolyLog[3, -((l[6]*l[11])/l[8])] + 
    (527*Log[l[1]]*PolyLog[3, -((l[1]*l[11])/l[9])])/3 + 
    (577*Log[l[2]]*PolyLog[3, -((l[1]*l[11])/l[9])])/6 + 
    (97*Log[l[3]]*PolyLog[3, -((l[1]*l[11])/l[9])])/3 - 
    (416*Log[l[4]]*PolyLog[3, -((l[1]*l[11])/l[9])])/3 - 
    16*Log[l[5]]*PolyLog[3, -((l[1]*l[11])/l[9])] + 
    (43*Log[l[6]]*PolyLog[3, -((l[1]*l[11])/l[9])])/2 - 
    (166*Log[l[7]]*PolyLog[3, -((l[1]*l[11])/l[9])])/3 + 
    (136*Log[l[8]]*PolyLog[3, -((l[1]*l[11])/l[9])])/3 + 
    (259*Log[l[9]]*PolyLog[3, -((l[1]*l[11])/l[9])])/6 + 
    2*Log[l[13]]*PolyLog[3, -((l[1]*l[11])/l[9])] + 
    2*Log[l[14]]*PolyLog[3, -((l[1]*l[11])/l[9])] - 
    16*Log[l[15]]*PolyLog[3, -((l[1]*l[11])/l[9])] - 
    39*Log[l[16]]*PolyLog[3, -((l[1]*l[11])/l[9])] - 
    (149*Log[l[1]]*PolyLog[3, -((l[2]*l[11])/(l[1]*l[9]))])/2 - 
    192*Log[l[2]]*PolyLog[3, -((l[2]*l[11])/(l[1]*l[9]))] - 
    (419*Log[l[3]]*PolyLog[3, -((l[2]*l[11])/(l[1]*l[9]))])/6 + 
    (1679*Log[l[4]]*PolyLog[3, -((l[2]*l[11])/(l[1]*l[9]))])/6 + 
    16*Log[l[5]]*PolyLog[3, -((l[2]*l[11])/(l[1]*l[9]))] - 
    38*Log[l[6]]*PolyLog[3, -((l[2]*l[11])/(l[1]*l[9]))] + 
    (725*Log[l[7]]*PolyLog[3, -((l[2]*l[11])/(l[1]*l[9]))])/6 + 
    80*Log[l[8]]*PolyLog[3, -((l[2]*l[11])/(l[1]*l[9]))] - 
    (389*Log[l[9]]*PolyLog[3, -((l[2]*l[11])/(l[1]*l[9]))])/2 - 
    4*Log[l[14]]*PolyLog[3, -((l[2]*l[11])/(l[1]*l[9]))] + 
    8*Log[l[15]]*PolyLog[3, -((l[2]*l[11])/(l[1]*l[9]))] + 
    45*Log[l[16]]*PolyLog[3, -((l[2]*l[11])/(l[1]*l[9]))] - 
    (33*Log[l[1]]*PolyLog[3, (l[2]^2*l[11])/l[9]])/2 + 
    15*Log[l[4]]*PolyLog[3, (l[2]^2*l[11])/l[9]] - 
    7*Log[l[7]]*PolyLog[3, (l[2]^2*l[11])/l[9]] - 
    (5*Log[l[8]]*PolyLog[3, (l[2]^2*l[11])/l[9]])/6 + 
    (47*Log[l[9]]*PolyLog[3, (l[2]^2*l[11])/l[9]])/6 - 
    227*Log[l[1]]*PolyLog[3, -((l[9]*l[11])/(l[1]*l[3]^2*l[6]))] - 
    63*Log[l[2]]*PolyLog[3, -((l[9]*l[11])/(l[1]*l[3]^2*l[6]))] - 
    (1295*Log[l[3]]*PolyLog[3, -((l[9]*l[11])/(l[1]*l[3]^2*l[6]))])/6 + 
    (13*Log[l[4]]*PolyLog[3, -((l[9]*l[11])/(l[1]*l[3]^2*l[6]))])/6 - 
    70*Log[l[5]]*PolyLog[3, -((l[9]*l[11])/(l[1]*l[3]^2*l[6]))] - 
    22*Log[l[6]]*PolyLog[3, -((l[9]*l[11])/(l[1]*l[3]^2*l[6]))] + 
    (62*Log[l[7]]*PolyLog[3, -((l[9]*l[11])/(l[1]*l[3]^2*l[6]))])/3 + 
    (349*Log[l[8]]*PolyLog[3, -((l[9]*l[11])/(l[1]*l[3]^2*l[6]))])/6 + 
    (155*Log[l[9]]*PolyLog[3, -((l[9]*l[11])/(l[1]*l[3]^2*l[6]))])/2 - 
    12*Log[l[13]]*PolyLog[3, -((l[9]*l[11])/(l[1]*l[3]^2*l[6]))] + 
    8*Log[l[14]]*PolyLog[3, -((l[9]*l[11])/(l[1]*l[3]^2*l[6]))] + 
    12*Log[l[15]]*PolyLog[3, -((l[9]*l[11])/(l[1]*l[3]^2*l[6]))] + 
    37*Log[l[16]]*PolyLog[3, -((l[9]*l[11])/(l[1]*l[3]^2*l[6]))] - 
    12*Log[l[1]]*PolyLog[3, -((l[10]*l[11])/(l[8]*l[9]))] + 
    10*Log[l[2]]*PolyLog[3, -((l[10]*l[11])/(l[8]*l[9]))] - 
    8*Log[l[3]]*PolyLog[3, -((l[10]*l[11])/(l[8]*l[9]))] - 
    2*Log[l[5]]*PolyLog[3, -((l[10]*l[11])/(l[8]*l[9]))] - 
    4*Log[l[6]]*PolyLog[3, -((l[10]*l[11])/(l[8]*l[9]))] + 
    6*Log[l[7]]*PolyLog[3, -((l[10]*l[11])/(l[8]*l[9]))] + 
    2*Log[l[8]]*PolyLog[3, -((l[10]*l[11])/(l[8]*l[9]))] - 
    2*Log[l[9]]*PolyLog[3, -((l[10]*l[11])/(l[8]*l[9]))] + 
    2*Log[l[13]]*PolyLog[3, -((l[10]*l[11])/(l[8]*l[9]))] - 
    2*Log[l[14]]*PolyLog[3, -((l[10]*l[11])/(l[8]*l[9]))] + 
    2*Log[l[15]]*PolyLog[3, -((l[10]*l[11])/(l[8]*l[9]))] - 
    11*Log[l[1]]*PolyLog[3, (l[1]*l[7]*l[9])/l[13]^2] - 
    5*Log[l[2]]*PolyLog[3, (l[1]*l[7]*l[9])/l[13]^2] - 
    2*Log[l[3]]*PolyLog[3, (l[1]*l[7]*l[9])/l[13]^2] + 
    5*Log[l[6]]*PolyLog[3, (l[1]*l[7]*l[9])/l[13]^2] + 
    3*Log[l[7]]*PolyLog[3, (l[1]*l[7]*l[9])/l[13]^2] - 
    20*Log[l[8]]*PolyLog[3, (l[1]*l[7]*l[9])/l[13]^2] + 
    9*Log[l[9]]*PolyLog[3, (l[1]*l[7]*l[9])/l[13]^2] - 
    11*Log[l[12]]*PolyLog[3, (l[1]*l[7]*l[9])/l[13]^2] + 
    2670*Log[l[13]]*PolyLog[3, (l[1]*l[7]*l[9])/l[13]^2] - 
    2657*Log[l[14]]*PolyLog[3, (l[1]*l[7]*l[9])/l[13]^2] - 
    9*Log[l[15]]*PolyLog[3, (l[1]*l[7]*l[9])/l[13]^2] + 
    17*Log[l[16]]*PolyLog[3, (l[1]*l[7]*l[9])/l[13]^2] - 
    (8*I)*Pi*PolyLog[3, (l[1]*l[3])/l[13]] + 
    (3977*Log[l[1]]*PolyLog[3, (l[1]*l[3])/l[13]])/2 - 
    (101621*Log[l[2]]*PolyLog[3, (l[1]*l[3])/l[13]])/12 + 
    203*Log[l[3]]*PolyLog[3, (l[1]*l[3])/l[13]] + 
    8*Log[l[4]]*PolyLog[3, (l[1]*l[3])/l[13]] - 
    (2177*Log[l[5]]*PolyLog[3, (l[1]*l[3])/l[13]])/6 - 
    (23921*Log[l[6]]*PolyLog[3, (l[1]*l[3])/l[13]])/6 - 
    (8297*Log[l[7]]*PolyLog[3, (l[1]*l[3])/l[13]])/4 - 
    771*Log[l[8]]*PolyLog[3, (l[1]*l[3])/l[13]] + 
    (37293*Log[l[9]]*PolyLog[3, (l[1]*l[3])/l[13]])/4 + 
    7*Log[l[12]]*PolyLog[3, (l[1]*l[3])/l[13]] - 
    (38581*Log[l[13]]*PolyLog[3, (l[1]*l[3])/l[13]])/12 - 
    (25837*Log[l[14]]*PolyLog[3, (l[1]*l[3])/l[13]])/12 + 
    (21185*Log[l[15]]*PolyLog[3, (l[1]*l[3])/l[13]])/4 - 
    (16640*Log[l[16]]*PolyLog[3, (l[1]*l[3])/l[13]])/3 + 
    (10*I)*Pi*PolyLog[3, l[7]/l[13]] + 
    (77035*Log[l[1]]*PolyLog[3, l[7]/l[13]])/4 - 
    (16805*Log[l[2]]*PolyLog[3, l[7]/l[13]])/4 + 
    (16244*Log[l[3]]*PolyLog[3, l[7]/l[13]])/3 - 
    10*Log[l[4]]*PolyLog[3, l[7]/l[13]] + 
    4*Log[l[5]]*PolyLog[3, l[7]/l[13]] + 
    (24381*Log[l[6]]*PolyLog[3, l[7]/l[13]])/4 + 
    (128449*Log[l[7]]*PolyLog[3, l[7]/l[13]])/12 + 
    (7969*Log[l[8]]*PolyLog[3, l[7]/l[13]])/3 - 
    (15591*Log[l[9]]*PolyLog[3, l[7]/l[13]])/2 + 
    31*Log[l[12]]*PolyLog[3, l[7]/l[13]] - 
    (27910*Log[l[13]]*PolyLog[3, l[7]/l[13]])/3 + 
    873*Log[l[14]]*PolyLog[3, l[7]/l[13]] + 
    (16243*Log[l[15]]*PolyLog[3, l[7]/l[13]])/12 - 
    (16759*Log[l[16]]*PolyLog[3, l[7]/l[13]])/12 - 
    (8*I)*Pi*PolyLog[3, (l[1]*l[7])/l[13]] - 20980*Log[l[1]]*
     PolyLog[3, (l[1]*l[7])/l[13]] - 
    (7823*Log[l[2]]*PolyLog[3, (l[1]*l[7])/l[13]])/3 - 
    (9139*Log[l[3]]*PolyLog[3, (l[1]*l[7])/l[13]])/6 + 
    8*Log[l[4]]*PolyLog[3, (l[1]*l[7])/l[13]] + 
    414*Log[l[6]]*PolyLog[3, (l[1]*l[7])/l[13]] - 
    (94353*Log[l[7]]*PolyLog[3, (l[1]*l[7])/l[13]])/4 + 
    (2893*Log[l[8]]*PolyLog[3, (l[1]*l[7])/l[13]])/6 + 
    (1081*Log[l[9]]*PolyLog[3, (l[1]*l[7])/l[13]])/2 - 
    9*Log[l[12]]*PolyLog[3, (l[1]*l[7])/l[13]] + 
    (53396*Log[l[13]]*PolyLog[3, (l[1]*l[7])/l[13]])/3 + 
    (17489*Log[l[14]]*PolyLog[3, (l[1]*l[7])/l[13]])/12 - 
    (8705*Log[l[15]]*PolyLog[3, (l[1]*l[7])/l[13]])/12 + 
    (14675*Log[l[16]]*PolyLog[3, (l[1]*l[7])/l[13]])/4 + 
    (18*I)*Pi*PolyLog[3, (l[1]*l[8])/l[13]] - 
    (203*Log[l[1]]*PolyLog[3, (l[1]*l[8])/l[13]])/6 + 
    (15265*Log[l[2]]*PolyLog[3, (l[1]*l[8])/l[13]])/12 - 
    (839*Log[l[3]]*PolyLog[3, (l[1]*l[8])/l[13]])/2 - 
    18*Log[l[4]]*PolyLog[3, (l[1]*l[8])/l[13]] - 
    10*Log[l[5]]*PolyLog[3, (l[1]*l[8])/l[13]] + 
    (6005*Log[l[6]]*PolyLog[3, (l[1]*l[8])/l[13]])/12 - 
    (4233*Log[l[7]]*PolyLog[3, (l[1]*l[8])/l[13]])/4 + 
    3*Log[l[8]]*PolyLog[3, (l[1]*l[8])/l[13]] + 
    (28769*Log[l[9]]*PolyLog[3, (l[1]*l[8])/l[13]])/12 + 
    8*Log[l[12]]*PolyLog[3, (l[1]*l[8])/l[13]] + 
    (15863*Log[l[13]]*PolyLog[3, (l[1]*l[8])/l[13]])/6 - 
    (3839*Log[l[14]]*PolyLog[3, (l[1]*l[8])/l[13]])/4 - 
    (1541*Log[l[15]]*PolyLog[3, (l[1]*l[8])/l[13]])/6 - 
    (10216*Log[l[16]]*PolyLog[3, (l[1]*l[8])/l[13]])/3 + 
    (4*I)*Pi*PolyLog[3, l[9]/l[13]] - 
    (55483*Log[l[1]]*PolyLog[3, l[9]/l[13]])/12 + 
    (69205*Log[l[2]]*PolyLog[3, l[9]/l[13]])/12 - 
    (131795*Log[l[3]]*PolyLog[3, l[9]/l[13]])/12 - 
    4*Log[l[4]]*PolyLog[3, l[9]/l[13]] + 8*Log[l[5]]*PolyLog[3, l[9]/l[13]] - 
    (66877*Log[l[6]]*PolyLog[3, l[9]/l[13]])/6 - 
    (4339*Log[l[7]]*PolyLog[3, l[9]/l[13]])/12 + 
    (20014*Log[l[8]]*PolyLog[3, l[9]/l[13]])/3 + 
    (40999*Log[l[9]]*PolyLog[3, l[9]/l[13]])/6 - 
    19*Log[l[12]]*PolyLog[3, l[9]/l[13]] - 
    (16499*Log[l[13]]*PolyLog[3, l[9]/l[13]])/3 + 
    (3615*Log[l[14]]*PolyLog[3, l[9]/l[13]])/4 + 
    (773*Log[l[15]]*PolyLog[3, l[9]/l[13]])/3 + 
    (1717*Log[l[16]]*PolyLog[3, l[9]/l[13]])/4 - 
    20*Log[l[1]]*PolyLog[3, l[9]/(l[5]*l[13])] - 
    3*Log[l[2]]*PolyLog[3, l[9]/(l[5]*l[13])] - 
    4*Log[l[3]]*PolyLog[3, l[9]/(l[5]*l[13])] + 
    2*Log[l[5]]*PolyLog[3, l[9]/(l[5]*l[13])] - 
    20*Log[l[6]]*PolyLog[3, l[9]/(l[5]*l[13])] - 
    3*Log[l[7]]*PolyLog[3, l[9]/(l[5]*l[13])] - 
    7*Log[l[8]]*PolyLog[3, l[9]/(l[5]*l[13])] - 
    20*Log[l[9]]*PolyLog[3, l[9]/(l[5]*l[13])] + 
    3*Log[l[12]]*PolyLog[3, l[9]/(l[5]*l[13])] + 
    17*Log[l[13]]*PolyLog[3, l[9]/(l[5]*l[13])] + 
    9*Log[l[14]]*PolyLog[3, l[9]/(l[5]*l[13])] - 
    15*Log[l[15]]*PolyLog[3, l[9]/(l[5]*l[13])] + 
    20*Log[l[16]]*PolyLog[3, l[9]/(l[5]*l[13])] - 
    (14*I)*Pi*PolyLog[3, (l[7]*l[9])/l[13]] - 
    (90733*Log[l[1]]*PolyLog[3, (l[7]*l[9])/l[13]])/12 - 
    (3952*Log[l[2]]*PolyLog[3, (l[7]*l[9])/l[13]])/3 - 
    (3997*Log[l[3]]*PolyLog[3, (l[7]*l[9])/l[13]])/12 + 
    16*Log[l[4]]*PolyLog[3, (l[7]*l[9])/l[13]] - 
    6*Log[l[5]]*PolyLog[3, (l[7]*l[9])/l[13]] + 
    23*Log[l[6]]*PolyLog[3, (l[7]*l[9])/l[13]] - 
    (60389*Log[l[7]]*PolyLog[3, (l[7]*l[9])/l[13]])/6 + 
    (1571*Log[l[8]]*PolyLog[3, (l[7]*l[9])/l[13]])/2 - 
    (31*Log[l[9]]*PolyLog[3, (l[7]*l[9])/l[13]])/2 - 
    29*Log[l[12]]*PolyLog[3, (l[7]*l[9])/l[13]] + 
    (41233*Log[l[13]]*PolyLog[3, (l[7]*l[9])/l[13]])/6 + 
    (12401*Log[l[14]]*PolyLog[3, (l[7]*l[9])/l[13]])/12 - 
    (11129*Log[l[15]]*PolyLog[3, (l[7]*l[9])/l[13]])/12 + 
    (9509*Log[l[16]]*PolyLog[3, (l[7]*l[9])/l[13]])/12 + 
    (18*I)*Pi*PolyLog[3, (l[7]*l[9])/(l[8]*l[13])] + 
    (44045*Log[l[1]]*PolyLog[3, (l[7]*l[9])/(l[8]*l[13])])/6 + 
    7472*Log[l[2]]*PolyLog[3, (l[7]*l[9])/(l[8]*l[13])] + 
    (34625*Log[l[3]]*PolyLog[3, (l[7]*l[9])/(l[8]*l[13])])/6 - 
    18*Log[l[4]]*PolyLog[3, (l[7]*l[9])/(l[8]*l[13])] + 
    2*Log[l[5]]*PolyLog[3, (l[7]*l[9])/(l[8]*l[13])] + 
    (10817*Log[l[6]]*PolyLog[3, (l[7]*l[9])/(l[8]*l[13])])/2 + 
    (31235*Log[l[7]]*PolyLog[3, (l[7]*l[9])/(l[8]*l[13])])/3 - 
    (1543*Log[l[8]]*PolyLog[3, (l[7]*l[9])/(l[8]*l[13])])/2 - 
    (18017*Log[l[9]]*PolyLog[3, (l[7]*l[9])/(l[8]*l[13])])/3 + 
    41*Log[l[12]]*PolyLog[3, (l[7]*l[9])/(l[8]*l[13])] - 
    11043*Log[l[13]]*PolyLog[3, (l[7]*l[9])/(l[8]*l[13])] - 
    (2923*Log[l[14]]*PolyLog[3, (l[7]*l[9])/(l[8]*l[13])])/6 + 
    (14167*Log[l[15]]*PolyLog[3, (l[7]*l[9])/(l[8]*l[13])])/3 - 
    (4309*Log[l[16]]*PolyLog[3, (l[7]*l[9])/(l[8]*l[13])])/6 + 
    (8747*Log[l[1]]*PolyLog[3, (l[1]*l[11])/(l[2]*l[13])])/12 + 
    (1243*Log[l[2]]*PolyLog[3, (l[1]*l[11])/(l[2]*l[13])])/2 + 
    (14597*Log[l[3]]*PolyLog[3, (l[1]*l[11])/(l[2]*l[13])])/12 - 
    2*Log[l[5]]*PolyLog[3, (l[1]*l[11])/(l[2]*l[13])] + 
    (343*Log[l[6]]*PolyLog[3, (l[1]*l[11])/(l[2]*l[13])])/6 - 
    (5255*Log[l[7]]*PolyLog[3, (l[1]*l[11])/(l[2]*l[13])])/6 + 
    (71*Log[l[8]]*PolyLog[3, (l[1]*l[11])/(l[2]*l[13])])/2 - 
    (977*Log[l[9]]*PolyLog[3, (l[1]*l[11])/(l[2]*l[13])])/2 - 
    4*Log[l[12]]*PolyLog[3, (l[1]*l[11])/(l[2]*l[13])] - 
    (607*Log[l[13]]*PolyLog[3, (l[1]*l[11])/(l[2]*l[13])])/12 - 
    (1210*Log[l[14]]*PolyLog[3, (l[1]*l[11])/(l[2]*l[13])])/3 + 
    (7967*Log[l[15]]*PolyLog[3, (l[1]*l[11])/(l[2]*l[13])])/12 - 
    (1411*Log[l[16]]*PolyLog[3, (l[1]*l[11])/(l[2]*l[13])])/12 + 
    (2*I)*Pi*PolyLog[3, l[12]/l[13]] + 52*Log[l[1]]*PolyLog[3, l[12]/l[13]] + 
    14*Log[l[2]]*PolyLog[3, l[12]/l[13]] + 
    Log[l[3]]*PolyLog[3, l[12]/l[13]] - Log[l[5]]*PolyLog[3, l[12]/l[13]] + 
    20*Log[l[6]]*PolyLog[3, l[12]/l[13]] + 
    (1607*Log[l[7]]*PolyLog[3, l[12]/l[13]])/3 + 
    10*Log[l[9]]*PolyLog[3, l[12]/l[13]] - 24*Log[l[12]]*
     PolyLog[3, l[12]/l[13]] - (1622*Log[l[13]]*PolyLog[3, l[12]/l[13]])/3 - 
    16*Log[l[14]]*PolyLog[3, l[12]/l[13]] + 20*Log[l[15]]*
     PolyLog[3, l[12]/l[13]] - 16*Log[l[16]]*PolyLog[3, l[12]/l[13]] - 
    (10*I)*Pi*PolyLog[3, l[13]/l[1]] + 
    (3505*Log[l[1]]*PolyLog[3, l[13]/l[1]])/4 - 
    (2926*Log[l[2]]*PolyLog[3, l[13]/l[1]])/3 - 
    (2641*Log[l[3]]*PolyLog[3, l[13]/l[1]])/12 + 
    10*Log[l[4]]*PolyLog[3, l[13]/l[1]] - 
    4*Log[l[5]]*PolyLog[3, l[13]/l[1]] - 
    (22235*Log[l[6]]*PolyLog[3, l[13]/l[1]])/4 - 
    (355*Log[l[7]]*PolyLog[3, l[13]/l[1]])/2 + 
    (1599*Log[l[8]]*PolyLog[3, l[13]/l[1]])/2 - 
    (11159*Log[l[9]]*PolyLog[3, l[13]/l[1]])/2 - 
    18*Log[l[12]]*PolyLog[3, l[13]/l[1]] - 
    (2788*Log[l[13]]*PolyLog[3, l[13]/l[1]])/3 + 
    (9151*Log[l[14]]*PolyLog[3, l[13]/l[1]])/12 - 
    (6253*Log[l[15]]*PolyLog[3, l[13]/l[1]])/4 + 
    (71129*Log[l[16]]*PolyLog[3, l[13]/l[1]])/12 - 
    (2*I)*Pi*PolyLog[3, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] + 
    18*Log[l[1]]*PolyLog[3, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] + 
    (7219*Log[l[2]]*PolyLog[3, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)])/3 + 
    3*Log[l[3]]*PolyLog[3, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] + 
    (7222*Log[l[6]]*PolyLog[3, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)])/3 + 
    (7207*Log[l[7]]*PolyLog[3, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)])/3 + 
    22*Log[l[8]]*PolyLog[3, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] + 
    (7219*Log[l[9]]*PolyLog[3, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)])/3 + 
    5*Log[l[12]]*PolyLog[3, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] + 
    3*Log[l[13]]*PolyLog[3, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] - 
    (7297*Log[l[14]]*PolyLog[3, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)])/3 + 
    19*Log[l[15]]*PolyLog[3, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)] - 
    (7276*Log[l[16]]*PolyLog[3, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)])/3 + 
    (2*I)*Pi*PolyLog[3, -((l[2]*l[10]*l[13]^2)/(l[9]*l[14]^2))] - 
    21*Log[l[1]]*PolyLog[3, -((l[2]*l[10]*l[13]^2)/(l[9]*l[14]^2))] + 
    8*Log[l[2]]*PolyLog[3, -((l[2]*l[10]*l[13]^2)/(l[9]*l[14]^2))] + 
    3*Log[l[3]]*PolyLog[3, -((l[2]*l[10]*l[13]^2)/(l[9]*l[14]^2))] - 
    2*Log[l[4]]*PolyLog[3, -((l[2]*l[10]*l[13]^2)/(l[9]*l[14]^2))] + 
    3*Log[l[6]]*PolyLog[3, -((l[2]*l[10]*l[13]^2)/(l[9]*l[14]^2))] - 
    18*Log[l[8]]*PolyLog[3, -((l[2]*l[10]*l[13]^2)/(l[9]*l[14]^2))] + 
    6*Log[l[13]]*PolyLog[3, -((l[2]*l[10]*l[13]^2)/(l[9]*l[14]^2))] + 
    13*Log[l[14]]*PolyLog[3, -((l[2]*l[10]*l[13]^2)/(l[9]*l[14]^2))] - 
    21*Log[l[15]]*PolyLog[3, -((l[2]*l[10]*l[13]^2)/(l[9]*l[14]^2))] + 
    17*Log[l[16]]*PolyLog[3, -((l[2]*l[10]*l[13]^2)/(l[9]*l[14]^2))] + 
    (6*I)*Pi*PolyLog[3, (l[1]*l[2]*l[7])/l[14]] + 
    (2783*Log[l[1]]*PolyLog[3, (l[1]*l[2]*l[7])/l[14]])/4 + 
    (72845*Log[l[2]]*PolyLog[3, (l[1]*l[2]*l[7])/l[14]])/12 + 
    (8381*Log[l[3]]*PolyLog[3, (l[1]*l[2]*l[7])/l[14]])/4 - 
    6*Log[l[4]]*PolyLog[3, (l[1]*l[2]*l[7])/l[14]] - 
    24*Log[l[5]]*PolyLog[3, (l[1]*l[2]*l[7])/l[14]] - 
    (77785*Log[l[6]]*PolyLog[3, (l[1]*l[2]*l[7])/l[14]])/12 + 
    (4009*Log[l[7]]*PolyLog[3, (l[1]*l[2]*l[7])/l[14]])/3 + 
    (1783*Log[l[8]]*PolyLog[3, (l[1]*l[2]*l[7])/l[14]])/2 - 
    4261*Log[l[9]]*PolyLog[3, (l[1]*l[2]*l[7])/l[14]] - 
    14*Log[l[12]]*PolyLog[3, (l[1]*l[2]*l[7])/l[14]] - 
    (386*Log[l[13]]*PolyLog[3, (l[1]*l[2]*l[7])/l[14]])/3 - 
    (14075*Log[l[14]]*PolyLog[3, (l[1]*l[2]*l[7])/l[14]])/4 + 
    (6127*Log[l[15]]*PolyLog[3, (l[1]*l[2]*l[7])/l[14]])/3 + 
    (25919*Log[l[16]]*PolyLog[3, (l[1]*l[2]*l[7])/l[14]])/12 - 
    (8*I)*Pi*PolyLog[3, (l[2]^2*l[7])/l[14]] + 
    (18331*Log[l[1]]*PolyLog[3, (l[2]^2*l[7])/l[14]])/2 - 
    (23839*Log[l[2]]*PolyLog[3, (l[2]^2*l[7])/l[14]])/6 + 
    (6853*Log[l[3]]*PolyLog[3, (l[2]^2*l[7])/l[14]])/3 + 
    8*Log[l[4]]*PolyLog[3, (l[2]^2*l[7])/l[14]] - 
    (257*Log[l[5]]*PolyLog[3, (l[2]^2*l[7])/l[14]])/2 + 
    (7447*Log[l[6]]*PolyLog[3, (l[2]^2*l[7])/l[14]])/3 + 
    (104251*Log[l[7]]*PolyLog[3, (l[2]^2*l[7])/l[14]])/12 - 
    (1627*Log[l[8]]*PolyLog[3, (l[2]^2*l[7])/l[14]])/2 + 
    (10289*Log[l[9]]*PolyLog[3, (l[2]^2*l[7])/l[14]])/12 + 
    10*Log[l[12]]*PolyLog[3, (l[2]^2*l[7])/l[14]] - 
    (87661*Log[l[13]]*PolyLog[3, (l[2]^2*l[7])/l[14]])/12 - 
    (2107*Log[l[14]]*PolyLog[3, (l[2]^2*l[7])/l[14]])/2 + 
    1067*Log[l[15]]*PolyLog[3, (l[2]^2*l[7])/l[14]] - 
    (1595*Log[l[16]]*PolyLog[3, (l[2]^2*l[7])/l[14]])/2 - 
    (8*I)*Pi*PolyLog[3, -(l[10]/l[14])] - 
    (64603*Log[l[1]]*PolyLog[3, -(l[10]/l[14])])/3 - 
    (9909*Log[l[2]]*PolyLog[3, -(l[10]/l[14])])/2 + 
    (11845*Log[l[3]]*PolyLog[3, -(l[10]/l[14])])/3 + 
    8*Log[l[4]]*PolyLog[3, -(l[10]/l[14])] + 
    (16019*Log[l[5]]*PolyLog[3, -(l[10]/l[14])])/6 - 
    (11399*Log[l[6]]*PolyLog[3, -(l[10]/l[14])])/6 - 
    (89405*Log[l[7]]*PolyLog[3, -(l[10]/l[14])])/3 + 
    (12742*Log[l[8]]*PolyLog[3, -(l[10]/l[14])])/3 - 
    (34463*Log[l[9]]*PolyLog[3, -(l[10]/l[14])])/6 + 
    (4711*Log[l[12]]*PolyLog[3, -(l[10]/l[14])])/3 + 
    (70203*Log[l[13]]*PolyLog[3, -(l[10]/l[14])])/4 + 
    (23933*Log[l[14]]*PolyLog[3, -(l[10]/l[14])])/6 - 
    (75295*Log[l[15]]*PolyLog[3, -(l[10]/l[14])])/12 + 
    (51715*Log[l[16]]*PolyLog[3, -(l[10]/l[14])])/6 + 
    (14*I)*Pi*PolyLog[3, -((l[1]*l[10])/(l[2]*l[14]))] - 
    (4015*Log[l[1]]*PolyLog[3, -((l[1]*l[10])/(l[2]*l[14]))])/12 - 
    (38882*Log[l[2]]*PolyLog[3, -((l[1]*l[10])/(l[2]*l[14]))])/3 + 
    (271*Log[l[3]]*PolyLog[3, -((l[1]*l[10])/(l[2]*l[14]))])/12 - 
    8*Log[l[4]]*PolyLog[3, -((l[1]*l[10])/(l[2]*l[14]))] + 
    2*Log[l[5]]*PolyLog[3, -((l[1]*l[10])/(l[2]*l[14]))] + 
    (10205*Log[l[6]]*PolyLog[3, -((l[1]*l[10])/(l[2]*l[14]))])/6 + 
    (23923*Log[l[7]]*PolyLog[3, -((l[1]*l[10])/(l[2]*l[14]))])/12 - 
    866*Log[l[8]]*PolyLog[3, -((l[1]*l[10])/(l[2]*l[14]))] + 
    1032*Log[l[9]]*PolyLog[3, -((l[1]*l[10])/(l[2]*l[14]))] + 
    28*Log[l[12]]*PolyLog[3, -((l[1]*l[10])/(l[2]*l[14]))] - 
    (77449*Log[l[13]]*PolyLog[3, -((l[1]*l[10])/(l[2]*l[14]))])/12 + 
    (17399*Log[l[14]]*PolyLog[3, -((l[1]*l[10])/(l[2]*l[14]))])/3 - 
    (15077*Log[l[15]]*PolyLog[3, -((l[1]*l[10])/(l[2]*l[14]))])/4 + 
    (24467*Log[l[16]]*PolyLog[3, -((l[1]*l[10])/(l[2]*l[14]))])/6 + 
    20*Log[l[1]]*PolyLog[3, -(l[10]/(l[5]*l[14]))] - 
    2*Log[l[2]]*PolyLog[3, -(l[10]/(l[5]*l[14]))] + 
    4*Log[l[3]]*PolyLog[3, -(l[10]/(l[5]*l[14]))] - 
    2*Log[l[5]]*PolyLog[3, -(l[10]/(l[5]*l[14]))] + 
    (8545*Log[l[6]]*PolyLog[3, -(l[10]/(l[5]*l[14]))])/3 - 
    6*Log[l[7]]*PolyLog[3, -(l[10]/(l[5]*l[14]))] + 
    (8533*Log[l[9]]*PolyLog[3, -(l[10]/(l[5]*l[14]))])/3 + 
    (15071*Log[l[13]]*PolyLog[3, -(l[10]/(l[5]*l[14]))])/6 - 
    (18310*Log[l[14]]*PolyLog[3, -(l[10]/(l[5]*l[14]))])/3 + 
    (7155*Log[l[15]]*PolyLog[3, -(l[10]/(l[5]*l[14]))])/2 - 
    (8545*Log[l[16]]*PolyLog[3, -(l[10]/(l[5]*l[14]))])/3 + 
    (10*I)*Pi*PolyLog[3, -((l[7]*l[10])/l[14])] + 
    (44299*Log[l[1]]*PolyLog[3, -((l[7]*l[10])/l[14])])/6 + 
    (2195*Log[l[2]]*PolyLog[3, -((l[7]*l[10])/l[14])])/2 + 
    (8503*Log[l[3]]*PolyLog[3, -((l[7]*l[10])/l[14])])/6 - 
    8*Log[l[4]]*PolyLog[3, -((l[7]*l[10])/l[14])] + 
    4*Log[l[5]]*PolyLog[3, -((l[7]*l[10])/l[14])] - 
    116*Log[l[6]]*PolyLog[3, -((l[7]*l[10])/l[14])] + 
    (52763*Log[l[7]]*PolyLog[3, -((l[7]*l[10])/l[14])])/6 - 
    (1555*Log[l[8]]*PolyLog[3, -((l[7]*l[10])/l[14])])/2 - 
    (2915*Log[l[9]]*PolyLog[3, -((l[7]*l[10])/l[14])])/3 + 
    21*Log[l[12]]*PolyLog[3, -((l[7]*l[10])/l[14])] - 
    5671*Log[l[13]]*PolyLog[3, -((l[7]*l[10])/l[14])] - 
    (1669*Log[l[14]]*PolyLog[3, -((l[7]*l[10])/l[14])])/2 + 
    (1409*Log[l[15]]*PolyLog[3, -((l[7]*l[10])/l[14])])/2 - 
    (1567*Log[l[16]]*PolyLog[3, -((l[7]*l[10])/l[14])])/2 + 
    (8956*Log[l[1]]*PolyLog[3, (l[2]*l[7]*l[10])/(l[3]*l[14])])/3 + 
    (9647*Log[l[2]]*PolyLog[3, (l[2]*l[7]*l[10])/(l[3]*l[14])])/6 + 
    (31325*Log[l[3]]*PolyLog[3, (l[2]*l[7]*l[10])/(l[3]*l[14])])/6 + 
    (8425*Log[l[6]]*PolyLog[3, (l[2]*l[7]*l[10])/(l[3]*l[14])])/3 - 
    4382*Log[l[7]]*PolyLog[3, (l[2]*l[7]*l[10])/(l[3]*l[14])] + 
    (1629*Log[l[8]]*PolyLog[3, (l[2]*l[7]*l[10])/(l[3]*l[14])])/2 - 
    1679*Log[l[9]]*PolyLog[3, (l[2]*l[7]*l[10])/(l[3]*l[14])] - 
    9*Log[l[12]]*PolyLog[3, (l[2]*l[7]*l[10])/(l[3]*l[14])] + 
    (21020*Log[l[13]]*PolyLog[3, (l[2]*l[7]*l[10])/(l[3]*l[14])])/3 - 
    (12731*Log[l[14]]*PolyLog[3, (l[2]*l[7]*l[10])/(l[3]*l[14])])/3 - 
    (555*Log[l[15]]*PolyLog[3, (l[2]*l[7]*l[10])/(l[3]*l[14])])/2 - 
    (8725*Log[l[16]]*PolyLog[3, (l[2]*l[7]*l[10])/(l[3]*l[14])])/3 - 
    24*Log[l[1]]*PolyLog[3, -((l[7]*l[10])/(l[8]*l[14]))] - 
    68*Log[l[2]]*PolyLog[3, -((l[7]*l[10])/(l[8]*l[14]))] - 
    (15173*Log[l[3]]*PolyLog[3, -((l[7]*l[10])/(l[8]*l[14]))])/6 - 
    4*Log[l[5]]*PolyLog[3, -((l[7]*l[10])/(l[8]*l[14]))] - 
    (15479*Log[l[6]]*PolyLog[3, -((l[7]*l[10])/(l[8]*l[14]))])/6 - 
    36*Log[l[7]]*PolyLog[3, -((l[7]*l[10])/(l[8]*l[14]))] + 
    (15131*Log[l[8]]*PolyLog[3, -((l[7]*l[10])/(l[8]*l[14]))])/6 + 
    13*Log[l[9]]*PolyLog[3, -((l[7]*l[10])/(l[8]*l[14]))] + 
    2*Log[l[12]]*PolyLog[3, -((l[7]*l[10])/(l[8]*l[14]))] - 
    34*Log[l[13]]*PolyLog[3, -((l[7]*l[10])/(l[8]*l[14]))] + 
    24*Log[l[14]]*PolyLog[3, -((l[7]*l[10])/(l[8]*l[14]))] + 
    40*Log[l[15]]*PolyLog[3, -((l[7]*l[10])/(l[8]*l[14]))] + 
    24*Log[l[16]]*PolyLog[3, -((l[7]*l[10])/(l[8]*l[14]))] - 
    (691*Log[l[1]]*PolyLog[3, (l[1]*l[11])/l[14]])/4 + 
    (1463*Log[l[2]]*PolyLog[3, (l[1]*l[11])/l[14]])/4 + 
    201*Log[l[3]]*PolyLog[3, (l[1]*l[11])/l[14]] - 
    4*Log[l[5]]*PolyLog[3, (l[1]*l[11])/l[14]] - 
    (2891*Log[l[6]]*PolyLog[3, (l[1]*l[11])/l[14]])/6 - 
    (4109*Log[l[7]]*PolyLog[3, (l[1]*l[11])/l[14]])/3 + 
    (3*Log[l[8]]*PolyLog[3, (l[1]*l[11])/l[14]])/2 - 
    (1385*Log[l[9]]*PolyLog[3, (l[1]*l[11])/l[14]])/2 - 
    2*Log[l[12]]*PolyLog[3, (l[1]*l[11])/l[14]] + 
    (12731*Log[l[13]]*PolyLog[3, (l[1]*l[11])/l[14]])/12 + 
    (9067*Log[l[14]]*PolyLog[3, (l[1]*l[11])/l[14]])/12 - 
    (633*Log[l[15]]*PolyLog[3, (l[1]*l[11])/l[14]])/4 + 
    (1937*Log[l[16]]*PolyLog[3, (l[1]*l[11])/l[14]])/12 - 
    (2*I)*Pi*PolyLog[3, (l[1]*l[2]*l[7]*l[10])/(l[12]*l[14])] - 
    3*Log[l[1]]*PolyLog[3, (l[1]*l[2]*l[7]*l[10])/(l[12]*l[14])] + 
    36*Log[l[2]]*PolyLog[3, (l[1]*l[2]*l[7]*l[10])/(l[12]*l[14])] - 
    5*Log[l[3]]*PolyLog[3, (l[1]*l[2]*l[7]*l[10])/(l[12]*l[14])] - 
    8*Log[l[6]]*PolyLog[3, (l[1]*l[2]*l[7]*l[10])/(l[12]*l[14])] + 
    20*Log[l[7]]*PolyLog[3, (l[1]*l[2]*l[7]*l[10])/(l[12]*l[14])] + 
    2*Log[l[8]]*PolyLog[3, (l[1]*l[2]*l[7]*l[10])/(l[12]*l[14])] + 
    2*Log[l[9]]*PolyLog[3, (l[1]*l[2]*l[7]*l[10])/(l[12]*l[14])] - 
    2*Log[l[12]]*PolyLog[3, (l[1]*l[2]*l[7]*l[10])/(l[12]*l[14])] - 
    3*Log[l[13]]*PolyLog[3, (l[1]*l[2]*l[7]*l[10])/(l[12]*l[14])] + 
    8*Log[l[14]]*PolyLog[3, (l[1]*l[2]*l[7]*l[10])/(l[12]*l[14])] - 
    16*Log[l[16]]*PolyLog[3, (l[1]*l[2]*l[7]*l[10])/(l[12]*l[14])] + 
    75*Log[l[1]]*PolyLog[3, (l[2]*l[7]*l[13])/(l[8]*l[14])] - 
    (11045*Log[l[2]]*PolyLog[3, (l[2]*l[7]*l[13])/(l[8]*l[14])])/12 + 
    (2269*Log[l[3]]*PolyLog[3, (l[2]*l[7]*l[13])/(l[8]*l[14])])/2 - 
    4*Log[l[5]]*PolyLog[3, (l[2]*l[7]*l[13])/(l[8]*l[14])] + 
    (11573*Log[l[6]]*PolyLog[3, (l[2]*l[7]*l[13])/(l[8]*l[14])])/12 - 
    (10913*Log[l[7]]*PolyLog[3, (l[2]*l[7]*l[13])/(l[8]*l[14])])/12 + 
    (50521*Log[l[8]]*PolyLog[3, (l[2]*l[7]*l[13])/(l[8]*l[14])])/12 - 
    (63727*Log[l[9]]*PolyLog[3, (l[2]*l[7]*l[13])/(l[8]*l[14])])/12 - 
    8*Log[l[12]]*PolyLog[3, (l[2]*l[7]*l[13])/(l[8]*l[14])] + 
    13*Log[l[13]]*PolyLog[3, (l[2]*l[7]*l[13])/(l[8]*l[14])] + 
    (10439*Log[l[14]]*PolyLog[3, (l[2]*l[7]*l[13])/(l[8]*l[14])])/12 - 
    (11351*Log[l[15]]*PolyLog[3, (l[2]*l[7]*l[13])/(l[8]*l[14])])/12 + 
    (11357*Log[l[16]]*PolyLog[3, (l[2]*l[7]*l[13])/(l[8]*l[14])])/12 + 
    (18*I)*Pi*PolyLog[3, (l[2]*l[7]*l[13])/(l[9]*l[14])] - 
    (3467*Log[l[1]]*PolyLog[3, (l[2]*l[7]*l[13])/(l[9]*l[14])])/12 + 
    934*Log[l[2]]*PolyLog[3, (l[2]*l[7]*l[13])/(l[9]*l[14])] - 
    (14803*Log[l[3]]*PolyLog[3, (l[2]*l[7]*l[13])/(l[9]*l[14])])/12 - 
    18*Log[l[4]]*PolyLog[3, (l[2]*l[7]*l[13])/(l[9]*l[14])] - 
    (3079*Log[l[6]]*PolyLog[3, (l[2]*l[7]*l[13])/(l[9]*l[14])])/6 + 
    (8217*Log[l[7]]*PolyLog[3, (l[2]*l[7]*l[13])/(l[9]*l[14])])/2 - 
    (19141*Log[l[8]]*PolyLog[3, (l[2]*l[7]*l[13])/(l[9]*l[14])])/3 + 
    (22627*Log[l[9]]*PolyLog[3, (l[2]*l[7]*l[13])/(l[9]*l[14])])/3 + 
    6*Log[l[12]]*PolyLog[3, (l[2]*l[7]*l[13])/(l[9]*l[14])] - 
    (5383*Log[l[13]]*PolyLog[3, (l[2]*l[7]*l[13])/(l[9]*l[14])])/2 - 
    (6919*Log[l[14]]*PolyLog[3, (l[2]*l[7]*l[13])/(l[9]*l[14])])/12 + 
    (2575*Log[l[15]]*PolyLog[3, (l[2]*l[7]*l[13])/(l[9]*l[14])])/12 - 
    (9809*Log[l[16]]*PolyLog[3, (l[2]*l[7]*l[13])/(l[9]*l[14])])/12 + 
    (10*I)*Pi*PolyLog[3, (l[2]^2*l[7]*l[13])/(l[9]*l[14])] - 
    (85603*Log[l[1]]*PolyLog[3, (l[2]^2*l[7]*l[13])/(l[9]*l[14])])/12 - 
    (4003*Log[l[2]]*PolyLog[3, (l[2]^2*l[7]*l[13])/(l[9]*l[14])])/6 - 
    (7477*Log[l[3]]*PolyLog[3, (l[2]^2*l[7]*l[13])/(l[9]*l[14])])/12 - 
    8*Log[l[4]]*PolyLog[3, (l[2]^2*l[7]*l[13])/(l[9]*l[14])] + 
    2*Log[l[5]]*PolyLog[3, (l[2]^2*l[7]*l[13])/(l[9]*l[14])] - 
    (1792*Log[l[6]]*PolyLog[3, (l[2]^2*l[7]*l[13])/(l[9]*l[14])])/3 - 
    (130681*Log[l[7]]*PolyLog[3, (l[2]^2*l[7]*l[13])/(l[9]*l[14])])/12 + 
    783*Log[l[8]]*PolyLog[3, (l[2]^2*l[7]*l[13])/(l[9]*l[14])] - 
    (16211*Log[l[9]]*PolyLog[3, (l[2]^2*l[7]*l[13])/(l[9]*l[14])])/12 - 
    23*Log[l[12]]*PolyLog[3, (l[2]^2*l[7]*l[13])/(l[9]*l[14])] + 
    (93565*Log[l[13]]*PolyLog[3, (l[2]^2*l[7]*l[13])/(l[9]*l[14])])/12 + 
    (14621*Log[l[14]]*PolyLog[3, (l[2]^2*l[7]*l[13])/(l[9]*l[14])])/12 - 
    (9005*Log[l[15]]*PolyLog[3, (l[2]^2*l[7]*l[13])/(l[9]*l[14])])/12 + 
    (3621*Log[l[16]]*PolyLog[3, (l[2]^2*l[7]*l[13])/(l[9]*l[14])])/4 + 
    (2*I)*Pi*PolyLog[3, -((l[10]*l[13])/(l[7]*l[14]))] + 
    (10010*Log[l[1]]*PolyLog[3, -((l[10]*l[13])/(l[7]*l[14]))])/3 + 
    (5907*Log[l[2]]*PolyLog[3, -((l[10]*l[13])/(l[7]*l[14]))])/2 + 
    (1315*Log[l[3]]*PolyLog[3, -((l[10]*l[13])/(l[7]*l[14]))])/3 - 
    8*Log[l[4]]*PolyLog[3, -((l[10]*l[13])/(l[7]*l[14]))] - 
    8*Log[l[5]]*PolyLog[3, -((l[10]*l[13])/(l[7]*l[14]))] - 
    (12599*Log[l[6]]*PolyLog[3, -((l[10]*l[13])/(l[7]*l[14]))])/6 + 
    (7265*Log[l[7]]*PolyLog[3, -((l[10]*l[13])/(l[7]*l[14]))])/3 - 
    (1855*Log[l[8]]*PolyLog[3, -((l[10]*l[13])/(l[7]*l[14]))])/2 - 
    (23645*Log[l[9]]*PolyLog[3, -((l[10]*l[13])/(l[7]*l[14]))])/6 - 
    8*Log[l[12]]*PolyLog[3, -((l[10]*l[13])/(l[7]*l[14]))] + 
    (38645*Log[l[13]]*PolyLog[3, -((l[10]*l[13])/(l[7]*l[14]))])/12 - 
    (50257*Log[l[14]]*PolyLog[3, -((l[10]*l[13])/(l[7]*l[14]))])/12 - 
    (9821*Log[l[15]]*PolyLog[3, -((l[10]*l[13])/(l[7]*l[14]))])/6 + 
    (27797*Log[l[16]]*PolyLog[3, -((l[10]*l[13])/(l[7]*l[14]))])/6 + 
    (4*I)*Pi*PolyLog[3, -((l[10]*l[13])/(l[1]*l[7]*l[14]))] + 
    (24997*Log[l[1]]*PolyLog[3, -((l[10]*l[13])/(l[1]*l[7]*l[14]))])/3 + 
    152*Log[l[2]]*PolyLog[3, -((l[10]*l[13])/(l[1]*l[7]*l[14]))] + 
    57*Log[l[3]]*PolyLog[3, -((l[10]*l[13])/(l[1]*l[7]*l[14]))] - 
    4*Log[l[4]]*PolyLog[3, -((l[10]*l[13])/(l[1]*l[7]*l[14]))] + 
    2*Log[l[5]]*PolyLog[3, -((l[10]*l[13])/(l[1]*l[7]*l[14]))] - 
    61*Log[l[6]]*PolyLog[3, -((l[10]*l[13])/(l[1]*l[7]*l[14]))] + 
    (18599*Log[l[7]]*PolyLog[3, -((l[10]*l[13])/(l[1]*l[7]*l[14]))])/2 + 
    24*Log[l[8]]*PolyLog[3, -((l[10]*l[13])/(l[1]*l[7]*l[14]))] - 
    399*Log[l[9]]*PolyLog[3, -((l[10]*l[13])/(l[1]*l[7]*l[14]))] + 
    15*Log[l[12]]*PolyLog[3, -((l[10]*l[13])/(l[1]*l[7]*l[14]))] - 
    (24037*Log[l[13]]*PolyLog[3, -((l[10]*l[13])/(l[1]*l[7]*l[14]))])/3 + 
    14*Log[l[14]]*PolyLog[3, -((l[10]*l[13])/(l[1]*l[7]*l[14]))] - 
    78*Log[l[15]]*PolyLog[3, -((l[10]*l[13])/(l[1]*l[7]*l[14]))] + 
    34*Log[l[16]]*PolyLog[3, -((l[10]*l[13])/(l[1]*l[7]*l[14]))] - 
    (8*I)*Pi*PolyLog[3, -((l[10]*l[13])/(l[2]*l[7]*l[14]))] - 
    (46009*Log[l[1]]*PolyLog[3, -((l[10]*l[13])/(l[2]*l[7]*l[14]))])/6 + 
    (199*Log[l[2]]*PolyLog[3, -((l[10]*l[13])/(l[2]*l[7]*l[14]))])/2 - 
    883*Log[l[3]]*PolyLog[3, -((l[10]*l[13])/(l[2]*l[7]*l[14]))] + 
    7*Log[l[4]]*PolyLog[3, -((l[10]*l[13])/(l[2]*l[7]*l[14]))] - 
    6*Log[l[5]]*PolyLog[3, -((l[10]*l[13])/(l[2]*l[7]*l[14]))] - 
    (327*Log[l[6]]*PolyLog[3, -((l[10]*l[13])/(l[2]*l[7]*l[14]))])/2 - 
    9455*Log[l[7]]*PolyLog[3, -((l[10]*l[13])/(l[2]*l[7]*l[14]))] + 
    840*Log[l[8]]*PolyLog[3, -((l[10]*l[13])/(l[2]*l[7]*l[14]))] - 
    (841*Log[l[9]]*PolyLog[3, -((l[10]*l[13])/(l[2]*l[7]*l[14]))])/2 - 
    11*Log[l[12]]*PolyLog[3, -((l[10]*l[13])/(l[2]*l[7]*l[14]))] + 
    (42727*Log[l[13]]*PolyLog[3, -((l[10]*l[13])/(l[2]*l[7]*l[14]))])/6 + 
    962*Log[l[14]]*PolyLog[3, -((l[10]*l[13])/(l[2]*l[7]*l[14]))] - 
    813*Log[l[15]]*PolyLog[3, -((l[10]*l[13])/(l[2]*l[7]*l[14]))] + 
    (675*Log[l[16]]*PolyLog[3, -((l[10]*l[13])/(l[2]*l[7]*l[14]))])/2 + 
    (8*I)*Pi*PolyLog[3, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] - 
    (9*Log[l[1]]*PolyLog[3, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))])/2 + 
    15*Log[l[2]]*PolyLog[3, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] + 
    6*Log[l[3]]*PolyLog[3, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] + 
    (3*Log[l[4]]*PolyLog[3, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))])/2 - 
    (Log[l[6]]*PolyLog[3, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))])/2 + 
    (13*Log[l[7]]*PolyLog[3, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))])/2 - 
    8*Log[l[8]]*PolyLog[3, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] - 
    (3*Log[l[9]]*PolyLog[3, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))])/2 - 
    4*Log[l[12]]*PolyLog[3, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] - 
    (Log[l[13]]*PolyLog[3, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))])/2 - 
    (19*Log[l[14]]*PolyLog[3, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))])/2 + 
    (21*Log[l[15]]*PolyLog[3, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))])/2 + 
    (Log[l[16]]*PolyLog[3, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))])/2 + 
    54*Log[l[1]]*PolyLog[3, -((l[10]*l[13])/(l[8]*l[14]))] - 
    26*Log[l[2]]*PolyLog[3, -((l[10]*l[13])/(l[8]*l[14]))] + 
    28*Log[l[3]]*PolyLog[3, -((l[10]*l[13])/(l[8]*l[14]))] + 
    6*Log[l[4]]*PolyLog[3, -((l[10]*l[13])/(l[8]*l[14]))] + 
    22*Log[l[6]]*PolyLog[3, -((l[10]*l[13])/(l[8]*l[14]))] - 
    40*Log[l[7]]*PolyLog[3, -((l[10]*l[13])/(l[8]*l[14]))] - 
    2*Log[l[8]]*PolyLog[3, -((l[10]*l[13])/(l[8]*l[14]))] + 
    18*Log[l[9]]*PolyLog[3, -((l[10]*l[13])/(l[8]*l[14]))] - 
    8*Log[l[12]]*PolyLog[3, -((l[10]*l[13])/(l[8]*l[14]))] - 
    16*Log[l[13]]*PolyLog[3, -((l[10]*l[13])/(l[8]*l[14]))] - 
    6*Log[l[14]]*PolyLog[3, -((l[10]*l[13])/(l[8]*l[14]))] + 
    12*Log[l[15]]*PolyLog[3, -((l[10]*l[13])/(l[8]*l[14]))] + 
    14*Log[l[16]]*PolyLog[3, -((l[10]*l[13])/(l[8]*l[14]))] - 
    (10*I)*Pi*PolyLog[3, -((l[10]*l[13])/(l[9]*l[14]))] + 
    (8842*Log[l[1]]*PolyLog[3, -((l[10]*l[13])/(l[9]*l[14]))])/3 - 
    (4955*Log[l[2]]*PolyLog[3, -((l[10]*l[13])/(l[9]*l[14]))])/2 + 
    (10150*Log[l[3]]*PolyLog[3, -((l[10]*l[13])/(l[9]*l[14]))])/3 + 
    8*Log[l[4]]*PolyLog[3, -((l[10]*l[13])/(l[9]*l[14]))] + 
    (15179*Log[l[5]]*PolyLog[3, -((l[10]*l[13])/(l[9]*l[14]))])/6 - 
    565*Log[l[6]]*PolyLog[3, -((l[10]*l[13])/(l[9]*l[14]))] - 
    (4781*Log[l[7]]*PolyLog[3, -((l[10]*l[13])/(l[9]*l[14]))])/2 + 
    (1667*Log[l[8]]*PolyLog[3, -((l[10]*l[13])/(l[9]*l[14]))])/2 - 
    (12853*Log[l[9]]*PolyLog[3, -((l[10]*l[13])/(l[9]*l[14]))])/3 - 
    12*Log[l[12]]*PolyLog[3, -((l[10]*l[13])/(l[9]*l[14]))] + 
    (1177*Log[l[13]]*PolyLog[3, -((l[10]*l[13])/(l[9]*l[14]))])/2 + 
    585*Log[l[14]]*PolyLog[3, -((l[10]*l[13])/(l[9]*l[14]))] - 
    528*Log[l[15]]*PolyLog[3, -((l[10]*l[13])/(l[9]*l[14]))] + 
    (3581*Log[l[16]]*PolyLog[3, -((l[10]*l[13])/(l[9]*l[14]))])/2 + 
    9903*Log[l[1]]*PolyLog[3, -((l[2]*l[10]*l[13])/(l[9]*l[14]))] + 
    (7462*Log[l[2]]*PolyLog[3, -((l[2]*l[10]*l[13])/(l[9]*l[14]))])/3 + 
    (225*Log[l[3]]*PolyLog[3, -((l[2]*l[10]*l[13])/(l[9]*l[14]))])/2 + 
    6*Log[l[5]]*PolyLog[3, -((l[2]*l[10]*l[13])/(l[9]*l[14]))] + 
    (9460*Log[l[6]]*PolyLog[3, -((l[2]*l[10]*l[13])/(l[9]*l[14]))])/3 + 
    (68699*Log[l[7]]*PolyLog[3, -((l[2]*l[10]*l[13])/(l[9]*l[14]))])/6 + 
    (11521*Log[l[9]]*PolyLog[3, -((l[2]*l[10]*l[13])/(l[9]*l[14]))])/3 + 
    21*Log[l[12]]*PolyLog[3, -((l[2]*l[10]*l[13])/(l[9]*l[14]))] - 
    (34121*Log[l[13]]*PolyLog[3, -((l[2]*l[10]*l[13])/(l[9]*l[14]))])/6 - 
    (14305*Log[l[14]]*PolyLog[3, -((l[2]*l[10]*l[13])/(l[9]*l[14]))])/3 - 
    (383*Log[l[15]]*PolyLog[3, -((l[2]*l[10]*l[13])/(l[9]*l[14]))])/6 - 
    (9121*Log[l[16]]*PolyLog[3, -((l[2]*l[10]*l[13])/(l[9]*l[14]))])/3 - 
    (1811*Log[l[1]]*PolyLog[3, (l[11]*l[13])/(l[7]*l[14])])/4 - 
    (2861*Log[l[2]]*PolyLog[3, (l[11]*l[13])/(l[7]*l[14])])/6 - 
    (2635*Log[l[3]]*PolyLog[3, (l[11]*l[13])/(l[7]*l[14])])/4 + 
    4*Log[l[5]]*PolyLog[3, (l[11]*l[13])/(l[7]*l[14])] + 
    18*Log[l[6]]*PolyLog[3, (l[11]*l[13])/(l[7]*l[14])] + 
    (4787*Log[l[7]]*PolyLog[3, (l[11]*l[13])/(l[7]*l[14])])/6 - 
    2*Log[l[8]]*PolyLog[3, (l[11]*l[13])/(l[7]*l[14])] - 
    (2849*Log[l[9]]*PolyLog[3, (l[11]*l[13])/(l[7]*l[14])])/4 - 
    6*Log[l[12]]*PolyLog[3, (l[11]*l[13])/(l[7]*l[14])] - 
    (9779*Log[l[13]]*PolyLog[3, (l[11]*l[13])/(l[7]*l[14])])/12 + 
    (3227*Log[l[14]]*PolyLog[3, (l[11]*l[13])/(l[7]*l[14])])/3 - 
    (1915*Log[l[15]]*PolyLog[3, (l[11]*l[13])/(l[7]*l[14])])/4 + 
    (4795*Log[l[16]]*PolyLog[3, (l[11]*l[13])/(l[7]*l[14])])/6 + 
    (2111*Log[l[1]]*PolyLog[3, (l[2]*l[11]*l[13])/(l[9]*l[14])])/12 + 
    (809*Log[l[2]]*PolyLog[3, (l[2]*l[11]*l[13])/(l[9]*l[14])])/6 + 
    (2437*Log[l[3]]*PolyLog[3, (l[2]*l[11]*l[13])/(l[9]*l[14])])/12 + 
    85*Log[l[6]]*PolyLog[3, (l[2]*l[11]*l[13])/(l[9]*l[14])] - 
    (883*Log[l[7]]*PolyLog[3, (l[2]*l[11]*l[13])/(l[9]*l[14])])/6 + 
    16*Log[l[8]]*PolyLog[3, (l[2]*l[11]*l[13])/(l[9]*l[14])] - 
    141*Log[l[9]]*PolyLog[3, (l[2]*l[11]*l[13])/(l[9]*l[14])] + 
    8*Log[l[12]]*PolyLog[3, (l[2]*l[11]*l[13])/(l[9]*l[14])] - 
    53*Log[l[13]]*PolyLog[3, (l[2]*l[11]*l[13])/(l[9]*l[14])] - 
    (671*Log[l[14]]*PolyLog[3, (l[2]*l[11]*l[13])/(l[9]*l[14])])/12 + 
    (2435*Log[l[15]]*PolyLog[3, (l[2]*l[11]*l[13])/(l[9]*l[14])])/12 - 
    (395*Log[l[16]]*PolyLog[3, (l[2]*l[11]*l[13])/(l[9]*l[14])])/12 + 
    (4*I)*Pi*PolyLog[3, (l[2]*l[7]*l[10]*l[13])/(l[3]*l[12]*l[14])] + 
    2*Log[l[2]]*PolyLog[3, (l[2]*l[7]*l[10]*l[13])/(l[3]*l[12]*l[14])] + 
    4*Log[l[3]]*PolyLog[3, (l[2]*l[7]*l[10]*l[13])/(l[3]*l[12]*l[14])] - 
    4*Log[l[4]]*PolyLog[3, (l[2]*l[7]*l[10]*l[13])/(l[3]*l[12]*l[14])] + 
    2*Log[l[6]]*PolyLog[3, (l[2]*l[7]*l[10]*l[13])/(l[3]*l[12]*l[14])] - 
    4*Log[l[7]]*PolyLog[3, (l[2]*l[7]*l[10]*l[13])/(l[3]*l[12]*l[14])] + 
    2*Log[l[12]]*PolyLog[3, (l[2]*l[7]*l[10]*l[13])/(l[3]*l[12]*l[14])] - 
    2*Log[l[16]]*PolyLog[3, (l[2]*l[7]*l[10]*l[13])/(l[3]*l[12]*l[14])] + 
    (2*I)*Pi*PolyLog[3, l[14]/(l[1]*l[2])] - 
    48*Log[l[1]]*PolyLog[3, l[14]/(l[1]*l[2])] + 
    (19339*Log[l[2]]*PolyLog[3, l[14]/(l[1]*l[2])])/6 - 
    49*Log[l[3]]*PolyLog[3, l[14]/(l[1]*l[2])] - 
    2*Log[l[4]]*PolyLog[3, l[14]/(l[1]*l[2])] + 
    2*Log[l[5]]*PolyLog[3, l[14]/(l[1]*l[2])] - 
    1065*Log[l[6]]*PolyLog[3, l[14]/(l[1]*l[2])] + 
    (3004*Log[l[7]]*PolyLog[3, l[14]/(l[1]*l[2])])/3 - 
    (1643*Log[l[8]]*PolyLog[3, l[14]/(l[1]*l[2])])/2 + 
    (1703*Log[l[9]]*PolyLog[3, l[14]/(l[1]*l[2])])/2 + 
    10*Log[l[12]]*PolyLog[3, l[14]/(l[1]*l[2])] - 
    15*Log[l[13]]*PolyLog[3, l[14]/(l[1]*l[2])] - 
    (1595*Log[l[14]]*PolyLog[3, l[14]/(l[1]*l[2])])/2 + 
    (1563*Log[l[15]]*PolyLog[3, l[14]/(l[1]*l[2])])/2 - 
    (2902*Log[l[16]]*PolyLog[3, l[14]/(l[1]*l[2])])/3 - 
    20*Log[l[1]]*PolyLog[3, l[14]/(l[1]*l[2]*l[5]*l[7])] - 
    26*Log[l[2]]*PolyLog[3, l[14]/(l[1]*l[2]*l[5]*l[7])] + 
    4*Log[l[3]]*PolyLog[3, l[14]/(l[1]*l[2]*l[5]*l[7])] - 
    2*Log[l[5]]*PolyLog[3, l[14]/(l[1]*l[2]*l[5]*l[7])] + 
    20*Log[l[6]]*PolyLog[3, l[14]/(l[1]*l[2]*l[5]*l[7])] - 
    26*Log[l[7]]*PolyLog[3, l[14]/(l[1]*l[2]*l[5]*l[7])] - 
    4*Log[l[8]]*PolyLog[3, l[14]/(l[1]*l[2]*l[5]*l[7])] - 
    20*Log[l[9]]*PolyLog[3, l[14]/(l[1]*l[2]*l[5]*l[7])] + 
    20*Log[l[13]]*PolyLog[3, l[14]/(l[1]*l[2]*l[5]*l[7])] + 
    20*Log[l[14]]*PolyLog[3, l[14]/(l[1]*l[2]*l[5]*l[7])] - 
    14*Log[l[15]]*PolyLog[3, l[14]/(l[1]*l[2]*l[5]*l[7])] + 
    20*Log[l[16]]*PolyLog[3, l[14]/(l[1]*l[2]*l[5]*l[7])] - 
    (10*I)*Pi*PolyLog[3, l[14]/l[13]] + 
    (15596*Log[l[1]]*PolyLog[3, l[14]/l[13]])/3 - 
    (30647*Log[l[2]]*PolyLog[3, l[14]/l[13]])/6 - 
    (2083*Log[l[3]]*PolyLog[3, l[14]/l[13]])/2 + 
    8*Log[l[4]]*PolyLog[3, l[14]/l[13]] - 
    (15239*Log[l[5]]*PolyLog[3, l[14]/l[13]])/6 - 
    (11227*Log[l[6]]*PolyLog[3, l[14]/l[13]])/6 + 
    (3363*Log[l[7]]*PolyLog[3, l[14]/l[13]])/2 - 
    1799*Log[l[8]]*PolyLog[3, l[14]/l[13]] + 4102*Log[l[9]]*
     PolyLog[3, l[14]/l[13]] + 2*Log[l[12]]*PolyLog[3, l[14]/l[13]] - 
    (70657*Log[l[13]]*PolyLog[3, l[14]/l[13]])/12 - 
    (13049*Log[l[14]]*PolyLog[3, l[14]/l[13]])/12 + 
    (46807*Log[l[15]]*PolyLog[3, l[14]/l[13]])/6 - 
    (8579*Log[l[16]]*PolyLog[3, l[14]/l[13]])/4 - 
    (10*I)*Pi*PolyLog[3, l[14]/(l[2]*l[13])] - 
    (4847*Log[l[1]]*PolyLog[3, l[14]/(l[2]*l[13])])/6 - 
    (2311*Log[l[2]]*PolyLog[3, l[14]/(l[2]*l[13])])/2 - 
    (1679*Log[l[3]]*PolyLog[3, l[14]/(l[2]*l[13])])/2 + 
    10*Log[l[4]]*PolyLog[3, l[14]/(l[2]*l[13])] + 
    18*Log[l[5]]*PolyLog[3, l[14]/(l[2]*l[13])] + 
    (353*Log[l[6]]*PolyLog[3, l[14]/(l[2]*l[13])])/6 - 
    (17477*Log[l[7]]*PolyLog[3, l[14]/(l[2]*l[13])])/12 + 
    (1661*Log[l[8]]*PolyLog[3, l[14]/(l[2]*l[13])])/2 - 
    (8687*Log[l[9]]*PolyLog[3, l[14]/(l[2]*l[13])])/12 - 
    4*Log[l[12]]*PolyLog[3, l[14]/(l[2]*l[13])] + 
    (8687*Log[l[13]]*PolyLog[3, l[14]/(l[2]*l[13])])/6 + 
    (3545*Log[l[14]]*PolyLog[3, l[14]/(l[2]*l[13])])/12 - 
    (7745*Log[l[15]]*PolyLog[3, l[14]/(l[2]*l[13])])/12 + 
    (5131*Log[l[16]]*PolyLog[3, l[14]/(l[2]*l[13])])/12 - 
    69*Log[l[1]]*PolyLog[3, -((l[7]*l[10])/l[15]^2)] + 
    (3*Log[l[2]]*PolyLog[3, -((l[7]*l[10])/l[15]^2)])/2 - 
    52*Log[l[3]]*PolyLog[3, -((l[7]*l[10])/l[15]^2)] + 
    4*Log[l[5]]*PolyLog[3, -((l[7]*l[10])/l[15]^2)] - 
    25*Log[l[6]]*PolyLog[3, -((l[7]*l[10])/l[15]^2)] + 
    (10189*Log[l[7]]*PolyLog[3, -((l[7]*l[10])/l[15]^2)])/3 + 
    (113*Log[l[8]]*PolyLog[3, -((l[7]*l[10])/l[15]^2)])/2 - 
    14*Log[l[9]]*PolyLog[3, -((l[7]*l[10])/l[15]^2)] + 
    8*Log[l[12]]*PolyLog[3, -((l[7]*l[10])/l[15]^2)] - 
    (20495*Log[l[13]]*PolyLog[3, -((l[7]*l[10])/l[15]^2)])/6 + 
    18*Log[l[14]]*PolyLog[3, -((l[7]*l[10])/l[15]^2)] - 
    Log[l[15]]*PolyLog[3, -((l[7]*l[10])/l[15]^2)] + 
    4*Log[l[16]]*PolyLog[3, -((l[7]*l[10])/l[15]^2)] + 
    (2*I)*Pi*PolyLog[3, (l[2]*l[6]*l[7]*l[10])/l[15]^2] + 
    (1490*Log[l[1]]*PolyLog[3, (l[2]*l[6]*l[7]*l[10])/l[15]^2])/3 + 
    5*Log[l[2]]*PolyLog[3, (l[2]*l[6]*l[7]*l[10])/l[15]^2] - 
    4*Log[l[3]]*PolyLog[3, (l[2]*l[6]*l[7]*l[10])/l[15]^2] - 
    4*Log[l[4]]*PolyLog[3, (l[2]*l[6]*l[7]*l[10])/l[15]^2] - 
    9*Log[l[6]]*PolyLog[3, (l[2]*l[6]*l[7]*l[10])/l[15]^2] + 
    (1556*Log[l[7]]*PolyLog[3, (l[2]*l[6]*l[7]*l[10])/l[15]^2])/3 - 
    20*Log[l[8]]*PolyLog[3, (l[2]*l[6]*l[7]*l[10])/l[15]^2] + 
    (1493*Log[l[9]]*PolyLog[3, (l[2]*l[6]*l[7]*l[10])/l[15]^2])/3 - 
    15*Log[l[12]]*PolyLog[3, (l[2]*l[6]*l[7]*l[10])/l[15]^2] - 
    (3064*Log[l[13]]*PolyLog[3, (l[2]*l[6]*l[7]*l[10])/l[15]^2])/3 + 
    20*Log[l[14]]*PolyLog[3, (l[2]*l[6]*l[7]*l[10])/l[15]^2] - 
    2*Log[l[15]]*PolyLog[3, (l[2]*l[6]*l[7]*l[10])/l[15]^2] + 
    23*Log[l[16]]*PolyLog[3, (l[2]*l[6]*l[7]*l[10])/l[15]^2] - 
    (2*I)*Pi*PolyLog[3, (l[2]*l[6]*l[10]*l[13]^2)/(l[1]*l[9]*l[15]^2)] + 
    16*Log[l[1]]*PolyLog[3, (l[2]*l[6]*l[10]*l[13]^2)/(l[1]*l[9]*l[15]^2)] + 
    2*Log[l[2]]*PolyLog[3, (l[2]*l[6]*l[10]*l[13]^2)/(l[1]*l[9]*l[15]^2)] + 
    2*Log[l[3]]*PolyLog[3, (l[2]*l[6]*l[10]*l[13]^2)/(l[1]*l[9]*l[15]^2)] + 
    2*Log[l[6]]*PolyLog[3, (l[2]*l[6]*l[10]*l[13]^2)/(l[1]*l[9]*l[15]^2)] - 
    2*Log[l[7]]*PolyLog[3, (l[2]*l[6]*l[10]*l[13]^2)/(l[1]*l[9]*l[15]^2)] + 
    18*Log[l[8]]*PolyLog[3, (l[2]*l[6]*l[10]*l[13]^2)/(l[1]*l[9]*l[15]^2)] + 
    4*Log[l[9]]*PolyLog[3, (l[2]*l[6]*l[10]*l[13]^2)/(l[1]*l[9]*l[15]^2)] + 
    Log[l[12]]*PolyLog[3, (l[2]*l[6]*l[10]*l[13]^2)/(l[1]*l[9]*l[15]^2)] - 
    3*Log[l[13]]*PolyLog[3, (l[2]*l[6]*l[10]*l[13]^2)/(l[1]*l[9]*l[15]^2)] - 
    18*Log[l[14]]*PolyLog[3, (l[2]*l[6]*l[10]*l[13]^2)/(l[1]*l[9]*l[15]^2)] + 
    18*Log[l[15]]*PolyLog[3, (l[2]*l[6]*l[10]*l[13]^2)/(l[1]*l[9]*l[15]^2)] - 
    20*Log[l[16]]*PolyLog[3, (l[2]*l[6]*l[10]*l[13]^2)/(l[1]*l[9]*l[15]^2)] - 
    24*Log[l[1]]*PolyLog[3, -((l[6]*l[14]^2)/(l[1]*l[15]^2))] + 
    14*Log[l[2]]*PolyLog[3, -((l[6]*l[14]^2)/(l[1]*l[15]^2))] - 
    8*Log[l[3]]*PolyLog[3, -((l[6]*l[14]^2)/(l[1]*l[15]^2))] + 
    12*Log[l[6]]*PolyLog[3, -((l[6]*l[14]^2)/(l[1]*l[15]^2))] + 
    15*Log[l[7]]*PolyLog[3, -((l[6]*l[14]^2)/(l[1]*l[15]^2))] - 
    18*Log[l[8]]*PolyLog[3, -((l[6]*l[14]^2)/(l[1]*l[15]^2))] + 
    7*Log[l[9]]*PolyLog[3, -((l[6]*l[14]^2)/(l[1]*l[15]^2))] + 
    (4804*Log[l[12]]*PolyLog[3, -((l[6]*l[14]^2)/(l[1]*l[15]^2))])/3 + 
    3*Log[l[13]]*PolyLog[3, -((l[6]*l[14]^2)/(l[1]*l[15]^2))] - 
    (4726*Log[l[14]]*PolyLog[3, -((l[6]*l[14]^2)/(l[1]*l[15]^2))])/3 - 
    30*Log[l[15]]*PolyLog[3, -((l[6]*l[14]^2)/(l[1]*l[15]^2))] + 
    8*Log[l[16]]*PolyLog[3, -((l[6]*l[14]^2)/(l[1]*l[15]^2))] - 
    (6*I)*Pi*PolyLog[3, (l[1]*l[3]*l[6])/l[15]] - 
    (9055*Log[l[1]]*PolyLog[3, (l[1]*l[3]*l[6])/l[15]])/12 + 
    (9047*Log[l[2]]*PolyLog[3, (l[1]*l[3]*l[6])/l[15]])/6 - 
    (7655*Log[l[3]]*PolyLog[3, (l[1]*l[3]*l[6])/l[15]])/12 + 
    Log[l[4]]*PolyLog[3, (l[1]*l[3]*l[6])/l[15]] + 
    4*Log[l[5]]*PolyLog[3, (l[1]*l[3]*l[6])/l[15]] - 
    692*Log[l[6]]*PolyLog[3, (l[1]*l[3]*l[6])/l[15]] + 
    (32029*Log[l[7]]*PolyLog[3, (l[1]*l[3]*l[6])/l[15]])/12 + 
    (29*Log[l[8]]*PolyLog[3, (l[1]*l[3]*l[6])/l[15]])/2 - 
    (10755*Log[l[9]]*PolyLog[3, (l[1]*l[3]*l[6])/l[15]])/4 - 
    3*Log[l[12]]*PolyLog[3, (l[1]*l[3]*l[6])/l[15]] - 
    (13727*Log[l[13]]*PolyLog[3, (l[1]*l[3]*l[6])/l[15]])/12 + 
    (26801*Log[l[14]]*PolyLog[3, (l[1]*l[3]*l[6])/l[15]])/12 - 
    (21113*Log[l[15]]*PolyLog[3, (l[1]*l[3]*l[6])/l[15]])/12 + 
    (23135*Log[l[16]]*PolyLog[3, (l[1]*l[3]*l[6])/l[15]])/12 + 
    (18*I)*Pi*PolyLog[3, -(l[7]/l[15])] + 
    (25305*Log[l[1]]*PolyLog[3, -(l[7]/l[15])])/4 + 
    (1165*Log[l[2]]*PolyLog[3, -(l[7]/l[15])])/3 + 
    (13475*Log[l[3]]*PolyLog[3, -(l[7]/l[15])])/12 - 
    3*Log[l[4]]*PolyLog[3, -(l[7]/l[15])] + 
    (2591*Log[l[5]]*PolyLog[3, -(l[7]/l[15])])/4 - 
    724*Log[l[6]]*PolyLog[3, -(l[7]/l[15])] + 
    (63191*Log[l[7]]*PolyLog[3, -(l[7]/l[15])])/12 + 
    9088*Log[l[8]]*PolyLog[3, -(l[7]/l[15])] - 
    (41903*Log[l[9]]*PolyLog[3, -(l[7]/l[15])])/6 + 
    20*Log[l[12]]*PolyLog[3, -(l[7]/l[15])] - 
    (91769*Log[l[13]]*PolyLog[3, -(l[7]/l[15])])/12 - 
    (5923*Log[l[14]]*PolyLog[3, -(l[7]/l[15])])/6 + 
    (6097*Log[l[15]]*PolyLog[3, -(l[7]/l[15])])/4 - 
    (941*Log[l[16]]*PolyLog[3, -(l[7]/l[15])])/12 + 
    (30*I)*Pi*PolyLog[3, (l[2]*l[7])/l[15]] + 
    (16025*Log[l[1]]*PolyLog[3, (l[2]*l[7])/l[15]])/6 - 
    (158*Log[l[2]]*PolyLog[3, (l[2]*l[7])/l[15]])/3 - 
    (10703*Log[l[3]]*PolyLog[3, (l[2]*l[7])/l[15]])/6 - 
    15*Log[l[4]]*PolyLog[3, (l[2]*l[7])/l[15]] + 
    22*Log[l[5]]*PolyLog[3, (l[2]*l[7])/l[15]] - 
    892*Log[l[6]]*PolyLog[3, (l[2]*l[7])/l[15]] - 
    75*Log[l[7]]*PolyLog[3, (l[2]*l[7])/l[15]] + 
    (1621*Log[l[8]]*PolyLog[3, (l[2]*l[7])/l[15]])/2 - 
    (14517*Log[l[9]]*PolyLog[3, (l[2]*l[7])/l[15]])/4 - 
    20*Log[l[12]]*PolyLog[3, (l[2]*l[7])/l[15]] + 
    (17211*Log[l[13]]*PolyLog[3, (l[2]*l[7])/l[15]])/4 + 
    (24223*Log[l[14]]*PolyLog[3, (l[2]*l[7])/l[15]])/12 - 
    (15847*Log[l[15]]*PolyLog[3, (l[2]*l[7])/l[15]])/6 + 
    (9269*Log[l[16]]*PolyLog[3, (l[2]*l[7])/l[15]])/3 - 
    275*Log[l[2]]*PolyLog[3, (l[2]*l[5]*l[7])/l[15]] + 
    16*Log[l[3]]*PolyLog[3, (l[2]*l[5]*l[7])/l[15]] - 
    2*Log[l[5]]*PolyLog[3, (l[2]*l[5]*l[7])/l[15]] + 
    16*Log[l[6]]*PolyLog[3, (l[2]*l[5]*l[7])/l[15]] - 
    (293*Log[l[7]]*PolyLog[3, (l[2]*l[5]*l[7])/l[15]])/2 + 
    4*Log[l[9]]*PolyLog[3, (l[2]*l[5]*l[7])/l[15]] - 
    4*Log[l[13]]*PolyLog[3, (l[2]*l[5]*l[7])/l[15]] + 
    (289*Log[l[14]]*PolyLog[3, (l[2]*l[5]*l[7])/l[15]])/2 - 
    34*Log[l[15]]*PolyLog[3, (l[2]*l[5]*l[7])/l[15]] + 
    20*Log[l[16]]*PolyLog[3, (l[2]*l[5]*l[7])/l[15]] + 
    (18*I)*Pi*PolyLog[3, (l[2]*l[6]*l[7])/l[15]] - 
    (3299*Log[l[1]]*PolyLog[3, (l[2]*l[6]*l[7])/l[15]])/12 + 
    (1465*Log[l[2]]*PolyLog[3, (l[2]*l[6]*l[7])/l[15]])/2 - 
    668*Log[l[3]]*PolyLog[3, (l[2]*l[6]*l[7])/l[15]] - 
    24*Log[l[4]]*PolyLog[3, (l[2]*l[6]*l[7])/l[15]] + 
    16*Log[l[5]]*PolyLog[3, (l[2]*l[6]*l[7])/l[15]] - 
    (31493*Log[l[6]]*PolyLog[3, (l[2]*l[6]*l[7])/l[15]])/6 + 
    (487*Log[l[7]]*PolyLog[3, (l[2]*l[6]*l[7])/l[15]])/2 + 
    (14125*Log[l[8]]*PolyLog[3, (l[2]*l[6]*l[7])/l[15]])/12 - 
    (279*Log[l[9]]*PolyLog[3, (l[2]*l[6]*l[7])/l[15]])/2 - 
    10*Log[l[12]]*PolyLog[3, (l[2]*l[6]*l[7])/l[15]] - 
    (24563*Log[l[13]]*PolyLog[3, (l[2]*l[6]*l[7])/l[15]])/4 + 
    (10853*Log[l[14]]*PolyLog[3, (l[2]*l[6]*l[7])/l[15]])/6 + 
    (27353*Log[l[15]]*PolyLog[3, (l[2]*l[6]*l[7])/l[15]])/6 - 
    783*Log[l[16]]*PolyLog[3, (l[2]*l[6]*l[7])/l[15]] - 
    (23265*Log[l[1]]*PolyLog[3, l[10]/l[15]])/4 - 
    (10547*Log[l[2]]*PolyLog[3, l[10]/l[15]])/6 - 
    (2239*Log[l[3]]*PolyLog[3, l[10]/l[15]])/6 - 
    10*Log[l[4]]*PolyLog[3, l[10]/l[15]] + 
    (4303*Log[l[5]]*PolyLog[3, l[10]/l[15]])/6 - 
    (19384*Log[l[6]]*PolyLog[3, l[10]/l[15]])/3 - 
    (180349*Log[l[7]]*PolyLog[3, l[10]/l[15]])/12 + 
    (29383*Log[l[8]]*PolyLog[3, l[10]/l[15]])/6 - 
    (29729*Log[l[9]]*PolyLog[3, l[10]/l[15]])/6 + 
    (4804*Log[l[12]]*PolyLog[3, l[10]/l[15]])/3 + 
    (36970*Log[l[13]]*PolyLog[3, l[10]/l[15]])/3 - 
    (10400*Log[l[14]]*PolyLog[3, l[10]/l[15]])/3 - 
    (9247*Log[l[15]]*PolyLog[3, l[10]/l[15]])/12 + 
    7042*Log[l[16]]*PolyLog[3, l[10]/l[15]] - 
    (8*I)*Pi*PolyLog[3, -(l[10]/(l[2]*l[15]))] - 
    (10857*Log[l[1]]*PolyLog[3, -(l[10]/(l[2]*l[15]))])/2 + 
    (1511*Log[l[2]]*PolyLog[3, -(l[10]/(l[2]*l[15]))])/2 + 
    (1439*Log[l[3]]*PolyLog[3, -(l[10]/(l[2]*l[15]))])/4 + 
    4*Log[l[4]]*PolyLog[3, -(l[10]/(l[2]*l[15]))] - 
    (301*Log[l[5]]*PolyLog[3, -(l[10]/(l[2]*l[15]))])/2 + 
    (28093*Log[l[6]]*PolyLog[3, -(l[10]/(l[2]*l[15]))])/6 - 
    (18746*Log[l[7]]*PolyLog[3, -(l[10]/(l[2]*l[15]))])/3 + 
    717*Log[l[8]]*PolyLog[3, -(l[10]/(l[2]*l[15]))] + 
    (7281*Log[l[9]]*PolyLog[3, -(l[10]/(l[2]*l[15]))])/2 - 
    23*Log[l[12]]*PolyLog[3, -(l[10]/(l[2]*l[15]))] + 
    (71611*Log[l[13]]*PolyLog[3, -(l[10]/(l[2]*l[15]))])/12 + 
    (94483*Log[l[14]]*PolyLog[3, -(l[10]/(l[2]*l[15]))])/12 - 
    (115735*Log[l[15]]*PolyLog[3, -(l[10]/(l[2]*l[15]))])/12 - 
    (24301*Log[l[16]]*PolyLog[3, -(l[10]/(l[2]*l[15]))])/6 + 
    (2*I)*Pi*PolyLog[3, (l[6]*l[10])/l[15]] + 
    (19181*Log[l[1]]*PolyLog[3, (l[6]*l[10])/l[15]])/3 - 
    250*Log[l[2]]*PolyLog[3, (l[6]*l[10])/l[15]] - 
    (995*Log[l[3]]*PolyLog[3, (l[6]*l[10])/l[15]])/2 - 
    3*Log[l[4]]*PolyLog[3, (l[6]*l[10])/l[15]] + 
    10*Log[l[5]]*PolyLog[3, (l[6]*l[10])/l[15]] - 
    (965*Log[l[6]]*PolyLog[3, (l[6]*l[10])/l[15]])/2 + 
    (14897*Log[l[7]]*PolyLog[3, (l[6]*l[10])/l[15]])/2 + 
    (1681*Log[l[8]]*PolyLog[3, (l[6]*l[10])/l[15]])/2 - 
    (26039*Log[l[9]]*PolyLog[3, (l[6]*l[10])/l[15]])/6 + 
    22*Log[l[12]]*PolyLog[3, (l[6]*l[10])/l[15]] - 
    (34879*Log[l[13]]*PolyLog[3, (l[6]*l[10])/l[15]])/6 + 
    (983*Log[l[14]]*PolyLog[3, (l[6]*l[10])/l[15]])/2 - 
    (1245*Log[l[15]]*PolyLog[3, (l[6]*l[10])/l[15]])/2 + 
    (1625*Log[l[16]]*PolyLog[3, (l[6]*l[10])/l[15]])/2 + 
    (2*I)*Pi*PolyLog[3, -((l[2]*l[6]*l[10])/l[15])] - 
    (301*Log[l[1]]*PolyLog[3, -((l[2]*l[6]*l[10])/l[15])])/2 - 
    (2583*Log[l[2]]*PolyLog[3, -((l[2]*l[6]*l[10])/l[15])])/2 - 
    2636*Log[l[3]]*PolyLog[3, -((l[2]*l[6]*l[10])/l[15])] + 
    3*Log[l[4]]*PolyLog[3, -((l[2]*l[6]*l[10])/l[15])] - 
    (15934*Log[l[6]]*PolyLog[3, -((l[2]*l[6]*l[10])/l[15])])/3 - 
    (9631*Log[l[7]]*PolyLog[3, -((l[2]*l[6]*l[10])/l[15])])/6 + 
    (1645*Log[l[8]]*PolyLog[3, -((l[2]*l[6]*l[10])/l[15])])/2 - 
    (2213*Log[l[9]]*PolyLog[3, -((l[2]*l[6]*l[10])/l[15])])/6 - 
    5*Log[l[12]]*PolyLog[3, -((l[2]*l[6]*l[10])/l[15])] + 
    (2017*Log[l[13]]*PolyLog[3, -((l[2]*l[6]*l[10])/l[15])])/2 - 
    (634*Log[l[14]]*PolyLog[3, -((l[2]*l[6]*l[10])/l[15])])/3 - 
    (3668*Log[l[15]]*PolyLog[3, -((l[2]*l[6]*l[10])/l[15])])/3 + 
    (13247*Log[l[16]]*PolyLog[3, -((l[2]*l[6]*l[10])/l[15])])/3 - 
    4268*Log[l[1]]*PolyLog[3, (l[6]*l[10])/(l[5]*l[15])] - 
    22*Log[l[2]]*PolyLog[3, (l[6]*l[10])/(l[5]*l[15])] + 
    (71*Log[l[3]]*PolyLog[3, (l[6]*l[10])/(l[5]*l[15])])/2 + 
    (9195*Log[l[5]]*PolyLog[3, (l[6]*l[10])/(l[5]*l[15])])/4 + 
    (2800*Log[l[6]]*PolyLog[3, (l[6]*l[10])/(l[5]*l[15])])/3 - 
    (19847*Log[l[7]]*PolyLog[3, (l[6]*l[10])/(l[5]*l[15])])/4 - 
    (15*Log[l[8]]*PolyLog[3, (l[6]*l[10])/(l[5]*l[15])])/2 + 
    (7961*Log[l[9]]*PolyLog[3, (l[6]*l[10])/(l[5]*l[15])])/3 + 
    4284*Log[l[13]]*PolyLog[3, (l[6]*l[10])/(l[5]*l[15])] - 
    (12919*Log[l[14]]*PolyLog[3, (l[6]*l[10])/(l[5]*l[15])])/12 + 
    (12895*Log[l[15]]*PolyLog[3, (l[6]*l[10])/(l[5]*l[15])])/12 - 
    (24023*Log[l[16]]*PolyLog[3, (l[6]*l[10])/(l[5]*l[15])])/12 + 
    (16815*Log[l[1]]*PolyLog[3, (l[2]*l[7]*l[10])/(l[1]*l[3]*l[15])])/4 - 
    (4837*Log[l[2]]*PolyLog[3, (l[2]*l[7]*l[10])/(l[1]*l[3]*l[15])])/3 + 
    (6935*Log[l[3]]*PolyLog[3, (l[2]*l[7]*l[10])/(l[1]*l[3]*l[15])])/4 + 
    38*Log[l[5]]*PolyLog[3, (l[2]*l[7]*l[10])/(l[1]*l[3]*l[15])] + 
    (11555*Log[l[6]]*PolyLog[3, (l[2]*l[7]*l[10])/(l[1]*l[3]*l[15])])/6 + 
    (4785*Log[l[7]]*PolyLog[3, (l[2]*l[7]*l[10])/(l[1]*l[3]*l[15])])/2 - 
    5*Log[l[8]]*PolyLog[3, (l[2]*l[7]*l[10])/(l[1]*l[3]*l[15])] + 
    (2545*Log[l[9]]*PolyLog[3, (l[2]*l[7]*l[10])/(l[1]*l[3]*l[15])])/2 - 
    11*Log[l[12]]*PolyLog[3, (l[2]*l[7]*l[10])/(l[1]*l[3]*l[15])] - 
    (16559*Log[l[13]]*PolyLog[3, (l[2]*l[7]*l[10])/(l[1]*l[3]*l[15])])/6 + 
    (14147*Log[l[14]]*PolyLog[3, (l[2]*l[7]*l[10])/(l[1]*l[3]*l[15])])/12 - 
    (13823*Log[l[15]]*PolyLog[3, (l[2]*l[7]*l[10])/(l[1]*l[3]*l[15])])/12 - 
    (26309*Log[l[16]]*PolyLog[3, (l[2]*l[7]*l[10])/(l[1]*l[3]*l[15])])/12 - 
    75*Log[l[1]]*PolyLog[3, (l[3]*l[6]*l[10])/(l[8]*l[15])] + 
    (101*Log[l[2]]*PolyLog[3, (l[3]*l[6]*l[10])/(l[8]*l[15])])/2 - 
    83*Log[l[3]]*PolyLog[3, (l[3]*l[6]*l[10])/(l[8]*l[15])] - 
    4*Log[l[5]]*PolyLog[3, (l[3]*l[6]*l[10])/(l[8]*l[15])] - 
    16*Log[l[6]]*PolyLog[3, (l[3]*l[6]*l[10])/(l[8]*l[15])] - 
    (77*Log[l[7]]*PolyLog[3, (l[3]*l[6]*l[10])/(l[8]*l[15])])/2 + 
    (127*Log[l[8]]*PolyLog[3, (l[3]*l[6]*l[10])/(l[8]*l[15])])/2 - 
    10*Log[l[9]]*PolyLog[3, (l[3]*l[6]*l[10])/(l[8]*l[15])] + 
    8*Log[l[12]]*PolyLog[3, (l[3]*l[6]*l[10])/(l[8]*l[15])] + 
    56*Log[l[13]]*PolyLog[3, (l[3]*l[6]*l[10])/(l[8]*l[15])] + 
    8*Log[l[14]]*PolyLog[3, (l[3]*l[6]*l[10])/(l[8]*l[15])] + 
    4*Log[l[15]]*PolyLog[3, (l[3]*l[6]*l[10])/(l[8]*l[15])] - 
    8*Log[l[16]]*PolyLog[3, (l[3]*l[6]*l[10])/(l[8]*l[15])] - 
    81*Log[l[1]]*PolyLog[3, (l[8]*l[10])/(l[3]*l[15])] - 
    1058*Log[l[2]]*PolyLog[3, (l[8]*l[10])/(l[3]*l[15])] + 
    (2243*Log[l[3]]*PolyLog[3, (l[8]*l[10])/(l[3]*l[15])])/6 + 
    4*Log[l[5]]*PolyLog[3, (l[8]*l[10])/(l[3]*l[15])] - 
    (45*Log[l[6]]*PolyLog[3, (l[8]*l[10])/(l[3]*l[15])])/2 - 
    (4633*Log[l[7]]*PolyLog[3, (l[8]*l[10])/(l[3]*l[15])])/3 + 
    (2193*Log[l[8]]*PolyLog[3, (l[8]*l[10])/(l[3]*l[15])])/2 - 
    (2591*Log[l[9]]*PolyLog[3, (l[8]*l[10])/(l[3]*l[15])])/6 + 
    8*Log[l[12]]*PolyLog[3, (l[8]*l[10])/(l[3]*l[15])] + 
    (1378*Log[l[13]]*PolyLog[3, (l[8]*l[10])/(l[3]*l[15])])/3 - 
    (1192*Log[l[14]]*PolyLog[3, (l[8]*l[10])/(l[3]*l[15])])/3 + 
    (1309*Log[l[15]]*PolyLog[3, (l[8]*l[10])/(l[3]*l[15])])/3 - 
    (Log[l[16]]*PolyLog[3, (l[8]*l[10])/(l[3]*l[15])])/2 - 
    8*Log[l[1]]*PolyLog[3, -((l[2]*l[7]*l[11])/(l[3]*l[15]))] - 
    357*Log[l[2]]*PolyLog[3, -((l[2]*l[7]*l[11])/(l[3]*l[15]))] + 
    (753*Log[l[3]]*PolyLog[3, -((l[2]*l[7]*l[11])/(l[3]*l[15]))])/2 - 
    16*Log[l[5]]*PolyLog[3, -((l[2]*l[7]*l[11])/(l[3]*l[15]))] + 
    (729*Log[l[6]]*PolyLog[3, -((l[2]*l[7]*l[11])/(l[3]*l[15]))])/2 - 
    385*Log[l[7]]*PolyLog[3, -((l[2]*l[7]*l[11])/(l[3]*l[15]))] + 
    (Log[l[8]]*PolyLog[3, -((l[2]*l[7]*l[11])/(l[3]*l[15]))])/2 + 
    (17*Log[l[9]]*PolyLog[3, -((l[2]*l[7]*l[11])/(l[3]*l[15]))])/2 + 
    7*Log[l[13]]*PolyLog[3, -((l[2]*l[7]*l[11])/(l[3]*l[15]))] - 
    368*Log[l[14]]*PolyLog[3, -((l[2]*l[7]*l[11])/(l[3]*l[15]))] + 
    368*Log[l[15]]*PolyLog[3, -((l[2]*l[7]*l[11])/(l[3]*l[15]))] - 
    (15*Log[l[16]]*PolyLog[3, -((l[2]*l[7]*l[11])/(l[3]*l[15]))])/2 + 
    8*Log[l[2]]*PolyLog[3, (l[2]*l[10]*l[11])/(l[3]*l[4]*l[15])] + 
    8*Log[l[3]]*PolyLog[3, (l[2]*l[10]*l[11])/(l[3]*l[4]*l[15])] + 
    8*Log[l[4]]*PolyLog[3, (l[2]*l[10]*l[11])/(l[3]*l[4]*l[15])] + 
    8*Log[l[6]]*PolyLog[3, (l[2]*l[10]*l[11])/(l[3]*l[4]*l[15])] + 
    8*Log[l[7]]*PolyLog[3, (l[2]*l[10]*l[11])/(l[3]*l[4]*l[15])] - 
    8*Log[l[9]]*PolyLog[3, (l[2]*l[10]*l[11])/(l[3]*l[4]*l[15])] + 
    8*Log[l[13]]*PolyLog[3, (l[2]*l[10]*l[11])/(l[3]*l[4]*l[15])] - 
    8*Log[l[14]]*PolyLog[3, (l[2]*l[10]*l[11])/(l[3]*l[4]*l[15])] - 
    8*Log[l[16]]*PolyLog[3, (l[2]*l[10]*l[11])/(l[3]*l[4]*l[15])] - 
    4*Log[l[1]]*PolyLog[3, -((l[2]*l[6]*l[7]*l[10])/(l[12]*l[15]))] - 
    10*Log[l[2]]*PolyLog[3, -((l[2]*l[6]*l[7]*l[10])/(l[12]*l[15]))] + 
    4*Log[l[3]]*PolyLog[3, -((l[2]*l[6]*l[7]*l[10])/(l[12]*l[15]))] - 
    9*Log[l[6]]*PolyLog[3, -((l[2]*l[6]*l[7]*l[10])/(l[12]*l[15]))] + 
    (1520*Log[l[7]]*PolyLog[3, -((l[2]*l[6]*l[7]*l[10])/(l[12]*l[15]))])/3 - 
    22*Log[l[9]]*PolyLog[3, -((l[2]*l[6]*l[7]*l[10])/(l[12]*l[15]))] + 
    11*Log[l[12]]*PolyLog[3, -((l[2]*l[6]*l[7]*l[10])/(l[12]*l[15]))] - 
    (1511*Log[l[13]]*PolyLog[3, -((l[2]*l[6]*l[7]*l[10])/(l[12]*l[15]))])/3 - 
    2*Log[l[14]]*PolyLog[3, -((l[2]*l[6]*l[7]*l[10])/(l[12]*l[15]))] - 
    5*Log[l[15]]*PolyLog[3, -((l[2]*l[6]*l[7]*l[10])/(l[12]*l[15]))] + 
    11*Log[l[16]]*PolyLog[3, -((l[2]*l[6]*l[7]*l[10])/(l[12]*l[15]))] + 
    (18*I)*Pi*PolyLog[3, (l[2]*l[13])/(l[1]*l[15])] + 
    (19853*Log[l[1]]*PolyLog[3, (l[2]*l[13])/(l[1]*l[15])])/12 + 
    (18067*Log[l[2]]*PolyLog[3, (l[2]*l[13])/(l[1]*l[15])])/6 + 
    (1811*Log[l[3]]*PolyLog[3, (l[2]*l[13])/(l[1]*l[15])])/4 - 
    26*Log[l[4]]*PolyLog[3, (l[2]*l[13])/(l[1]*l[15])] - 
    8*Log[l[5]]*PolyLog[3, (l[2]*l[13])/(l[1]*l[15])] - 
    496*Log[l[6]]*PolyLog[3, (l[2]*l[13])/(l[1]*l[15])] + 
    (22101*Log[l[7]]*PolyLog[3, (l[2]*l[13])/(l[1]*l[15])])/4 - 
    (1611*Log[l[8]]*PolyLog[3, (l[2]*l[13])/(l[1]*l[15])])/2 + 
    (3968*Log[l[9]]*PolyLog[3, (l[2]*l[13])/(l[1]*l[15])])/3 + 
    19*Log[l[12]]*PolyLog[3, (l[2]*l[13])/(l[1]*l[15])] - 
    (29485*Log[l[13]]*PolyLog[3, (l[2]*l[13])/(l[1]*l[15])])/6 - 
    (12473*Log[l[14]]*PolyLog[3, (l[2]*l[13])/(l[1]*l[15])])/6 + 
    (25691*Log[l[15]]*PolyLog[3, (l[2]*l[13])/(l[1]*l[15])])/12 - 
    (19273*Log[l[16]]*PolyLog[3, (l[2]*l[13])/(l[1]*l[15])])/12 + 
    (6*I)*Pi*PolyLog[3, -((l[2]^2*l[6]*l[13])/(l[9]*l[15]))] + 
    (44299*Log[l[1]]*PolyLog[3, -((l[2]^2*l[6]*l[13])/(l[9]*l[15]))])/6 + 
    (2071*Log[l[2]]*PolyLog[3, -((l[2]^2*l[6]*l[13])/(l[9]*l[15]))])/2 + 
    64*Log[l[3]]*PolyLog[3, -((l[2]^2*l[6]*l[13])/(l[9]*l[15]))] - 
    8*Log[l[4]]*PolyLog[3, -((l[2]^2*l[6]*l[13])/(l[9]*l[15]))] + 
    4*Log[l[5]]*PolyLog[3, -((l[2]^2*l[6]*l[13])/(l[9]*l[15]))] - 
    (10079*Log[l[6]]*PolyLog[3, -((l[2]^2*l[6]*l[13])/(l[9]*l[15]))])/12 + 
    (112741*Log[l[7]]*PolyLog[3, -((l[2]^2*l[6]*l[13])/(l[9]*l[15]))])/12 - 
    (1615*Log[l[8]]*PolyLog[3, -((l[2]^2*l[6]*l[13])/(l[9]*l[15]))])/2 + 
    (12749*Log[l[9]]*PolyLog[3, -((l[2]^2*l[6]*l[13])/(l[9]*l[15]))])/12 + 
    21*Log[l[12]]*PolyLog[3, -((l[2]^2*l[6]*l[13])/(l[9]*l[15]))] - 
    (42325*Log[l[13]]*PolyLog[3, -((l[2]^2*l[6]*l[13])/(l[9]*l[15]))])/6 - 
    (1669*Log[l[14]]*PolyLog[3, -((l[2]^2*l[6]*l[13])/(l[9]*l[15]))])/2 + 
    (1469*Log[l[15]]*PolyLog[3, -((l[2]^2*l[6]*l[13])/(l[9]*l[15]))])/2 - 
    (379*Log[l[16]]*PolyLog[3, -((l[2]^2*l[6]*l[13])/(l[9]*l[15]))])/12 - 
    (2*I)*Pi*PolyLog[3, (l[1]*l[3]*l[6]*l[13])/(l[9]*l[15])] - 
    16*Log[l[1]]*PolyLog[3, (l[1]*l[3]*l[6]*l[13])/(l[9]*l[15])] - 
    4*Log[l[2]]*PolyLog[3, (l[1]*l[3]*l[6]*l[13])/(l[9]*l[15])] - 
    26*Log[l[3]]*PolyLog[3, (l[1]*l[3]*l[6]*l[13])/(l[9]*l[15])] + 
    2*Log[l[4]]*PolyLog[3, (l[1]*l[3]*l[6]*l[13])/(l[9]*l[15])] - 
    22*Log[l[6]]*PolyLog[3, (l[1]*l[3]*l[6]*l[13])/(l[9]*l[15])] + 
    10*Log[l[8]]*PolyLog[3, (l[1]*l[3]*l[6]*l[13])/(l[9]*l[15])] + 
    4*Log[l[9]]*PolyLog[3, (l[1]*l[3]*l[6]*l[13])/(l[9]*l[15])] + 
    2*Log[l[12]]*PolyLog[3, (l[1]*l[3]*l[6]*l[13])/(l[9]*l[15])] - 
    14*Log[l[13]]*PolyLog[3, (l[1]*l[3]*l[6]*l[13])/(l[9]*l[15])] + 
    8*Log[l[14]]*PolyLog[3, (l[1]*l[3]*l[6]*l[13])/(l[9]*l[15])] + 
    6*Log[l[15]]*PolyLog[3, (l[1]*l[3]*l[6]*l[13])/(l[9]*l[15])] + 
    10*Log[l[16]]*PolyLog[3, (l[1]*l[3]*l[6]*l[13])/(l[9]*l[15])] + 
    (4*I)*Pi*PolyLog[3, -((l[10]*l[13])/(l[1]*l[2]*l[15]))] + 
    (44359*Log[l[1]]*PolyLog[3, -((l[10]*l[13])/(l[1]*l[2]*l[15]))])/6 + 
    (2019*Log[l[2]]*PolyLog[3, -((l[10]*l[13])/(l[1]*l[2]*l[15]))])/2 + 
    66*Log[l[3]]*PolyLog[3, -((l[10]*l[13])/(l[1]*l[2]*l[15]))] - 
    6*Log[l[4]]*PolyLog[3, -((l[10]*l[13])/(l[1]*l[2]*l[15]))] + 
    4*Log[l[5]]*PolyLog[3, -((l[10]*l[13])/(l[1]*l[2]*l[15]))] - 
    88*Log[l[6]]*PolyLog[3, -((l[10]*l[13])/(l[1]*l[2]*l[15]))] + 
    10131*Log[l[7]]*PolyLog[3, -((l[10]*l[13])/(l[1]*l[2]*l[15]))] - 
    (1615*Log[l[8]]*PolyLog[3, -((l[10]*l[13])/(l[1]*l[2]*l[15]))])/2 + 
    (823*Log[l[9]]*PolyLog[3, -((l[10]*l[13])/(l[1]*l[2]*l[15]))])/2 + 
    21*Log[l[12]]*PolyLog[3, -((l[10]*l[13])/(l[1]*l[2]*l[15]))] - 
    (42457*Log[l[13]]*PolyLog[3, -((l[10]*l[13])/(l[1]*l[2]*l[15]))])/6 - 
    (1645*Log[l[14]]*PolyLog[3, -((l[10]*l[13])/(l[1]*l[2]*l[15]))])/2 + 
    (1469*Log[l[15]]*PolyLog[3, -((l[10]*l[13])/(l[1]*l[2]*l[15]))])/2 - 
    (1543*Log[l[16]]*PolyLog[3, -((l[10]*l[13])/(l[1]*l[2]*l[15]))])/2 + 
    2505*Log[l[1]]*PolyLog[3, (l[10]*l[13])/(l[1]*l[3]*l[15])] + 
    (4555*Log[l[2]]*PolyLog[3, (l[10]*l[13])/(l[1]*l[3]*l[15])])/2 + 
    401*Log[l[3]]*PolyLog[3, (l[10]*l[13])/(l[1]*l[3]*l[15])] - 
    (10319*Log[l[6]]*PolyLog[3, (l[10]*l[13])/(l[1]*l[3]*l[15])])/6 + 
    (3473*Log[l[7]]*PolyLog[3, (l[10]*l[13])/(l[1]*l[3]*l[15])])/2 - 
    (103*Log[l[8]]*PolyLog[3, (l[10]*l[13])/(l[1]*l[3]*l[15])])/2 - 
    (29477*Log[l[9]]*PolyLog[3, (l[10]*l[13])/(l[1]*l[3]*l[15])])/6 - 
    10*Log[l[12]]*PolyLog[3, (l[10]*l[13])/(l[1]*l[3]*l[15])] + 
    3335*Log[l[13]]*PolyLog[3, (l[10]*l[13])/(l[1]*l[3]*l[15])] - 
    3006*Log[l[14]]*PolyLog[3, (l[10]*l[13])/(l[1]*l[3]*l[15])] - 
    2887*Log[l[15]]*PolyLog[3, (l[10]*l[13])/(l[1]*l[3]*l[15])] + 
    (32237*Log[l[16]]*PolyLog[3, (l[10]*l[13])/(l[1]*l[3]*l[15])])/6 + 
    12*Log[l[1]]*PolyLog[3, (l[2]*l[10]*l[13])/(l[1]^2*l[3]*l[15])] - 
    78*Log[l[2]]*PolyLog[3, (l[2]*l[10]*l[13])/(l[1]^2*l[3]*l[15])] + 
    18*Log[l[6]]*PolyLog[3, (l[2]*l[10]*l[13])/(l[1]^2*l[3]*l[15])] - 
    45*Log[l[7]]*PolyLog[3, (l[2]*l[10]*l[13])/(l[1]^2*l[3]*l[15])] - 
    15*Log[l[8]]*PolyLog[3, (l[2]*l[10]*l[13])/(l[1]^2*l[3]*l[15])] + 
    27*Log[l[9]]*PolyLog[3, (l[2]*l[10]*l[13])/(l[1]^2*l[3]*l[15])] - 
    2*Log[l[12]]*PolyLog[3, (l[2]*l[10]*l[13])/(l[1]^2*l[3]*l[15])] - 
    17*Log[l[13]]*PolyLog[3, (l[2]*l[10]*l[13])/(l[1]^2*l[3]*l[15])] + 
    2*Log[l[14]]*PolyLog[3, (l[2]*l[10]*l[13])/(l[1]^2*l[3]*l[15])] + 
    44*Log[l[15]]*PolyLog[3, (l[2]*l[10]*l[13])/(l[1]^2*l[3]*l[15])] - 
    16*Log[l[16]]*PolyLog[3, (l[2]*l[10]*l[13])/(l[1]^2*l[3]*l[15])] - 
    (8*I)*Pi*PolyLog[3, (l[2]^2*l[10]*l[13])/(l[1]*l[3]*l[4]*l[15])] - 
    10*Log[l[1]]*PolyLog[3, (l[2]^2*l[10]*l[13])/(l[1]*l[3]*l[4]*l[15])] - 
    (15*Log[l[2]]*PolyLog[3, (l[2]^2*l[10]*l[13])/(l[1]*l[3]*l[4]*l[15])])/
     2 + 8*Log[l[3]]*PolyLog[3, (l[2]^2*l[10]*l[13])/
       (l[1]*l[3]*l[4]*l[15])] + 16*Log[l[4]]*
     PolyLog[3, (l[2]^2*l[10]*l[13])/(l[1]*l[3]*l[4]*l[15])] + 
    (Log[l[6]]*PolyLog[3, (l[2]^2*l[10]*l[13])/(l[1]*l[3]*l[4]*l[15])])/2 - 
    (3*Log[l[7]]*PolyLog[3, (l[2]^2*l[10]*l[13])/(l[1]*l[3]*l[4]*l[15])])/2 - 
    8*Log[l[8]]*PolyLog[3, (l[2]^2*l[10]*l[13])/(l[1]*l[3]*l[4]*l[15])] - 
    (3*Log[l[9]]*PolyLog[3, (l[2]^2*l[10]*l[13])/(l[1]*l[3]*l[4]*l[15])])/2 + 
    (3*Log[l[13]]*PolyLog[3, (l[2]^2*l[10]*l[13])/(l[1]*l[3]*l[4]*l[15])])/
     2 + (5*Log[l[14]]*PolyLog[3, (l[2]^2*l[10]*l[13])/
        (l[1]*l[3]*l[4]*l[15])])/2 - 
    (5*Log[l[15]]*PolyLog[3, (l[2]^2*l[10]*l[13])/(l[1]*l[3]*l[4]*l[15])])/
     2 + (3*Log[l[16]]*PolyLog[3, (l[2]^2*l[10]*l[13])/
        (l[1]*l[3]*l[4]*l[15])])/2 + 56*Log[l[1]]*
     PolyLog[3, (l[6]*l[10]*l[13])/(l[1]*l[8]*l[15])] + 
    (109*Log[l[2]]*PolyLog[3, (l[6]*l[10]*l[13])/(l[1]*l[8]*l[15])])/2 - 
    8*Log[l[3]]*PolyLog[3, (l[6]*l[10]*l[13])/(l[1]*l[8]*l[15])] + 
    4*Log[l[5]]*PolyLog[3, (l[6]*l[10]*l[13])/(l[1]*l[8]*l[15])] + 
    (63*Log[l[6]]*PolyLog[3, (l[6]*l[10]*l[13])/(l[1]*l[8]*l[15])])/2 + 
    (21*Log[l[7]]*PolyLog[3, (l[6]*l[10]*l[13])/(l[1]*l[8]*l[15])])/2 + 
    (177*Log[l[8]]*PolyLog[3, (l[6]*l[10]*l[13])/(l[1]*l[8]*l[15])])/2 - 
    (93*Log[l[9]]*PolyLog[3, (l[6]*l[10]*l[13])/(l[1]*l[8]*l[15])])/2 + 
    2*Log[l[12]]*PolyLog[3, (l[6]*l[10]*l[13])/(l[1]*l[8]*l[15])] + 
    (57*Log[l[13]]*PolyLog[3, (l[6]*l[10]*l[13])/(l[1]*l[8]*l[15])])/2 - 
    (81*Log[l[14]]*PolyLog[3, (l[6]*l[10]*l[13])/(l[1]*l[8]*l[15])])/2 - 
    (69*Log[l[16]]*PolyLog[3, (l[6]*l[10]*l[13])/(l[1]*l[8]*l[15])])/2 - 
    (68771*Log[l[1]]*PolyLog[3, (l[6]*l[10]*l[13])/(l[9]*l[15])])/12 + 
    (15221*Log[l[2]]*PolyLog[3, (l[6]*l[10]*l[13])/(l[9]*l[15])])/6 - 
    (9207*Log[l[3]]*PolyLog[3, (l[6]*l[10]*l[13])/(l[9]*l[15])])/4 - 
    15*Log[l[4]]*PolyLog[3, (l[6]*l[10]*l[13])/(l[9]*l[15])] - 
    4*Log[l[5]]*PolyLog[3, (l[6]*l[10]*l[13])/(l[9]*l[15])] - 
    (29099*Log[l[6]]*PolyLog[3, (l[6]*l[10]*l[13])/(l[9]*l[15])])/6 - 
    (2120*Log[l[7]]*PolyLog[3, (l[6]*l[10]*l[13])/(l[9]*l[15])])/3 - 
    (1605*Log[l[8]]*PolyLog[3, (l[6]*l[10]*l[13])/(l[9]*l[15])])/2 - 
    3846*Log[l[9]]*PolyLog[3, (l[6]*l[10]*l[13])/(l[9]*l[15])] + 
    15*Log[l[12]]*PolyLog[3, (l[6]*l[10]*l[13])/(l[9]*l[15])] + 
    (11089*Log[l[13]]*PolyLog[3, (l[6]*l[10]*l[13])/(l[9]*l[15])])/2 + 
    (155*Log[l[14]]*PolyLog[3, (l[6]*l[10]*l[13])/(l[9]*l[15])])/12 - 
    (6929*Log[l[15]]*PolyLog[3, (l[6]*l[10]*l[13])/(l[9]*l[15])])/12 + 
    (32207*Log[l[16]]*PolyLog[3, (l[6]*l[10]*l[13])/(l[9]*l[15])])/12 - 
    (57917*Log[l[1]]*PolyLog[3, (l[2]*l[6]*l[10]*l[13])/(l[1]*l[9]*l[15])])/
     6 - (4787*Log[l[2]]*PolyLog[3, (l[2]*l[6]*l[10]*l[13])/
        (l[1]*l[9]*l[15])])/2 - 2882*Log[l[3]]*
     PolyLog[3, (l[2]*l[6]*l[10]*l[13])/(l[1]*l[9]*l[15])] - 
    4*Log[l[5]]*PolyLog[3, (l[2]*l[6]*l[10]*l[13])/(l[1]*l[9]*l[15])] - 
    (15658*Log[l[6]]*PolyLog[3, (l[2]*l[6]*l[10]*l[13])/(l[1]*l[9]*l[15])])/
     3 - (35114*Log[l[7]]*PolyLog[3, (l[2]*l[6]*l[10]*l[13])/
        (l[1]*l[9]*l[15])])/3 + 
    (3311*Log[l[8]]*PolyLog[3, (l[2]*l[6]*l[10]*l[13])/(l[1]*l[9]*l[15])])/
     2 - (15511*Log[l[9]]*PolyLog[3, (l[2]*l[6]*l[10]*l[13])/
        (l[1]*l[9]*l[15])])/6 - 29*Log[l[12]]*
     PolyLog[3, (l[2]*l[6]*l[10]*l[13])/(l[1]*l[9]*l[15])] + 
    (58397*Log[l[13]]*PolyLog[3, (l[2]*l[6]*l[10]*l[13])/(l[1]*l[9]*l[15])])/
     6 + (4399*Log[l[14]]*PolyLog[3, (l[2]*l[6]*l[10]*l[13])/
        (l[1]*l[9]*l[15])])/6 - 
    (12025*Log[l[15]]*PolyLog[3, (l[2]*l[6]*l[10]*l[13])/(l[1]*l[9]*l[15])])/
     6 + (31315*Log[l[16]]*PolyLog[3, (l[2]*l[6]*l[10]*l[13])/
        (l[1]*l[9]*l[15])])/6 - 
    (2051*Log[l[1]]*PolyLog[3, -((l[2]*l[6]*l[11]*l[13])/(l[9]*l[15]))])/12 - 
    (1303*Log[l[2]]*PolyLog[3, -((l[2]*l[6]*l[11]*l[13])/(l[9]*l[15]))])/2 - 
    (4339*Log[l[3]]*PolyLog[3, -((l[2]*l[6]*l[11]*l[13])/(l[9]*l[15]))])/12 - 
    (1855*Log[l[6]]*PolyLog[3, -((l[2]*l[6]*l[11]*l[13])/(l[9]*l[15]))])/6 - 
    (325*Log[l[7]]*PolyLog[3, -((l[2]*l[6]*l[11]*l[13])/(l[9]*l[15]))])/2 - 
    (49*Log[l[8]]*PolyLog[3, -((l[2]*l[6]*l[11]*l[13])/(l[9]*l[15]))])/2 + 
    (1311*Log[l[9]]*PolyLog[3, -((l[2]*l[6]*l[11]*l[13])/(l[9]*l[15]))])/2 - 
    4*Log[l[12]]*PolyLog[3, -((l[2]*l[6]*l[11]*l[13])/(l[9]*l[15]))] - 
    55*Log[l[13]]*PolyLog[3, -((l[2]*l[6]*l[11]*l[13])/(l[9]*l[15]))] - 
    (1321*Log[l[14]]*PolyLog[3, -((l[2]*l[6]*l[11]*l[13])/(l[9]*l[15]))])/
     12 - (227*Log[l[15]]*PolyLog[3, -((l[2]*l[6]*l[11]*l[13])/
         (l[9]*l[15]))])/12 + 
    (973*Log[l[16]]*PolyLog[3, -((l[2]*l[6]*l[11]*l[13])/(l[9]*l[15]))])/12 - 
    (6*I)*Pi*PolyLog[3, -((l[2]*l[6]*l[10]*l[13])/(l[12]*l[15]))] - 
    4*Log[l[1]]*PolyLog[3, -((l[2]*l[6]*l[10]*l[13])/(l[12]*l[15]))] - 
    6*Log[l[2]]*PolyLog[3, -((l[2]*l[6]*l[10]*l[13])/(l[12]*l[15]))] - 
    4*Log[l[6]]*PolyLog[3, -((l[2]*l[6]*l[10]*l[13])/(l[12]*l[15]))] - 
    8*Log[l[7]]*PolyLog[3, -((l[2]*l[6]*l[10]*l[13])/(l[12]*l[15]))] + 
    2*Log[l[8]]*PolyLog[3, -((l[2]*l[6]*l[10]*l[13])/(l[12]*l[15]))] + 
    2*Log[l[12]]*PolyLog[3, -((l[2]*l[6]*l[10]*l[13])/(l[12]*l[15]))] + 
    2*Log[l[14]]*PolyLog[3, -((l[2]*l[6]*l[10]*l[13])/(l[12]*l[15]))] - 
    2*Log[l[15]]*PolyLog[3, -((l[2]*l[6]*l[10]*l[13])/(l[12]*l[15]))] + 
    4*Log[l[16]]*PolyLog[3, -((l[2]*l[6]*l[10]*l[13])/(l[12]*l[15]))] + 
    157*Log[l[1]]*PolyLog[3, -((l[10]*l[13])/(l[14]*l[15]))] + 
    (109*Log[l[2]]*PolyLog[3, -((l[10]*l[13])/(l[14]*l[15]))])/2 + 
    44*Log[l[3]]*PolyLog[3, -((l[10]*l[13])/(l[14]*l[15]))] + 
    52*Log[l[6]]*PolyLog[3, -((l[10]*l[13])/(l[14]*l[15]))] - 
    (10081*Log[l[7]]*PolyLog[3, -((l[10]*l[13])/(l[14]*l[15]))])/3 - 
    (17*Log[l[8]]*PolyLog[3, -((l[10]*l[13])/(l[14]*l[15]))])/2 + 
    12*Log[l[9]]*PolyLog[3, -((l[10]*l[13])/(l[14]*l[15]))] - 
    12*Log[l[12]]*PolyLog[3, -((l[10]*l[13])/(l[14]*l[15]))] + 
    (20369*Log[l[13]]*PolyLog[3, -((l[10]*l[13])/(l[14]*l[15]))])/6 - 
    88*Log[l[14]]*PolyLog[3, -((l[10]*l[13])/(l[14]*l[15]))] + 
    9*Log[l[15]]*PolyLog[3, -((l[10]*l[13])/(l[14]*l[15]))] - 
    29*Log[l[16]]*PolyLog[3, -((l[10]*l[13])/(l[14]*l[15]))] - 
    87*Log[l[1]]*PolyLog[3, -((l[2]*l[6]*l[10]*l[13])/(l[14]*l[15]))] - 
    (55*Log[l[2]]*PolyLog[3, -((l[2]*l[6]*l[10]*l[13])/(l[14]*l[15]))])/2 - 
    63*Log[l[3]]*PolyLog[3, -((l[2]*l[6]*l[10]*l[13])/(l[14]*l[15]))] + 
    6*Log[l[5]]*PolyLog[3, -((l[2]*l[6]*l[10]*l[13])/(l[14]*l[15]))] - 
    33*Log[l[6]]*PolyLog[3, -((l[2]*l[6]*l[10]*l[13])/(l[14]*l[15]))] - 
    (217*Log[l[7]]*PolyLog[3, -((l[2]*l[6]*l[10]*l[13])/(l[14]*l[15]))])/2 + 
    (59*Log[l[8]]*PolyLog[3, -((l[2]*l[6]*l[10]*l[13])/(l[14]*l[15]))])/2 - 
    22*Log[l[9]]*PolyLog[3, -((l[2]*l[6]*l[10]*l[13])/(l[14]*l[15]))] + 
    4*Log[l[12]]*PolyLog[3, -((l[2]*l[6]*l[10]*l[13])/(l[14]*l[15]))] + 
    46*Log[l[13]]*PolyLog[3, -((l[2]*l[6]*l[10]*l[13])/(l[14]*l[15]))] + 
    80*Log[l[14]]*PolyLog[3, -((l[2]*l[6]*l[10]*l[13])/(l[14]*l[15]))] + 
    18*Log[l[15]]*PolyLog[3, -((l[2]*l[6]*l[10]*l[13])/(l[14]*l[15]))] + 
    16*Log[l[16]]*PolyLog[3, -((l[2]*l[6]*l[10]*l[13])/(l[14]*l[15]))] - 
    29*Log[l[1]]*PolyLog[3, (l[2]*l[7]*l[10]*l[13])/(l[9]*l[14]*l[15])] - 
    45*Log[l[2]]*PolyLog[3, (l[2]*l[7]*l[10]*l[13])/(l[9]*l[14]*l[15])] + 
    23*Log[l[3]]*PolyLog[3, (l[2]*l[7]*l[10]*l[13])/(l[9]*l[14]*l[15])] - 
    6*Log[l[5]]*PolyLog[3, (l[2]*l[7]*l[10]*l[13])/(l[9]*l[14]*l[15])] - 
    6*Log[l[6]]*PolyLog[3, (l[2]*l[7]*l[10]*l[13])/(l[9]*l[14]*l[15])] - 
    43*Log[l[7]]*PolyLog[3, (l[2]*l[7]*l[10]*l[13])/(l[9]*l[14]*l[15])] - 
    15*Log[l[8]]*PolyLog[3, (l[2]*l[7]*l[10]*l[13])/(l[9]*l[14]*l[15])] - 
    5*Log[l[9]]*PolyLog[3, (l[2]*l[7]*l[10]*l[13])/(l[9]*l[14]*l[15])] - 
    10*Log[l[13]]*PolyLog[3, (l[2]*l[7]*l[10]*l[13])/(l[9]*l[14]*l[15])] + 
    51*Log[l[14]]*PolyLog[3, (l[2]*l[7]*l[10]*l[13])/(l[9]*l[14]*l[15])] - 
    6*Log[l[15]]*PolyLog[3, (l[2]*l[7]*l[10]*l[13])/(l[9]*l[14]*l[15])] + 
    31*Log[l[16]]*PolyLog[3, (l[2]*l[7]*l[10]*l[13])/(l[9]*l[14]*l[15])] + 
    2*Log[l[2]]*PolyLog[3, -((l[2]*l[10]^2*l[13])/(l[3]*l[4]*l[14]*l[15]))] - 
    2*Log[l[3]]*PolyLog[3, -((l[2]*l[10]^2*l[13])/(l[3]*l[4]*l[14]*l[15]))] + 
    2*Log[l[4]]*PolyLog[3, -((l[2]*l[10]^2*l[13])/(l[3]*l[4]*l[14]*l[15]))] - 
    2*Log[l[6]]*PolyLog[3, -((l[2]*l[10]^2*l[13])/(l[3]*l[4]*l[14]*l[15]))] + 
    4*Log[l[7]]*PolyLog[3, -((l[2]*l[10]^2*l[13])/(l[3]*l[4]*l[14]*l[15]))] - 
    4*Log[l[9]]*PolyLog[3, -((l[2]*l[10]^2*l[13])/(l[3]*l[4]*l[14]*l[15]))] + 
    4*Log[l[12]]*PolyLog[3, -((l[2]*l[10]^2*l[13])/(l[3]*l[4]*l[14]*
         l[15]))] + 2*Log[l[13]]*PolyLog[3, 
      -((l[2]*l[10]^2*l[13])/(l[3]*l[4]*l[14]*l[15]))] - 
    2*Log[l[14]]*PolyLog[3, -((l[2]*l[10]^2*l[13])/(l[3]*l[4]*l[14]*
         l[15]))] - 2*Log[l[15]]*PolyLog[3, 
      -((l[2]*l[10]^2*l[13])/(l[3]*l[4]*l[14]*l[15]))] + 
    6*Log[l[2]]*PolyLog[3, (l[2]*l[6]*l[10]*l[11]*l[13])/
       (l[5]*l[9]*l[14]*l[15])] - 4*Log[l[3]]*
     PolyLog[3, (l[2]*l[6]*l[10]*l[11]*l[13])/(l[5]*l[9]*l[14]*l[15])] + 
    2*Log[l[5]]*PolyLog[3, (l[2]*l[6]*l[10]*l[11]*l[13])/
       (l[5]*l[9]*l[14]*l[15])] + 6*Log[l[7]]*
     PolyLog[3, (l[2]*l[6]*l[10]*l[11]*l[13])/(l[5]*l[9]*l[14]*l[15])] + 
    4*Log[l[8]]*PolyLog[3, (l[2]*l[6]*l[10]*l[11]*l[13])/
       (l[5]*l[9]*l[14]*l[15])] - 6*Log[l[15]]*
     PolyLog[3, (l[2]*l[6]*l[10]*l[11]*l[13])/(l[5]*l[9]*l[14]*l[15])] + 
    4*Log[l[3]]*PolyLog[3, (l[2]*l[6]*l[7]*l[10]^2*l[13])/
       (l[8]*l[12]*l[14]*l[15])] + 4*Log[l[4]]*
     PolyLog[3, (l[2]*l[6]*l[7]*l[10]^2*l[13])/(l[8]*l[12]*l[14]*l[15])] + 
    4*Log[l[6]]*PolyLog[3, (l[2]*l[6]*l[7]*l[10]^2*l[13])/
       (l[8]*l[12]*l[14]*l[15])] + 4*Log[l[7]]*
     PolyLog[3, (l[2]*l[6]*l[7]*l[10]^2*l[13])/(l[8]*l[12]*l[14]*l[15])] - 
    4*Log[l[8]]*PolyLog[3, (l[2]*l[6]*l[7]*l[10]^2*l[13])/
       (l[8]*l[12]*l[14]*l[15])] - 4*Log[l[16]]*
     PolyLog[3, (l[2]*l[6]*l[7]*l[10]^2*l[13])/(l[8]*l[12]*l[14]*l[15])] - 
    (16*I)*Pi*PolyLog[3, l[14]/(l[1]*l[15])] - 
    (95987*Log[l[1]]*PolyLog[3, l[14]/(l[1]*l[15])])/12 - 
    (6487*Log[l[2]]*PolyLog[3, l[14]/(l[1]*l[15])])/2 - 
    (2555*Log[l[3]]*PolyLog[3, l[14]/(l[1]*l[15])])/12 + 
    16*Log[l[4]]*PolyLog[3, l[14]/(l[1]*l[15])] - 
    1400*Log[l[6]]*PolyLog[3, l[14]/(l[1]*l[15])] - 
    (79761*Log[l[7]]*PolyLog[3, l[14]/(l[1]*l[15])])/4 + 
    3745*Log[l[8]]*PolyLog[3, l[14]/(l[1]*l[15])] - 
    (25283*Log[l[9]]*PolyLog[3, l[14]/(l[1]*l[15])])/12 - 
    22*Log[l[12]]*PolyLog[3, l[14]/(l[1]*l[15])] + 
    (43951*Log[l[13]]*PolyLog[3, l[14]/(l[1]*l[15])])/4 + 
    (26569*Log[l[14]]*PolyLog[3, l[14]/(l[1]*l[15])])/12 + 
    (8107*Log[l[15]]*PolyLog[3, l[14]/(l[1]*l[15])])/12 + 
    1067*Log[l[16]]*PolyLog[3, l[14]/(l[1]*l[15])] - 
    (2*I)*Pi*PolyLog[3, -((l[6]*l[14])/l[15])] + 
    (106949*Log[l[1]]*PolyLog[3, -((l[6]*l[14])/l[15])])/12 - 
    (39545*Log[l[2]]*PolyLog[3, -((l[6]*l[14])/l[15])])/6 - 
    (18841*Log[l[3]]*PolyLog[3, -((l[6]*l[14])/l[15])])/12 + 
    2*Log[l[4]]*PolyLog[3, -((l[6]*l[14])/l[15])] + 
    (4339*Log[l[5]]*PolyLog[3, -((l[6]*l[14])/l[15])])/6 + 
    (736*Log[l[6]]*PolyLog[3, -((l[6]*l[14])/l[15])])/3 + 
    (17423*Log[l[7]]*PolyLog[3, -((l[6]*l[14])/l[15])])/4 - 
    (1477*Log[l[8]]*PolyLog[3, -((l[6]*l[14])/l[15])])/6 + 
    (53*Log[l[9]]*PolyLog[3, -((l[6]*l[14])/l[15])])/4 - 
    8*Log[l[12]]*PolyLog[3, -((l[6]*l[14])/l[15])] - 
    (38811*Log[l[13]]*PolyLog[3, -((l[6]*l[14])/l[15])])/4 + 
    (4263*Log[l[14]]*PolyLog[3, -((l[6]*l[14])/l[15])])/4 + 
    (18437*Log[l[15]]*PolyLog[3, -((l[6]*l[14])/l[15])])/4 + 
    (4663*Log[l[16]]*PolyLog[3, -((l[6]*l[14])/l[15])])/12 - 
    (6*I)*Pi*PolyLog[3, -((l[6]*l[14])/(l[7]*l[15]))] - 
    (66007*Log[l[1]]*PolyLog[3, -((l[6]*l[14])/(l[7]*l[15]))])/4 - 
    (2615*Log[l[2]]*PolyLog[3, -((l[6]*l[14])/(l[7]*l[15]))])/3 + 
    (1153*Log[l[3]]*PolyLog[3, -((l[6]*l[14])/(l[7]*l[15]))])/12 + 
    4*Log[l[4]]*PolyLog[3, -((l[6]*l[14])/(l[7]*l[15]))] - 
    4*Log[l[5]]*PolyLog[3, -((l[6]*l[14])/(l[7]*l[15]))] - 
    158*Log[l[6]]*PolyLog[3, -((l[6]*l[14])/(l[7]*l[15]))] - 
    (58526*Log[l[7]]*PolyLog[3, -((l[6]*l[14])/(l[7]*l[15]))])/3 + 
    (1631*Log[l[8]]*PolyLog[3, -((l[6]*l[14])/(l[7]*l[15]))])/2 - 
    (1465*Log[l[9]]*PolyLog[3, -((l[6]*l[14])/(l[7]*l[15]))])/2 - 
    24*Log[l[12]]*PolyLog[3, -((l[6]*l[14])/(l[7]*l[15]))] + 
    (48518*Log[l[13]]*PolyLog[3, -((l[6]*l[14])/(l[7]*l[15]))])/3 + 
    (7579*Log[l[14]]*PolyLog[3, -((l[6]*l[14])/(l[7]*l[15]))])/12 - 
    (5827*Log[l[15]]*PolyLog[3, -((l[6]*l[14])/(l[7]*l[15]))])/12 + 
    (13135*Log[l[16]]*PolyLog[3, -((l[6]*l[14])/(l[7]*l[15]))])/12 + 
    (22*I)*Pi*PolyLog[3, -((l[3]*l[6]*l[14])/(l[7]*l[15]))] - 
    2722*Log[l[1]]*PolyLog[3, -((l[3]*l[6]*l[14])/(l[7]*l[15]))] + 
    (2273*Log[l[2]]*PolyLog[3, -((l[3]*l[6]*l[14])/(l[7]*l[15]))])/2 - 
    435*Log[l[3]]*PolyLog[3, -((l[3]*l[6]*l[14])/(l[7]*l[15]))] - 
    22*Log[l[4]]*PolyLog[3, -((l[3]*l[6]*l[14])/(l[7]*l[15]))] - 
    (6823*Log[l[6]]*PolyLog[3, -((l[3]*l[6]*l[14])/(l[7]*l[15]))])/3 - 
    (9476*Log[l[7]]*PolyLog[3, -((l[3]*l[6]*l[14])/(l[7]*l[15]))])/3 + 
    (5314*Log[l[8]]*PolyLog[3, -((l[3]*l[6]*l[14])/(l[7]*l[15]))])/3 + 
    (319*Log[l[9]]*PolyLog[3, -((l[3]*l[6]*l[14])/(l[7]*l[15]))])/2 + 
    10*Log[l[12]]*PolyLog[3, -((l[3]*l[6]*l[14])/(l[7]*l[15]))] + 
    2504*Log[l[13]]*PolyLog[3, -((l[3]*l[6]*l[14])/(l[7]*l[15]))] + 
    (119*Log[l[14]]*PolyLog[3, -((l[3]*l[6]*l[14])/(l[7]*l[15]))])/2 + 
    (93*Log[l[15]]*PolyLog[3, -((l[3]*l[6]*l[14])/(l[7]*l[15]))])/2 + 
    (8381*Log[l[16]]*PolyLog[3, -((l[3]*l[6]*l[14])/(l[7]*l[15]))])/6 - 
    (2*I)*Pi*PolyLog[3, (l[3]*l[6]*l[14])/(l[2]*l[7]*l[15])] - 
    (2123*Log[l[1]]*PolyLog[3, (l[3]*l[6]*l[14])/(l[2]*l[7]*l[15])])/12 + 
    (890*Log[l[2]]*PolyLog[3, (l[3]*l[6]*l[14])/(l[2]*l[7]*l[15])])/3 - 
    (6001*Log[l[3]]*PolyLog[3, (l[3]*l[6]*l[14])/(l[2]*l[7]*l[15])])/12 + 
    2*Log[l[4]]*PolyLog[3, (l[3]*l[6]*l[14])/(l[2]*l[7]*l[15])] + 
    12*Log[l[5]]*PolyLog[3, (l[3]*l[6]*l[14])/(l[2]*l[7]*l[15])] + 
    (4960*Log[l[6]]*PolyLog[3, (l[3]*l[6]*l[14])/(l[2]*l[7]*l[15])])/3 - 
    (617*Log[l[7]]*PolyLog[3, (l[3]*l[6]*l[14])/(l[2]*l[7]*l[15])])/4 - 
    44*Log[l[8]]*PolyLog[3, (l[3]*l[6]*l[14])/(l[2]*l[7]*l[15])] + 
    (15935*Log[l[9]]*PolyLog[3, (l[3]*l[6]*l[14])/(l[2]*l[7]*l[15])])/12 + 
    (11825*Log[l[13]]*PolyLog[3, (l[3]*l[6]*l[14])/(l[2]*l[7]*l[15])])/12 + 
    (4961*Log[l[14]]*PolyLog[3, (l[3]*l[6]*l[14])/(l[2]*l[7]*l[15])])/12 - 
    (6803*Log[l[15]]*PolyLog[3, (l[3]*l[6]*l[14])/(l[2]*l[7]*l[15])])/12 - 
    (24881*Log[l[16]]*PolyLog[3, (l[3]*l[6]*l[14])/(l[2]*l[7]*l[15])])/12 + 
    (8*I)*Pi*PolyLog[3, (l[7]*l[14])/(l[1]*l[15])] + 
    (3011*Log[l[1]]*PolyLog[3, (l[7]*l[14])/(l[1]*l[15])])/12 - 
    (1703*Log[l[2]]*PolyLog[3, (l[7]*l[14])/(l[1]*l[15])])/3 + 
    (3721*Log[l[3]]*PolyLog[3, (l[7]*l[14])/(l[1]*l[15])])/12 - 
    8*Log[l[4]]*PolyLog[3, (l[7]*l[14])/(l[1]*l[15])] + 
    128*Log[l[6]]*PolyLog[3, (l[7]*l[14])/(l[1]*l[15])] - 
    (2789*Log[l[7]]*PolyLog[3, (l[7]*l[14])/(l[1]*l[15])])/3 + 
    (1687*Log[l[8]]*PolyLog[3, (l[7]*l[14])/(l[1]*l[15])])/2 - 
    (2421*Log[l[9]]*PolyLog[3, (l[7]*l[14])/(l[1]*l[15])])/2 - 
    2*Log[l[12]]*PolyLog[3, (l[7]*l[14])/(l[1]*l[15])] + 
    192*Log[l[13]]*PolyLog[3, (l[7]*l[14])/(l[1]*l[15])] + 
    (6979*Log[l[14]]*PolyLog[3, (l[7]*l[14])/(l[1]*l[15])])/12 - 
    (7099*Log[l[15]]*PolyLog[3, (l[7]*l[14])/(l[1]*l[15])])/12 + 
    (9271*Log[l[16]]*PolyLog[3, (l[7]*l[14])/(l[1]*l[15])])/12 - 
    10*Log[l[1]]*PolyLog[3, -((l[6]*l[11]*l[14])/(l[2]*l[7]*l[15]))] - 
    (347*Log[l[2]]*PolyLog[3, -((l[6]*l[11]*l[14])/(l[2]*l[7]*l[15]))])/3 - 
    (17*Log[l[3]]*PolyLog[3, -((l[6]*l[11]*l[14])/(l[2]*l[7]*l[15]))])/2 - 
    3*Log[l[5]]*PolyLog[3, -((l[6]*l[11]*l[14])/(l[2]*l[7]*l[15]))] + 
    (683*Log[l[6]]*PolyLog[3, -((l[6]*l[11]*l[14])/(l[2]*l[7]*l[15]))])/6 + 
    (172*Log[l[7]]*PolyLog[3, -((l[6]*l[11]*l[14])/(l[2]*l[7]*l[15]))])/3 + 
    (3*Log[l[8]]*PolyLog[3, -((l[6]*l[11]*l[14])/(l[2]*l[7]*l[15]))])/2 + 
    (1667*Log[l[9]]*PolyLog[3, -((l[6]*l[11]*l[14])/(l[2]*l[7]*l[15]))])/2 - 
    4*Log[l[12]]*PolyLog[3, -((l[6]*l[11]*l[14])/(l[2]*l[7]*l[15]))] + 
    278*Log[l[13]]*PolyLog[3, -((l[6]*l[11]*l[14])/(l[2]*l[7]*l[15]))] - 
    1418*Log[l[14]]*PolyLog[3, -((l[6]*l[11]*l[14])/(l[2]*l[7]*l[15]))] + 
    1052*Log[l[15]]*PolyLog[3, -((l[6]*l[11]*l[14])/(l[2]*l[7]*l[15]))] - 
    (4751*Log[l[16]]*PolyLog[3, -((l[6]*l[11]*l[14])/(l[2]*l[7]*l[15]))])/6 - 
    (2*I)*Pi*PolyLog[3, (l[2]*l[6]*l[7]*l[14])/(l[12]*l[15])] + 
    16*Log[l[1]]*PolyLog[3, (l[2]*l[6]*l[7]*l[14])/(l[12]*l[15])] + 
    8*Log[l[2]]*PolyLog[3, (l[2]*l[6]*l[7]*l[14])/(l[12]*l[15])] - 
    8*Log[l[3]]*PolyLog[3, (l[2]*l[6]*l[7]*l[14])/(l[12]*l[15])] - 
    2*Log[l[6]]*PolyLog[3, (l[2]*l[6]*l[7]*l[14])/(l[12]*l[15])] + 
    16*Log[l[7]]*PolyLog[3, (l[2]*l[6]*l[7]*l[14])/(l[12]*l[15])] + 
    8*Log[l[8]]*PolyLog[3, (l[2]*l[6]*l[7]*l[14])/(l[12]*l[15])] - 
    3*Log[l[12]]*PolyLog[3, (l[2]*l[6]*l[7]*l[14])/(l[12]*l[15])] - 
    8*Log[l[13]]*PolyLog[3, (l[2]*l[6]*l[7]*l[14])/(l[12]*l[15])] - 
    (4810*Log[l[14]]*PolyLog[3, (l[2]*l[6]*l[7]*l[14])/(l[12]*l[15])])/3 + 
    (4807*Log[l[15]]*PolyLog[3, (l[2]*l[6]*l[7]*l[14])/(l[12]*l[15])])/3 - 
    4*Log[l[16]]*PolyLog[3, (l[2]*l[6]*l[7]*l[14])/(l[12]*l[15])] - 
    (10*I)*Pi*PolyLog[3, -((l[3]*l[6]*l[14])/(l[13]*l[15]))] + 
    126*Log[l[1]]*PolyLog[3, -((l[3]*l[6]*l[14])/(l[13]*l[15]))] - 
    825*Log[l[2]]*PolyLog[3, -((l[3]*l[6]*l[14])/(l[13]*l[15]))] + 
    (257*Log[l[3]]*PolyLog[3, -((l[3]*l[6]*l[14])/(l[13]*l[15]))])/2 + 
    10*Log[l[4]]*PolyLog[3, -((l[3]*l[6]*l[14])/(l[13]*l[15]))] - 
    4*Log[l[5]]*PolyLog[3, -((l[3]*l[6]*l[14])/(l[13]*l[15]))] + 
    (181*Log[l[6]]*PolyLog[3, -((l[3]*l[6]*l[14])/(l[13]*l[15]))])/2 - 
    794*Log[l[7]]*PolyLog[3, -((l[3]*l[6]*l[14])/(l[13]*l[15]))] + 
    (15413*Log[l[8]]*PolyLog[3, -((l[3]*l[6]*l[14])/(l[13]*l[15]))])/3 - 
    (31249*Log[l[9]]*PolyLog[3, -((l[3]*l[6]*l[14])/(l[13]*l[15]))])/6 - 
    20*Log[l[12]]*PolyLog[3, -((l[3]*l[6]*l[14])/(l[13]*l[15]))] + 
    21*Log[l[13]]*PolyLog[3, -((l[3]*l[6]*l[14])/(l[13]*l[15]))] + 
    (1451*Log[l[14]]*PolyLog[3, -((l[3]*l[6]*l[14])/(l[13]*l[15]))])/2 - 
    (1627*Log[l[15]]*PolyLog[3, -((l[3]*l[6]*l[14])/(l[13]*l[15]))])/2 + 
    801*Log[l[16]]*PolyLog[3, -((l[3]*l[6]*l[14])/(l[13]*l[15]))] + 
    (10*I)*Pi*PolyLog[3, (l[7]*l[14])/(l[13]*l[15])] + 
    (76105*Log[l[1]]*PolyLog[3, (l[7]*l[14])/(l[13]*l[15])])/12 + 
    1669*Log[l[2]]*PolyLog[3, (l[7]*l[14])/(l[13]*l[15])] + 
    (391*Log[l[3]]*PolyLog[3, (l[7]*l[14])/(l[13]*l[15])])/2 - 
    10*Log[l[4]]*PolyLog[3, (l[7]*l[14])/(l[13]*l[15])] + 
    8*Log[l[5]]*PolyLog[3, (l[7]*l[14])/(l[13]*l[15])] - 
    (1415*Log[l[6]]*PolyLog[3, (l[7]*l[14])/(l[13]*l[15])])/3 + 
    (143219*Log[l[7]]*PolyLog[3, (l[7]*l[14])/(l[13]*l[15])])/12 - 
    (6299*Log[l[8]]*PolyLog[3, (l[7]*l[14])/(l[13]*l[15])])/3 + 
    (5679*Log[l[9]]*PolyLog[3, (l[7]*l[14])/(l[13]*l[15])])/4 + 
    37*Log[l[12]]*PolyLog[3, (l[7]*l[14])/(l[13]*l[15])] - 
    (14349*Log[l[13]]*PolyLog[3, (l[7]*l[14])/(l[13]*l[15])])/2 - 
    1038*Log[l[14]]*PolyLog[3, (l[7]*l[14])/(l[13]*l[15])] + 
    953*Log[l[15]]*PolyLog[3, (l[7]*l[14])/(l[13]*l[15])] - 
    (6521*Log[l[16]]*PolyLog[3, (l[7]*l[14])/(l[13]*l[15])])/6 + 
    (10*I)*Pi*PolyLog[3, (l[2]*l[6]*l[7]*l[14])/(l[13]*l[15])] - 
    (21167*Log[l[1]]*PolyLog[3, (l[2]*l[6]*l[7]*l[14])/(l[13]*l[15])])/3 - 
    (1761*Log[l[2]]*PolyLog[3, (l[2]*l[6]*l[7]*l[14])/(l[13]*l[15])])/2 - 
    (535*Log[l[3]]*PolyLog[3, (l[2]*l[6]*l[7]*l[14])/(l[13]*l[15])])/2 - 
    10*Log[l[4]]*PolyLog[3, (l[2]*l[6]*l[7]*l[14])/(l[13]*l[15])] - 
    8*Log[l[5]]*PolyLog[3, (l[2]*l[6]*l[7]*l[14])/(l[13]*l[15])] - 
    (159*Log[l[6]]*PolyLog[3, (l[2]*l[6]*l[7]*l[14])/(l[13]*l[15])])/2 - 
    (133817*Log[l[7]]*PolyLog[3, (l[2]*l[6]*l[7]*l[14])/(l[13]*l[15])])/12 + 
    825*Log[l[8]]*PolyLog[3, (l[2]*l[6]*l[7]*l[14])/(l[13]*l[15])] - 
    (12413*Log[l[9]]*PolyLog[3, (l[2]*l[6]*l[7]*l[14])/(l[13]*l[15])])/12 - 
    5*Log[l[12]]*PolyLog[3, (l[2]*l[6]*l[7]*l[14])/(l[13]*l[15])] + 
    (92773*Log[l[13]]*PolyLog[3, (l[2]*l[6]*l[7]*l[14])/(l[13]*l[15])])/12 + 
    (681*Log[l[14]]*PolyLog[3, (l[2]*l[6]*l[7]*l[14])/(l[13]*l[15])])/2 - 
    (381*Log[l[15]]*PolyLog[3, (l[2]*l[6]*l[7]*l[14])/(l[13]*l[15])])/2 + 
    (1613*Log[l[16]]*PolyLog[3, (l[2]*l[6]*l[7]*l[14])/(l[13]*l[15])])/2 - 
    (10*I)*Pi*PolyLog[3, -((l[2]*l[7]^2*l[14])/(l[3]*l[13]*l[15]))] + 
    14*Log[l[1]]*PolyLog[3, -((l[2]*l[7]^2*l[14])/(l[3]*l[13]*l[15]))] + 
    22*Log[l[2]]*PolyLog[3, -((l[2]*l[7]^2*l[14])/(l[3]*l[13]*l[15]))] + 
    2*Log[l[3]]*PolyLog[3, -((l[2]*l[7]^2*l[14])/(l[3]*l[13]*l[15]))] + 
    10*Log[l[4]]*PolyLog[3, -((l[2]*l[7]^2*l[14])/(l[3]*l[13]*l[15]))] + 
    28*Log[l[6]]*PolyLog[3, -((l[2]*l[7]^2*l[14])/(l[3]*l[13]*l[15]))] + 
    36*Log[l[7]]*PolyLog[3, -((l[2]*l[7]^2*l[14])/(l[3]*l[13]*l[15]))] - 
    10*Log[l[8]]*PolyLog[3, -((l[2]*l[7]^2*l[14])/(l[3]*l[13]*l[15]))] - 
    4*Log[l[9]]*PolyLog[3, -((l[2]*l[7]^2*l[14])/(l[3]*l[13]*l[15]))] - 
    4*Log[l[12]]*PolyLog[3, -((l[2]*l[7]^2*l[14])/(l[3]*l[13]*l[15]))] + 
    14*Log[l[13]]*PolyLog[3, -((l[2]*l[7]^2*l[14])/(l[3]*l[13]*l[15]))] - 
    28*Log[l[14]]*PolyLog[3, -((l[2]*l[7]^2*l[14])/(l[3]*l[13]*l[15]))] - 
    2*Log[l[15]]*PolyLog[3, -((l[2]*l[7]^2*l[14])/(l[3]*l[13]*l[15]))] - 
    26*Log[l[16]]*PolyLog[3, -((l[2]*l[7]^2*l[14])/(l[3]*l[13]*l[15]))] - 
    5*Log[l[1]]*PolyLog[3, -((l[6]*l[11]*l[13]*l[14])/
        (l[2]*l[7]*l[9]*l[15]))] - 6*Log[l[2]]*
     PolyLog[3, -((l[6]*l[11]*l[13]*l[14])/(l[2]*l[7]*l[9]*l[15]))] - 
    8*Log[l[3]]*PolyLog[3, -((l[6]*l[11]*l[13]*l[14])/
        (l[2]*l[7]*l[9]*l[15]))] - 2*Log[l[5]]*
     PolyLog[3, -((l[6]*l[11]*l[13]*l[14])/(l[2]*l[7]*l[9]*l[15]))] - 
    2*Log[l[6]]*PolyLog[3, -((l[6]*l[11]*l[13]*l[14])/
        (l[2]*l[7]*l[9]*l[15]))] + 3*Log[l[7]]*
     PolyLog[3, -((l[6]*l[11]*l[13]*l[14])/(l[2]*l[7]*l[9]*l[15]))] - 
    3*Log[l[9]]*PolyLog[3, -((l[6]*l[11]*l[13]*l[14])/
        (l[2]*l[7]*l[9]*l[15]))] + 5*Log[l[13]]*
     PolyLog[3, -((l[6]*l[11]*l[13]*l[14])/(l[2]*l[7]*l[9]*l[15]))] + 
    5*Log[l[14]]*PolyLog[3, -((l[6]*l[11]*l[13]*l[14])/
        (l[2]*l[7]*l[9]*l[15]))] - 5*Log[l[15]]*
     PolyLog[3, -((l[6]*l[11]*l[13]*l[14])/(l[2]*l[7]*l[9]*l[15]))] + 
    3*Log[l[16]]*PolyLog[3, -((l[6]*l[11]*l[13]*l[14])/
        (l[2]*l[7]*l[9]*l[15]))] - (14*I)*Pi*
     PolyLog[3, -(l[15]/(l[2]^2*l[6]*l[7]))] - 
    (44257*Log[l[1]]*PolyLog[3, -(l[15]/(l[2]^2*l[6]*l[7]))])/6 - 
    (2055*Log[l[2]]*PolyLog[3, -(l[15]/(l[2]^2*l[6]*l[7]))])/2 - 
    50*Log[l[3]]*PolyLog[3, -(l[15]/(l[2]^2*l[6]*l[7]))] + 
    8*Log[l[4]]*PolyLog[3, -(l[15]/(l[2]^2*l[6]*l[7]))] - 
    10*Log[l[5]]*PolyLog[3, -(l[15]/(l[2]^2*l[6]*l[7]))] + 
    84*Log[l[6]]*PolyLog[3, -(l[15]/(l[2]^2*l[6]*l[7]))] - 
    10058*Log[l[7]]*PolyLog[3, -(l[15]/(l[2]^2*l[6]*l[7]))] + 
    (1611*Log[l[8]]*PolyLog[3, -(l[15]/(l[2]^2*l[6]*l[7]))])/2 + 
    (2347*Log[l[9]]*PolyLog[3, -(l[15]/(l[2]^2*l[6]*l[7]))])/12 - 
    15*Log[l[12]]*PolyLog[3, -(l[15]/(l[2]^2*l[6]*l[7]))] + 
    (41773*Log[l[13]]*PolyLog[3, -(l[15]/(l[2]^2*l[6]*l[7]))])/6 + 
    (1677*Log[l[14]]*PolyLog[3, -(l[15]/(l[2]^2*l[6]*l[7]))])/2 - 
    (1489*Log[l[15]]*PolyLog[3, -(l[15]/(l[2]^2*l[6]*l[7]))])/2 + 
    (1567*Log[l[16]]*PolyLog[3, -(l[15]/(l[2]^2*l[6]*l[7]))])/2 + 
    (4*I)*Pi*PolyLog[3, -((l[1]^2*l[3]*l[15])/(l[2]^2*l[7]*l[14]))] + 
    (2171*Log[l[1]]*PolyLog[3, -((l[1]^2*l[3]*l[15])/(l[2]^2*l[7]*l[14]))])/
     12 - (1075*Log[l[2]]*PolyLog[3, -((l[1]^2*l[3]*l[15])/
         (l[2]^2*l[7]*l[14]))])/6 + 
    (6601*Log[l[3]]*PolyLog[3, -((l[1]^2*l[3]*l[15])/(l[2]^2*l[7]*l[14]))])/
     12 - 4*Log[l[4]]*PolyLog[3, -((l[1]^2*l[3]*l[15])/
        (l[2]^2*l[7]*l[14]))] - 12*Log[l[5]]*
     PolyLog[3, -((l[1]^2*l[3]*l[15])/(l[2]^2*l[7]*l[14]))] + 
    468*Log[l[6]]*PolyLog[3, -((l[1]^2*l[3]*l[15])/(l[2]^2*l[7]*l[14]))] + 
    (1051*Log[l[7]]*PolyLog[3, -((l[1]^2*l[3]*l[15])/(l[2]^2*l[7]*l[14]))])/
     4 + 25*Log[l[8]]*PolyLog[3, -((l[1]^2*l[3]*l[15])/
        (l[2]^2*l[7]*l[14]))] + 
    (7787*Log[l[9]]*PolyLog[3, -((l[1]^2*l[3]*l[15])/(l[2]^2*l[7]*l[14]))])/
     12 - (10067*Log[l[13]]*PolyLog[3, -((l[1]^2*l[3]*l[15])/
         (l[2]^2*l[7]*l[14]))])/12 - 
    (6467*Log[l[14]]*PolyLog[3, -((l[1]^2*l[3]*l[15])/(l[2]^2*l[7]*l[14]))])/
     12 + (6755*Log[l[15]]*PolyLog[3, -((l[1]^2*l[3]*l[15])/
         (l[2]^2*l[7]*l[14]))])/12 - 
    (455*Log[l[16]]*PolyLog[3, -((l[1]^2*l[3]*l[15])/(l[2]^2*l[7]*l[14]))])/
     12 + (12991*Log[l[1]]*PolyLog[3, (l[2]*l[7]*l[15])/(l[8]*l[14])])/2 + 
    884*Log[l[2]]*PolyLog[3, (l[2]*l[7]*l[15])/(l[8]*l[14])] + 
    (411*Log[l[3]]*PolyLog[3, (l[2]*l[7]*l[15])/(l[8]*l[14])])/2 + 
    Log[l[5]]*PolyLog[3, (l[2]*l[7]*l[15])/(l[8]*l[14])] - 
    (1340*Log[l[6]]*PolyLog[3, (l[2]*l[7]*l[15])/(l[8]*l[14])])/3 + 
    (132839*Log[l[7]]*PolyLog[3, (l[2]*l[7]*l[15])/(l[8]*l[14])])/12 - 
    (1549*Log[l[8]]*PolyLog[3, (l[2]*l[7]*l[15])/(l[8]*l[14])])/2 + 
    (2329*Log[l[9]]*PolyLog[3, (l[2]*l[7]*l[15])/(l[8]*l[14])])/4 + 
    17*Log[l[12]]*PolyLog[3, (l[2]*l[7]*l[15])/(l[8]*l[14])] - 
    (87035*Log[l[13]]*PolyLog[3, (l[2]*l[7]*l[15])/(l[8]*l[14])])/12 - 
    (591*Log[l[14]]*PolyLog[3, (l[2]*l[7]*l[15])/(l[8]*l[14])])/2 + 
    (417*Log[l[15]]*PolyLog[3, (l[2]*l[7]*l[15])/(l[8]*l[14])])/2 - 
    (970*Log[l[16]]*PolyLog[3, (l[2]*l[7]*l[15])/(l[8]*l[14])])/3 - 
    (1553*Log[l[1]]*PolyLog[3, (l[1]^2*l[11]*l[15])/(l[2]*l[13]*l[14])])/2 + 
    279*Log[l[2]]*PolyLog[3, (l[1]^2*l[11]*l[15])/(l[2]*l[13]*l[14])] - 
    (3717*Log[l[3]]*PolyLog[3, (l[1]^2*l[11]*l[15])/(l[2]*l[13]*l[14])])/4 + 
    2*Log[l[5]]*PolyLog[3, (l[1]^2*l[11]*l[15])/(l[2]*l[13]*l[14])] - 
    (119*Log[l[6]]*PolyLog[3, (l[1]^2*l[11]*l[15])/(l[2]*l[13]*l[14])])/6 + 
    (2091*Log[l[7]]*PolyLog[3, (l[1]^2*l[11]*l[15])/(l[2]*l[13]*l[14])])/2 - 
    (17*Log[l[8]]*PolyLog[3, (l[1]^2*l[11]*l[15])/(l[2]*l[13]*l[14])])/2 + 
    (947*Log[l[9]]*PolyLog[3, (l[1]^2*l[11]*l[15])/(l[2]*l[13]*l[14])])/3 + 
    (451*Log[l[13]]*PolyLog[3, (l[1]^2*l[11]*l[15])/(l[2]*l[13]*l[14])])/12 + 
    (6371*Log[l[14]]*PolyLog[3, (l[1]^2*l[11]*l[15])/(l[2]*l[13]*l[14])])/
     12 - (1553*Log[l[15]]*PolyLog[3, (l[1]^2*l[11]*l[15])/
        (l[2]*l[13]*l[14])])/2 - 
    (2585*Log[l[16]]*PolyLog[3, (l[1]^2*l[11]*l[15])/(l[2]*l[13]*l[14])])/
     12 + (18*I)*Pi*PolyLog[3, -((l[13]*l[15])/(l[6]*l[9]*l[14]))] + 
    (43747*Log[l[1]]*PolyLog[3, -((l[13]*l[15])/(l[6]*l[9]*l[14]))])/6 + 
    2380*Log[l[2]]*PolyLog[3, -((l[13]*l[15])/(l[6]*l[9]*l[14]))] - 
    266*Log[l[3]]*PolyLog[3, -((l[13]*l[15])/(l[6]*l[9]*l[14]))] - 
    18*Log[l[4]]*PolyLog[3, -((l[13]*l[15])/(l[6]*l[9]*l[14]))] - 
    14*Log[l[5]]*PolyLog[3, -((l[13]*l[15])/(l[6]*l[9]*l[14]))] - 
    560*Log[l[6]]*PolyLog[3, -((l[13]*l[15])/(l[6]*l[9]*l[14]))] + 
    (23195*Log[l[7]]*PolyLog[3, -((l[13]*l[15])/(l[6]*l[9]*l[14]))])/2 - 
    1934*Log[l[8]]*PolyLog[3, -((l[13]*l[15])/(l[6]*l[9]*l[14]))] + 
    (2791*Log[l[9]]*PolyLog[3, -((l[13]*l[15])/(l[6]*l[9]*l[14]))])/6 + 
    17*Log[l[12]]*PolyLog[3, -((l[13]*l[15])/(l[6]*l[9]*l[14]))] - 
    (41767*Log[l[13]]*PolyLog[3, -((l[13]*l[15])/(l[6]*l[9]*l[14]))])/6 - 
    (3751*Log[l[14]]*PolyLog[3, -((l[13]*l[15])/(l[6]*l[9]*l[14]))])/6 + 
    (3055*Log[l[15]]*PolyLog[3, -((l[13]*l[15])/(l[6]*l[9]*l[14]))])/6 - 
    (5293*Log[l[16]]*PolyLog[3, -((l[13]*l[15])/(l[6]*l[9]*l[14]))])/6 + 
    4*Log[l[2]]*PolyLog[3, (l[2]*l[7]*l[13]*l[15])/(l[8]*l[12]*l[14])] - 
    8*Log[l[3]]*PolyLog[3, (l[2]*l[7]*l[13]*l[15])/(l[8]*l[12]*l[14])] - 
    4*Log[l[6]]*PolyLog[3, (l[2]*l[7]*l[13]*l[15])/(l[8]*l[12]*l[14])] + 
    16*Log[l[7]]*PolyLog[3, (l[2]*l[7]*l[13]*l[15])/(l[8]*l[12]*l[14])] - 
    8*Log[l[8]]*PolyLog[3, (l[2]*l[7]*l[13]*l[15])/(l[8]*l[12]*l[14])] + 
    8*Log[l[9]]*PolyLog[3, (l[2]*l[7]*l[13]*l[15])/(l[8]*l[12]*l[14])] - 
    8*Log[l[13]]*PolyLog[3, (l[2]*l[7]*l[13]*l[15])/(l[8]*l[12]*l[14])] + 
    (2*I)*Pi*PolyLog[3, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 
    (869*Log[l[1]]*PolyLog[3, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)])/3 - 
    (848*Log[l[2]]*PolyLog[3, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)])/3 + 
    2*Log[l[3]]*PolyLog[3, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 
    4*Log[l[4]]*PolyLog[3, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] + 
    2*Log[l[6]]*PolyLog[3, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 
    (896*Log[l[7]]*PolyLog[3, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)])/3 - 
    2*Log[l[8]]*PolyLog[3, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 
    6*Log[l[9]]*PolyLog[3, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] - 
    Log[l[12]]*PolyLog[3, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] + 
    26*Log[l[13]]*PolyLog[3, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)] + 
    (836*Log[l[14]]*PolyLog[3, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)])/3 - 
    (836*Log[l[15]]*PolyLog[3, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)])/3 + 
    (830*Log[l[16]]*PolyLog[3, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)])/3 + 
    6*Log[l[1]]*PolyLog[3, -((l[1]*l[2]*l[6]*l[7]^2*l[9]^2)/
        (l[13]^2*l[16]^2))] + 8*Log[l[2]]*
     PolyLog[3, -((l[1]*l[2]*l[6]*l[7]^2*l[9]^2)/(l[13]^2*l[16]^2))] + 
    6*Log[l[7]]*PolyLog[3, -((l[1]*l[2]*l[6]*l[7]^2*l[9]^2)/
        (l[13]^2*l[16]^2))] + 2*Log[l[8]]*
     PolyLog[3, -((l[1]*l[2]*l[6]*l[7]^2*l[9]^2)/(l[13]^2*l[16]^2))] + 
    4*Log[l[9]]*PolyLog[3, -((l[1]*l[2]*l[6]*l[7]^2*l[9]^2)/
        (l[13]^2*l[16]^2))] + 7*Log[l[12]]*
     PolyLog[3, -((l[1]*l[2]*l[6]*l[7]^2*l[9]^2)/(l[13]^2*l[16]^2))] - 
    7*Log[l[13]]*PolyLog[3, -((l[1]*l[2]*l[6]*l[7]^2*l[9]^2)/
        (l[13]^2*l[16]^2))] - 8*Log[l[14]]*
     PolyLog[3, -((l[1]*l[2]*l[6]*l[7]^2*l[9]^2)/(l[13]^2*l[16]^2))] + 
    4*Log[l[15]]*PolyLog[3, -((l[1]*l[2]*l[6]*l[7]^2*l[9]^2)/
        (l[13]^2*l[16]^2))] - 8*Log[l[16]]*
     PolyLog[3, -((l[1]*l[2]*l[6]*l[7]^2*l[9]^2)/(l[13]^2*l[16]^2))] + 
    6*Log[l[1]]*PolyLog[3, (l[1]*l[2]^2*l[6]*l[7]^2*l[9]*l[10])/
       (l[14]^2*l[16]^2)] - 2*Log[l[2]]*PolyLog[3, 
      (l[1]*l[2]^2*l[6]*l[7]^2*l[9]*l[10])/(l[14]^2*l[16]^2)] + 
    4*Log[l[3]]*PolyLog[3, (l[1]*l[2]^2*l[6]*l[7]^2*l[9]*l[10])/
       (l[14]^2*l[16]^2)] + 4*Log[l[6]]*PolyLog[3, 
      (l[1]*l[2]^2*l[6]*l[7]^2*l[9]*l[10])/(l[14]^2*l[16]^2)] + 
    3*Log[l[7]]*PolyLog[3, (l[1]*l[2]^2*l[6]*l[7]^2*l[9]*l[10])/
       (l[14]^2*l[16]^2)] - 2*Log[l[8]]*PolyLog[3, 
      (l[1]*l[2]^2*l[6]*l[7]^2*l[9]*l[10])/(l[14]^2*l[16]^2)] + 
    7*Log[l[9]]*PolyLog[3, (l[1]*l[2]^2*l[6]*l[7]^2*l[9]*l[10])/
       (l[14]^2*l[16]^2)] - 6*Log[l[12]]*PolyLog[3, 
      (l[1]*l[2]^2*l[6]*l[7]^2*l[9]*l[10])/(l[14]^2*l[16]^2)] - 
    7*Log[l[13]]*PolyLog[3, (l[1]*l[2]^2*l[6]*l[7]^2*l[9]*l[10])/
       (l[14]^2*l[16]^2)] + 4*Log[l[14]]*PolyLog[3, 
      (l[1]*l[2]^2*l[6]*l[7]^2*l[9]*l[10])/(l[14]^2*l[16]^2)] + 
    2*Log[l[15]]*PolyLog[3, (l[1]*l[2]^2*l[6]*l[7]^2*l[9]*l[10])/
       (l[14]^2*l[16]^2)] - 2*Log[l[16]]*PolyLog[3, 
      (l[1]*l[2]^2*l[6]*l[7]^2*l[9]*l[10])/(l[14]^2*l[16]^2)] + 
    (77*Log[l[1]]*PolyLog[3, -((l[1]^2*l[2]*l[7]*l[9]*l[11]*l[15])/
         (l[13]*l[14]*l[16]^2))])/4 + 
    (185*Log[l[2]]*PolyLog[3, -((l[1]^2*l[2]*l[7]*l[9]*l[11]*l[15])/
         (l[13]*l[14]*l[16]^2))])/6 - 
    (269*Log[l[3]]*PolyLog[3, -((l[1]^2*l[2]*l[7]*l[9]*l[11]*l[15])/
         (l[13]*l[14]*l[16]^2))])/2 - 
    (131*Log[l[6]]*PolyLog[3, -((l[1]^2*l[2]*l[7]*l[9]*l[11]*l[15])/
         (l[13]*l[14]*l[16]^2))])/6 + 
    (374*Log[l[7]]*PolyLog[3, -((l[1]^2*l[2]*l[7]*l[9]*l[11]*l[15])/
         (l[13]*l[14]*l[16]^2))])/3 - 
    (17*Log[l[8]]*PolyLog[3, -((l[1]^2*l[2]*l[7]*l[9]*l[11]*l[15])/
         (l[13]*l[14]*l[16]^2))])/2 + 
    (953*Log[l[9]]*PolyLog[3, -((l[1]^2*l[2]*l[7]*l[9]*l[11]*l[15])/
         (l[13]*l[14]*l[16]^2))])/3 - 
    (163*Log[l[13]]*PolyLog[3, -((l[1]^2*l[2]*l[7]*l[9]*l[11]*l[15])/
         (l[13]*l[14]*l[16]^2))])/2 - 
    (555*Log[l[14]]*PolyLog[3, -((l[1]^2*l[2]*l[7]*l[9]*l[11]*l[15])/
         (l[13]*l[14]*l[16]^2))])/4 + 
    (77*Log[l[15]]*PolyLog[3, -((l[1]^2*l[2]*l[7]*l[9]*l[11]*l[15])/
         (l[13]*l[14]*l[16]^2))])/4 - 
    (295*Log[l[16]]*PolyLog[3, -((l[1]^2*l[2]*l[7]*l[9]*l[11]*l[15])/
         (l[13]*l[14]*l[16]^2))])/3 + 
    (58*I)*Pi*PolyLog[3, -((l[2]*l[6]*l[7])/l[16])] + 
    (3127*Log[l[1]]*PolyLog[3, -((l[2]*l[6]*l[7])/l[16])])/2 + 
    (70303*Log[l[2]]*PolyLog[3, -((l[2]*l[6]*l[7])/l[16])])/12 - 
    (7907*Log[l[3]]*PolyLog[3, -((l[2]*l[6]*l[7])/l[16])])/3 - 
    43*Log[l[4]]*PolyLog[3, -((l[2]*l[6]*l[7])/l[16])] + 
    2*Log[l[5]]*PolyLog[3, -((l[2]*l[6]*l[7])/l[16])] + 
    (9979*Log[l[6]]*PolyLog[3, -((l[2]*l[6]*l[7])/l[16])])/6 + 
    (139*Log[l[7]]*PolyLog[3, -((l[2]*l[6]*l[7])/l[16])])/4 + 
    (1373*Log[l[8]]*PolyLog[3, -((l[2]*l[6]*l[7])/l[16])])/3 + 
    (5516*Log[l[9]]*PolyLog[3, -((l[2]*l[6]*l[7])/l[16])])/3 + 
    33*Log[l[12]]*PolyLog[3, -((l[2]*l[6]*l[7])/l[16])] + 
    (10961*Log[l[13]]*PolyLog[3, -((l[2]*l[6]*l[7])/l[16])])/6 - 
    6162*Log[l[14]]*PolyLog[3, -((l[2]*l[6]*l[7])/l[16])] + 
    (22885*Log[l[15]]*PolyLog[3, -((l[2]*l[6]*l[7])/l[16])])/12 - 
    (16237*Log[l[16]]*PolyLog[3, -((l[2]*l[6]*l[7])/l[16])])/6 - 
    (16*I)*Pi*PolyLog[3, -((l[6]*l[9])/(l[2]*l[16]))] + 
    (10547*Log[l[1]]*PolyLog[3, -((l[6]*l[9])/(l[2]*l[16]))])/4 + 
    (3419*Log[l[2]]*PolyLog[3, -((l[6]*l[9])/(l[2]*l[16]))])/4 + 
    (27313*Log[l[3]]*PolyLog[3, -((l[6]*l[9])/(l[2]*l[16]))])/6 + 
    12*Log[l[4]]*PolyLog[3, -((l[6]*l[9])/(l[2]*l[16]))] + 
    4*Log[l[5]]*PolyLog[3, -((l[6]*l[9])/(l[2]*l[16]))] - 
    (329*Log[l[6]]*PolyLog[3, -((l[6]*l[9])/(l[2]*l[16]))])/3 + 
    (2313*Log[l[7]]*PolyLog[3, -((l[6]*l[9])/(l[2]*l[16]))])/4 + 
    (41*Log[l[8]]*PolyLog[3, -((l[6]*l[9])/(l[2]*l[16]))])/2 - 
    (3193*Log[l[9]]*PolyLog[3, -((l[6]*l[9])/(l[2]*l[16]))])/2 - 
    4*Log[l[12]]*PolyLog[3, -((l[6]*l[9])/(l[2]*l[16]))] - 
    (9221*Log[l[13]]*PolyLog[3, -((l[6]*l[9])/(l[2]*l[16]))])/4 + 
    (1513*Log[l[14]]*PolyLog[3, -((l[6]*l[9])/(l[2]*l[16]))])/12 + 
    (2063*Log[l[15]]*PolyLog[3, -((l[6]*l[9])/(l[2]*l[16]))])/12 - 
    (1883*Log[l[16]]*PolyLog[3, -((l[6]*l[9])/(l[2]*l[16]))])/4 + 
    (20*I)*Pi*PolyLog[3, -((l[2]*l[7]*l[9])/(l[1]*l[3]*l[16]))] + 
    (15419*Log[l[1]]*PolyLog[3, -((l[2]*l[7]*l[9])/(l[1]*l[3]*l[16]))])/6 + 
    (16535*Log[l[2]]*PolyLog[3, -((l[2]*l[7]*l[9])/(l[1]*l[3]*l[16]))])/6 - 
    431*Log[l[3]]*PolyLog[3, -((l[2]*l[7]*l[9])/(l[1]*l[3]*l[16]))] - 
    25*Log[l[4]]*PolyLog[3, -((l[2]*l[7]*l[9])/(l[1]*l[3]*l[16]))] - 
    10*Log[l[5]]*PolyLog[3, -((l[2]*l[7]*l[9])/(l[1]*l[3]*l[16]))] - 
    586*Log[l[6]]*PolyLog[3, -((l[2]*l[7]*l[9])/(l[1]*l[3]*l[16]))] + 
    (17441*Log[l[7]]*PolyLog[3, -((l[2]*l[7]*l[9])/(l[1]*l[3]*l[16]))])/12 - 
    (11*Log[l[8]]*PolyLog[3, -((l[2]*l[7]*l[9])/(l[1]*l[3]*l[16]))])/2 - 
    (11535*Log[l[9]]*PolyLog[3, -((l[2]*l[7]*l[9])/(l[1]*l[3]*l[16]))])/4 + 
    14*Log[l[12]]*PolyLog[3, -((l[2]*l[7]*l[9])/(l[1]*l[3]*l[16]))] + 
    (8939*Log[l[13]]*PolyLog[3, -((l[2]*l[7]*l[9])/(l[1]*l[3]*l[16]))])/12 - 
    156*Log[l[14]]*PolyLog[3, -((l[2]*l[7]*l[9])/(l[1]*l[3]*l[16]))] + 
    529*Log[l[15]]*PolyLog[3, -((l[2]*l[7]*l[9])/(l[1]*l[3]*l[16]))] - 
    (625*Log[l[16]]*PolyLog[3, -((l[2]*l[7]*l[9])/(l[1]*l[3]*l[16]))])/2 - 
    (18*I)*Pi*PolyLog[3, (l[3]*l[6]*l[9])/(l[8]*l[16])] + 
    667*Log[l[1]]*PolyLog[3, (l[3]*l[6]*l[9])/(l[8]*l[16])] - 
    (1311*Log[l[2]]*PolyLog[3, (l[3]*l[6]*l[9])/(l[8]*l[16])])/2 + 
    421*Log[l[3]]*PolyLog[3, (l[3]*l[6]*l[9])/(l[8]*l[16])] + 
    18*Log[l[4]]*PolyLog[3, (l[3]*l[6]*l[9])/(l[8]*l[16])] + 
    10*Log[l[5]]*PolyLog[3, (l[3]*l[6]*l[9])/(l[8]*l[16])] + 
    557*Log[l[6]]*PolyLog[3, (l[3]*l[6]*l[9])/(l[8]*l[16])] + 
    (20405*Log[l[7]]*PolyLog[3, (l[3]*l[6]*l[9])/(l[8]*l[16])])/12 - 
    (27*Log[l[8]]*PolyLog[3, (l[3]*l[6]*l[9])/(l[8]*l[16])])/2 + 
    (12617*Log[l[9]]*PolyLog[3, (l[3]*l[6]*l[9])/(l[8]*l[16])])/12 - 
    16*Log[l[12]]*PolyLog[3, (l[3]*l[6]*l[9])/(l[8]*l[16])] - 
    (25229*Log[l[13]]*PolyLog[3, (l[3]*l[6]*l[9])/(l[8]*l[16])])/12 + 
    213*Log[l[14]]*PolyLog[3, (l[3]*l[6]*l[9])/(l[8]*l[16])] - 
    163*Log[l[15]]*PolyLog[3, (l[3]*l[6]*l[9])/(l[8]*l[16])] - 
    (87*Log[l[16]]*PolyLog[3, (l[3]*l[6]*l[9])/(l[8]*l[16])])/2 + 
    21*Log[l[1]]*PolyLog[3, -((l[9]*l[11])/(l[3]*l[16]))] - 
    742*Log[l[2]]*PolyLog[3, -((l[9]*l[11])/(l[3]*l[16]))] - 
    47*Log[l[3]]*PolyLog[3, -((l[9]*l[11])/(l[3]*l[16]))] + 
    2*Log[l[5]]*PolyLog[3, -((l[9]*l[11])/(l[3]*l[16]))] + 
    27*Log[l[6]]*PolyLog[3, -((l[9]*l[11])/(l[3]*l[16]))] + 
    54*Log[l[7]]*PolyLog[3, -((l[9]*l[11])/(l[3]*l[16]))] - 
    2*Log[l[8]]*PolyLog[3, -((l[9]*l[11])/(l[3]*l[16]))] - 
    (3349*Log[l[9]]*PolyLog[3, -((l[9]*l[11])/(l[3]*l[16]))])/4 - 
    4*Log[l[12]]*PolyLog[3, -((l[9]*l[11])/(l[3]*l[16]))] - 
    805*Log[l[13]]*PolyLog[3, -((l[9]*l[11])/(l[3]*l[16]))] + 
    707*Log[l[14]]*PolyLog[3, -((l[9]*l[11])/(l[3]*l[16]))] + 
    14*Log[l[15]]*PolyLog[3, -((l[9]*l[11])/(l[3]*l[16]))] + 
    (3681*Log[l[16]]*PolyLog[3, -((l[9]*l[11])/(l[3]*l[16]))])/4 + 
    (20*I)*Pi*PolyLog[3, -((l[1]*l[3]*l[6]*l[9])/(l[2]*l[13]*l[16]))] + 
    (2983*Log[l[1]]*PolyLog[3, -((l[1]*l[3]*l[6]*l[9])/(l[2]*l[13]*l[16]))])/
     12 + (1025*Log[l[2]]*PolyLog[3, -((l[1]*l[3]*l[6]*l[9])/
         (l[2]*l[13]*l[16]))])/3 - 
    (8287*Log[l[3]]*PolyLog[3, -((l[1]*l[3]*l[6]*l[9])/(l[2]*l[13]*l[16]))])/
     12 - 20*Log[l[4]]*PolyLog[3, -((l[1]*l[3]*l[6]*l[9])/
        (l[2]*l[13]*l[16]))] + 12*Log[l[5]]*
     PolyLog[3, -((l[1]*l[3]*l[6]*l[9])/(l[2]*l[13]*l[16]))] - 
    (1237*Log[l[6]]*PolyLog[3, -((l[1]*l[3]*l[6]*l[9])/(l[2]*l[13]*l[16]))])/
     2 - (2191*Log[l[7]]*PolyLog[3, -((l[1]*l[3]*l[6]*l[9])/
         (l[2]*l[13]*l[16]))])/4 - 25*Log[l[8]]*
     PolyLog[3, -((l[1]*l[3]*l[6]*l[9])/(l[2]*l[13]*l[16]))] - 
    (8291*Log[l[9]]*PolyLog[3, -((l[1]*l[3]*l[6]*l[9])/(l[2]*l[13]*l[16]))])/
     12 + (10115*Log[l[13]]*PolyLog[3, -((l[1]*l[3]*l[6]*l[9])/
         (l[2]*l[13]*l[16]))])/12 - 
    (133*Log[l[14]]*PolyLog[3, -((l[1]*l[3]*l[6]*l[9])/(l[2]*l[13]*l[16]))])/
     12 - (179*Log[l[15]]*PolyLog[3, -((l[1]*l[3]*l[6]*l[9])/
         (l[2]*l[13]*l[16]))])/12 + 
    (1079*Log[l[16]]*PolyLog[3, -((l[1]*l[3]*l[6]*l[9])/(l[2]*l[13]*l[16]))])/
     12 - (1933*Log[l[1]]*PolyLog[3, -((l[1]*l[9]*l[11])/(l[13]*l[16]))])/2 - 
    (5125*Log[l[2]]*PolyLog[3, -((l[1]*l[9]*l[11])/(l[13]*l[16]))])/12 - 
    (415*Log[l[3]]*PolyLog[3, -((l[1]*l[9]*l[11])/(l[13]*l[16]))])/4 - 
    18*Log[l[5]]*PolyLog[3, -((l[1]*l[9]*l[11])/(l[13]*l[16]))] + 
    (157*Log[l[6]]*PolyLog[3, -((l[1]*l[9]*l[11])/(l[13]*l[16]))])/6 - 
    (6953*Log[l[7]]*PolyLog[3, -((l[1]*l[9]*l[11])/(l[13]*l[16]))])/6 + 
    (21*Log[l[8]]*PolyLog[3, -((l[1]*l[9]*l[11])/(l[13]*l[16]))])/2 - 
    518*Log[l[9]]*PolyLog[3, -((l[1]*l[9]*l[11])/(l[13]*l[16]))] - 
    2*Log[l[12]]*PolyLog[3, -((l[1]*l[9]*l[11])/(l[13]*l[16]))] + 
    (2267*Log[l[13]]*PolyLog[3, -((l[1]*l[9]*l[11])/(l[13]*l[16]))])/2 + 
    430*Log[l[14]]*PolyLog[3, -((l[1]*l[9]*l[11])/(l[13]*l[16]))] - 
    (213*Log[l[15]]*PolyLog[3, -((l[1]*l[9]*l[11])/(l[13]*l[16]))])/4 + 
    (1319*Log[l[16]]*PolyLog[3, -((l[1]*l[9]*l[11])/(l[13]*l[16]))])/6 + 
    (8*I)*Pi*PolyLog[3, (l[2]*l[7]*l[10])/(l[14]*l[16])] + 
    (5323*Log[l[1]]*PolyLog[3, (l[2]*l[7]*l[10])/(l[14]*l[16])])/12 + 
    (26771*Log[l[2]]*PolyLog[3, (l[2]*l[7]*l[10])/(l[14]*l[16])])/6 + 
    (8861*Log[l[3]]*PolyLog[3, (l[2]*l[7]*l[10])/(l[14]*l[16])])/12 - 
    8*Log[l[4]]*PolyLog[3, (l[2]*l[7]*l[10])/(l[14]*l[16])] - 
    (257*Log[l[5]]*PolyLog[3, (l[2]*l[7]*l[10])/(l[14]*l[16])])/2 + 
    (25393*Log[l[6]]*PolyLog[3, (l[2]*l[7]*l[10])/(l[14]*l[16])])/6 + 
    (27869*Log[l[7]]*PolyLog[3, (l[2]*l[7]*l[10])/(l[14]*l[16])])/6 - 
    25*Log[l[8]]*PolyLog[3, (l[2]*l[7]*l[10])/(l[14]*l[16])] + 
    (10277*Log[l[9]]*PolyLog[3, (l[2]*l[7]*l[10])/(l[14]*l[16])])/3 + 
    4*Log[l[12]]*PolyLog[3, (l[2]*l[7]*l[10])/(l[14]*l[16])] + 
    838*Log[l[13]]*PolyLog[3, (l[2]*l[7]*l[10])/(l[14]*l[16])] - 
    (15449*Log[l[14]]*PolyLog[3, (l[2]*l[7]*l[10])/(l[14]*l[16])])/4 - 
    (5093*Log[l[15]]*PolyLog[3, (l[2]*l[7]*l[10])/(l[14]*l[16])])/12 - 
    (18665*Log[l[16]]*PolyLog[3, (l[2]*l[7]*l[10])/(l[14]*l[16])])/4 + 
    (14*I)*Pi*PolyLog[3, (l[1]*l[2]*l[7]*l[10])/(l[14]*l[16])] - 
    (31484*Log[l[1]]*PolyLog[3, (l[1]*l[2]*l[7]*l[10])/(l[14]*l[16])])/3 - 
    (3086*Log[l[2]]*PolyLog[3, (l[1]*l[2]*l[7]*l[10])/(l[14]*l[16])])/3 - 
    (16115*Log[l[3]]*PolyLog[3, (l[1]*l[2]*l[7]*l[10])/(l[14]*l[16])])/6 - 
    8*Log[l[4]]*PolyLog[3, (l[1]*l[2]*l[7]*l[10])/(l[14]*l[16])] - 
    16*Log[l[5]]*PolyLog[3, (l[1]*l[2]*l[7]*l[10])/(l[14]*l[16])] + 
    (731*Log[l[6]]*PolyLog[3, (l[1]*l[2]*l[7]*l[10])/(l[14]*l[16])])/2 - 
    (21487*Log[l[7]]*PolyLog[3, (l[1]*l[2]*l[7]*l[10])/(l[14]*l[16])])/12 + 
    15*Log[l[8]]*PolyLog[3, (l[1]*l[2]*l[7]*l[10])/(l[14]*l[16])] + 
    (8974*Log[l[9]]*PolyLog[3, (l[1]*l[2]*l[7]*l[10])/(l[14]*l[16])])/3 + 
    3*Log[l[12]]*PolyLog[3, (l[1]*l[2]*l[7]*l[10])/(l[14]*l[16])] + 
    (571*Log[l[13]]*PolyLog[3, (l[1]*l[2]*l[7]*l[10])/(l[14]*l[16])])/2 + 
    (19720*Log[l[14]]*PolyLog[3, (l[1]*l[2]*l[7]*l[10])/(l[14]*l[16])])/3 - 
    (36491*Log[l[15]]*PolyLog[3, (l[1]*l[2]*l[7]*l[10])/(l[14]*l[16])])/6 + 
    (2755*Log[l[16]]*PolyLog[3, (l[1]*l[2]*l[7]*l[10])/(l[14]*l[16])])/12 - 
    (6*I)*Pi*PolyLog[3, (l[2]*l[7]*l[9]*l[10])/(l[14]*l[16])] + 
    12*Log[l[1]]*PolyLog[3, (l[2]*l[7]*l[9]*l[10])/(l[14]*l[16])] - 
    28*Log[l[2]]*PolyLog[3, (l[2]*l[7]*l[9]*l[10])/(l[14]*l[16])] + 
    4*Log[l[3]]*PolyLog[3, (l[2]*l[7]*l[9]*l[10])/(l[14]*l[16])] + 
    4*Log[l[4]]*PolyLog[3, (l[2]*l[7]*l[9]*l[10])/(l[14]*l[16])] + 
    2*Log[l[6]]*PolyLog[3, (l[2]*l[7]*l[9]*l[10])/(l[14]*l[16])] - 
    14*Log[l[7]]*PolyLog[3, (l[2]*l[7]*l[9]*l[10])/(l[14]*l[16])] - 
    22*Log[l[13]]*PolyLog[3, (l[2]*l[7]*l[9]*l[10])/(l[14]*l[16])] + 
    10*Log[l[14]]*PolyLog[3, (l[2]*l[7]*l[9]*l[10])/(l[14]*l[16])] + 
    10*Log[l[16]]*PolyLog[3, (l[2]*l[7]*l[9]*l[10])/(l[14]*l[16])] - 
    (8*I)*Pi*PolyLog[3, (l[2]*l[7]*l[9]*l[10])/(l[3]*l[4]*l[14]*l[16])] - 
    6*Log[l[1]]*PolyLog[3, (l[2]*l[7]*l[9]*l[10])/(l[3]*l[4]*l[14]*l[16])] - 
    4*Log[l[2]]*PolyLog[3, (l[2]*l[7]*l[9]*l[10])/(l[3]*l[4]*l[14]*l[16])] + 
    8*Log[l[4]]*PolyLog[3, (l[2]*l[7]*l[9]*l[10])/(l[3]*l[4]*l[14]*l[16])] + 
    2*Log[l[6]]*PolyLog[3, (l[2]*l[7]*l[9]*l[10])/(l[3]*l[4]*l[14]*l[16])] + 
    2*Log[l[9]]*PolyLog[3, (l[2]*l[7]*l[9]*l[10])/(l[3]*l[4]*l[14]*l[16])] - 
    2*Log[l[13]]*PolyLog[3, (l[2]*l[7]*l[9]*l[10])/(l[3]*l[4]*l[14]*l[16])] - 
    2*Log[l[16]]*PolyLog[3, (l[2]*l[7]*l[9]*l[10])/(l[3]*l[4]*l[14]*l[16])] + 
    38*Log[l[1]]*PolyLog[3, (l[2]*l[7]*l[9]*l[10])/(l[8]*l[14]*l[16])] + 
    26*Log[l[2]]*PolyLog[3, (l[2]*l[7]*l[9]*l[10])/(l[8]*l[14]*l[16])] - 
    8*Log[l[3]]*PolyLog[3, (l[2]*l[7]*l[9]*l[10])/(l[8]*l[14]*l[16])] + 
    4*Log[l[5]]*PolyLog[3, (l[2]*l[7]*l[9]*l[10])/(l[8]*l[14]*l[16])] + 
    27*Log[l[6]]*PolyLog[3, (l[2]*l[7]*l[9]*l[10])/(l[8]*l[14]*l[16])] + 
    17*Log[l[7]]*PolyLog[3, (l[2]*l[7]*l[9]*l[10])/(l[8]*l[14]*l[16])] + 
    6*Log[l[8]]*PolyLog[3, (l[2]*l[7]*l[9]*l[10])/(l[8]*l[14]*l[16])] - 
    2*Log[l[9]]*PolyLog[3, (l[2]*l[7]*l[9]*l[10])/(l[8]*l[14]*l[16])] + 
    2*Log[l[13]]*PolyLog[3, (l[2]*l[7]*l[9]*l[10])/(l[8]*l[14]*l[16])] - 
    40*Log[l[14]]*PolyLog[3, (l[2]*l[7]*l[9]*l[10])/(l[8]*l[14]*l[16])] + 
    16*Log[l[15]]*PolyLog[3, (l[2]*l[7]*l[9]*l[10])/(l[8]*l[14]*l[16])] - 
    29*Log[l[16]]*PolyLog[3, (l[2]*l[7]*l[9]*l[10])/(l[8]*l[14]*l[16])] + 
    (3095*Log[l[1]]*PolyLog[3, -((l[1]*l[2]*l[7]*l[11])/(l[14]*l[16]))])/12 - 
    (445*Log[l[2]]*PolyLog[3, -((l[1]*l[2]*l[7]*l[11])/(l[14]*l[16]))])/3 + 
    (4693*Log[l[3]]*PolyLog[3, -((l[1]*l[2]*l[7]*l[11])/(l[14]*l[16]))])/12 + 
    (236*Log[l[6]]*PolyLog[3, -((l[1]*l[2]*l[7]*l[11])/(l[14]*l[16]))])/3 - 
    (5087*Log[l[7]]*PolyLog[3, -((l[1]*l[2]*l[7]*l[11])/(l[14]*l[16]))])/12 + 
    36*Log[l[8]]*PolyLog[3, -((l[1]*l[2]*l[7]*l[11])/(l[14]*l[16]))] - 
    613*Log[l[9]]*PolyLog[3, -((l[1]*l[2]*l[7]*l[11])/(l[14]*l[16]))] - 
    4*Log[l[12]]*PolyLog[3, -((l[1]*l[2]*l[7]*l[11])/(l[14]*l[16]))] + 
    21*Log[l[13]]*PolyLog[3, -((l[1]*l[2]*l[7]*l[11])/(l[14]*l[16]))] + 
    (1345*Log[l[14]]*PolyLog[3, -((l[1]*l[2]*l[7]*l[11])/(l[14]*l[16]))])/
     12 + (2411*Log[l[15]]*PolyLog[3, -((l[1]*l[2]*l[7]*l[11])/
         (l[14]*l[16]))])/12 + 
    (1535*Log[l[16]]*PolyLog[3, -((l[1]*l[2]*l[7]*l[11])/(l[14]*l[16]))])/6 - 
    (2*I)*Pi*PolyLog[3, -((l[1]*l[6]*l[7]*l[9]*l[10])/(l[12]*l[14]*l[16]))] + 
    6*Log[l[1]]*PolyLog[3, -((l[1]*l[6]*l[7]*l[9]*l[10])/
        (l[12]*l[14]*l[16]))] + 4*Log[l[3]]*
     PolyLog[3, -((l[1]*l[6]*l[7]*l[9]*l[10])/(l[12]*l[14]*l[16]))] + 
    2*Log[l[6]]*PolyLog[3, -((l[1]*l[6]*l[7]*l[9]*l[10])/
        (l[12]*l[14]*l[16]))] - 2*Log[l[7]]*
     PolyLog[3, -((l[1]*l[6]*l[7]*l[9]*l[10])/(l[12]*l[14]*l[16]))] + 
    2*Log[l[9]]*PolyLog[3, -((l[1]*l[6]*l[7]*l[9]*l[10])/
        (l[12]*l[14]*l[16]))] - 2*Log[l[13]]*
     PolyLog[3, -((l[1]*l[6]*l[7]*l[9]*l[10])/(l[12]*l[14]*l[16]))] - 
    2*Log[l[14]]*PolyLog[3, -((l[1]*l[6]*l[7]*l[9]*l[10])/
        (l[12]*l[14]*l[16]))] + 2*Log[l[15]]*
     PolyLog[3, -((l[1]*l[6]*l[7]*l[9]*l[10])/(l[12]*l[14]*l[16]))] - 
    2*Log[l[16]]*PolyLog[3, -((l[1]*l[6]*l[7]*l[9]*l[10])/
        (l[12]*l[14]*l[16]))] - (12*I)*Pi*
     PolyLog[3, (l[2]*l[6]*l[7]^2)/(l[15]*l[16])] + 
    148*Log[l[1]]*PolyLog[3, (l[2]*l[6]*l[7]^2)/(l[15]*l[16])] + 
    25*Log[l[2]]*PolyLog[3, (l[2]*l[6]*l[7]^2)/(l[15]*l[16])] - 
    3*Log[l[4]]*PolyLog[3, (l[2]*l[6]*l[7]^2)/(l[15]*l[16])] + 
    15*Log[l[7]]*PolyLog[3, (l[2]*l[6]*l[7]^2)/(l[15]*l[16])] - 
    (22577*Log[l[9]]*PolyLog[3, (l[2]*l[6]*l[7]^2)/(l[15]*l[16])])/6 - 
    2*Log[l[12]]*PolyLog[3, (l[2]*l[6]*l[7]^2)/(l[15]*l[16])] + 
    (22577*Log[l[13]]*PolyLog[3, (l[2]*l[6]*l[7]^2)/(l[15]*l[16])])/6 - 
    15*Log[l[14]]*PolyLog[3, (l[2]*l[6]*l[7]^2)/(l[15]*l[16])] + 
    2*Log[l[15]]*PolyLog[3, (l[2]*l[6]*l[7]^2)/(l[15]*l[16])] + 
    (8*I)*Pi*PolyLog[3, (l[2]^3*l[6]*l[7]^2)/(l[15]*l[16])] + 
    (2399*Log[l[1]]*PolyLog[3, (l[2]^3*l[6]*l[7]^2)/(l[15]*l[16])])/12 - 
    (1021*Log[l[2]]*PolyLog[3, (l[2]^3*l[6]*l[7]^2)/(l[15]*l[16])])/6 + 
    (6601*Log[l[3]]*PolyLog[3, (l[2]^3*l[6]*l[7]^2)/(l[15]*l[16])])/12 - 
    12*Log[l[5]]*PolyLog[3, (l[2]^3*l[6]*l[7]^2)/(l[15]*l[16])] + 
    488*Log[l[6]]*PolyLog[3, (l[2]^3*l[6]*l[7]^2)/(l[15]*l[16])] + 
    (1095*Log[l[7]]*PolyLog[3, (l[2]^3*l[6]*l[7]^2)/(l[15]*l[16])])/4 + 
    25*Log[l[8]]*PolyLog[3, (l[2]^3*l[6]*l[7]^2)/(l[15]*l[16])] + 
    (7823*Log[l[9]]*PolyLog[3, (l[2]^3*l[6]*l[7]^2)/(l[15]*l[16])])/12 - 
    4*Log[l[12]]*PolyLog[3, (l[2]^3*l[6]*l[7]^2)/(l[15]*l[16])] - 
    (10103*Log[l[13]]*PolyLog[3, (l[2]^3*l[6]*l[7]^2)/(l[15]*l[16])])/12 - 
    (6647*Log[l[14]]*PolyLog[3, (l[2]^3*l[6]*l[7]^2)/(l[15]*l[16])])/12 + 
    (6779*Log[l[15]]*PolyLog[3, (l[2]^3*l[6]*l[7]^2)/(l[15]*l[16])])/12 - 
    (647*Log[l[16]]*PolyLog[3, (l[2]^3*l[6]*l[7]^2)/(l[15]*l[16])])/12 - 
    (12*I)*Pi*PolyLog[3, -((l[2]*l[6]*l[7]*l[10])/(l[15]*l[16]))] + 
    (22073*Log[l[1]]*PolyLog[3, -((l[2]*l[6]*l[7]*l[10])/(l[15]*l[16]))])/
     12 - (1504*Log[l[2]]*PolyLog[3, -((l[2]*l[6]*l[7]*l[10])/
         (l[15]*l[16]))])/3 - 
    (1525*Log[l[3]]*PolyLog[3, -((l[2]*l[6]*l[7]*l[10])/(l[15]*l[16]))])/12 + 
    5*Log[l[4]]*PolyLog[3, -((l[2]*l[6]*l[7]*l[10])/(l[15]*l[16]))] + 
    22*Log[l[5]]*PolyLog[3, -((l[2]*l[6]*l[7]*l[10])/(l[15]*l[16]))] + 
    88*Log[l[6]]*PolyLog[3, -((l[2]*l[6]*l[7]*l[10])/(l[15]*l[16]))] + 
    2758*Log[l[7]]*PolyLog[3, -((l[2]*l[6]*l[7]*l[10])/(l[15]*l[16]))] - 
    (39*Log[l[8]]*PolyLog[3, -((l[2]*l[6]*l[7]*l[10])/(l[15]*l[16]))])/2 + 
    (737*Log[l[9]]*PolyLog[3, -((l[2]*l[6]*l[7]*l[10])/(l[15]*l[16]))])/2 - 
    15*Log[l[12]]*PolyLog[3, -((l[2]*l[6]*l[7]*l[10])/(l[15]*l[16]))] - 
    (15587*Log[l[13]]*PolyLog[3, -((l[2]*l[6]*l[7]*l[10])/(l[15]*l[16]))])/
     6 + (9719*Log[l[14]]*PolyLog[3, -((l[2]*l[6]*l[7]*l[10])/
         (l[15]*l[16]))])/12 - 
    (9047*Log[l[15]]*PolyLog[3, -((l[2]*l[6]*l[7]*l[10])/(l[15]*l[16]))])/
     12 + (149*Log[l[16]]*PolyLog[3, -((l[2]*l[6]*l[7]*l[10])/
         (l[15]*l[16]))])/12 + (8*I)*Pi*PolyLog[3, 
      -((l[2]*l[6]*l[9]*l[10])/(l[4]*l[15]*l[16]))] - 
    16*Log[l[1]]*PolyLog[3, -((l[2]*l[6]*l[9]*l[10])/(l[4]*l[15]*l[16]))] - 
    14*Log[l[2]]*PolyLog[3, -((l[2]*l[6]*l[9]*l[10])/(l[4]*l[15]*l[16]))] - 
    9*Log[l[3]]*PolyLog[3, -((l[2]*l[6]*l[9]*l[10])/(l[4]*l[15]*l[16]))] - 
    4*Log[l[4]]*PolyLog[3, -((l[2]*l[6]*l[9]*l[10])/(l[4]*l[15]*l[16]))] - 
    17*Log[l[6]]*PolyLog[3, -((l[2]*l[6]*l[9]*l[10])/(l[4]*l[15]*l[16]))] - 
    20*Log[l[7]]*PolyLog[3, -((l[2]*l[6]*l[9]*l[10])/(l[4]*l[15]*l[16]))] - 
    3*Log[l[9]]*PolyLog[3, -((l[2]*l[6]*l[9]*l[10])/(l[4]*l[15]*l[16]))] - 
    4*Log[l[12]]*PolyLog[3, -((l[2]*l[6]*l[9]*l[10])/(l[4]*l[15]*l[16]))] + 
    3*Log[l[13]]*PolyLog[3, -((l[2]*l[6]*l[9]*l[10])/(l[4]*l[15]*l[16]))] + 
    4*Log[l[14]]*PolyLog[3, -((l[2]*l[6]*l[9]*l[10])/(l[4]*l[15]*l[16]))] + 
    8*Log[l[15]]*PolyLog[3, -((l[2]*l[6]*l[9]*l[10])/(l[4]*l[15]*l[16]))] + 
    21*Log[l[16]]*PolyLog[3, -((l[2]*l[6]*l[9]*l[10])/(l[4]*l[15]*l[16]))] + 
    (4*I)*Pi*PolyLog[3, (l[2]^2*l[6]*l[7]^2*l[9]*l[10])/
       (l[1]*l[3]*l[12]*l[15]*l[16])] + 6*Log[l[2]]*
     PolyLog[3, (l[2]^2*l[6]*l[7]^2*l[9]*l[10])/(l[1]*l[3]*l[12]*l[15]*
        l[16])] - 4*Log[l[3]]*PolyLog[3, (l[2]^2*l[6]*l[7]^2*l[9]*l[10])/
       (l[1]*l[3]*l[12]*l[15]*l[16])] - 4*Log[l[4]]*
     PolyLog[3, (l[2]^2*l[6]*l[7]^2*l[9]*l[10])/(l[1]*l[3]*l[12]*l[15]*
        l[16])] - 2*Log[l[6]]*PolyLog[3, (l[2]^2*l[6]*l[7]^2*l[9]*l[10])/
       (l[1]*l[3]*l[12]*l[15]*l[16])] + 4*Log[l[7]]*
     PolyLog[3, (l[2]^2*l[6]*l[7]^2*l[9]*l[10])/(l[1]*l[3]*l[12]*l[15]*
        l[16])] - 16*Log[l[1]]*PolyLog[3, -((l[6]*l[7]*l[10]*l[13])/
        (l[14]*l[15]*l[16]))] - 12*Log[l[2]]*
     PolyLog[3, -((l[6]*l[7]*l[10]*l[13])/(l[14]*l[15]*l[16]))] - 
    14*Log[l[3]]*PolyLog[3, -((l[6]*l[7]*l[10]*l[13])/(l[14]*l[15]*l[16]))] - 
    12*Log[l[6]]*PolyLog[3, -((l[6]*l[7]*l[10]*l[13])/(l[14]*l[15]*l[16]))] - 
    10*Log[l[7]]*PolyLog[3, -((l[6]*l[7]*l[10]*l[13])/(l[14]*l[15]*l[16]))] - 
    2*Log[l[8]]*PolyLog[3, -((l[6]*l[7]*l[10]*l[13])/(l[14]*l[15]*l[16]))] + 
    10*Log[l[9]]*PolyLog[3, -((l[6]*l[7]*l[10]*l[13])/(l[14]*l[15]*l[16]))] - 
    2*Log[l[12]]*PolyLog[3, -((l[6]*l[7]*l[10]*l[13])/(l[14]*l[15]*l[16]))] - 
    8*Log[l[13]]*PolyLog[3, -((l[6]*l[7]*l[10]*l[13])/(l[14]*l[15]*l[16]))] + 
    10*Log[l[14]]*PolyLog[3, -((l[6]*l[7]*l[10]*l[13])/
        (l[14]*l[15]*l[16]))] + 8*Log[l[15]]*
     PolyLog[3, -((l[6]*l[7]*l[10]*l[13])/(l[14]*l[15]*l[16]))] + 
    6*Log[l[16]]*PolyLog[3, -((l[6]*l[7]*l[10]*l[13])/(l[14]*l[15]*l[16]))] + 
    (39*Log[l[1]]*PolyLog[3, (l[1]*l[2]*l[6]*l[7]*l[10]*l[13])/
        (l[14]*l[15]*l[16])])/2 + 
    (7*Log[l[2]]*PolyLog[3, (l[1]*l[2]*l[6]*l[7]*l[10]*l[13])/
        (l[14]*l[15]*l[16])])/2 + 18*Log[l[3]]*
     PolyLog[3, (l[1]*l[2]*l[6]*l[7]*l[10]*l[13])/(l[14]*l[15]*l[16])] + 
    14*Log[l[6]]*PolyLog[3, (l[1]*l[2]*l[6]*l[7]*l[10]*l[13])/
       (l[14]*l[15]*l[16])] + 
    (3*Log[l[7]]*PolyLog[3, (l[1]*l[2]*l[6]*l[7]*l[10]*l[13])/
        (l[14]*l[15]*l[16])])/2 - 
    (7*Log[l[9]]*PolyLog[3, (l[1]*l[2]*l[6]*l[7]*l[10]*l[13])/
        (l[14]*l[15]*l[16])])/2 - 8*Log[l[12]]*
     PolyLog[3, (l[1]*l[2]*l[6]*l[7]*l[10]*l[13])/(l[14]*l[15]*l[16])] + 
    (7*Log[l[13]]*PolyLog[3, (l[1]*l[2]*l[6]*l[7]*l[10]*l[13])/
        (l[14]*l[15]*l[16])])/2 - 
    (19*Log[l[14]]*PolyLog[3, (l[1]*l[2]*l[6]*l[7]*l[10]*l[13])/
        (l[14]*l[15]*l[16])])/2 - 2*Log[l[15]]*
     PolyLog[3, (l[1]*l[2]*l[6]*l[7]*l[10]*l[13])/(l[14]*l[15]*l[16])] - 
    18*Log[l[1]]*PolyLog[3, -((l[2]^3*l[6]*l[7]*l[10]*l[13])/
        (l[14]*l[15]*l[16]))] - 
    (23*Log[l[2]]*PolyLog[3, -((l[2]^3*l[6]*l[7]*l[10]*l[13])/
         (l[14]*l[15]*l[16]))])/2 - 14*Log[l[3]]*
     PolyLog[3, -((l[2]^3*l[6]*l[7]*l[10]*l[13])/(l[14]*l[15]*l[16]))] - 
    (27*Log[l[6]]*PolyLog[3, -((l[2]^3*l[6]*l[7]*l[10]*l[13])/
         (l[14]*l[15]*l[16]))])/2 - 
    (19*Log[l[7]]*PolyLog[3, -((l[2]^3*l[6]*l[7]*l[10]*l[13])/
         (l[14]*l[15]*l[16]))])/2 - 2*Log[l[8]]*
     PolyLog[3, -((l[2]^3*l[6]*l[7]*l[10]*l[13])/(l[14]*l[15]*l[16]))] + 
    (17*Log[l[9]]*PolyLog[3, -((l[2]^3*l[6]*l[7]*l[10]*l[13])/
         (l[14]*l[15]*l[16]))])/2 - 2*Log[l[12]]*
     PolyLog[3, -((l[2]^3*l[6]*l[7]*l[10]*l[13])/(l[14]*l[15]*l[16]))] - 
    (13*Log[l[13]]*PolyLog[3, -((l[2]^3*l[6]*l[7]*l[10]*l[13])/
         (l[14]*l[15]*l[16]))])/2 + 
    (21*Log[l[14]]*PolyLog[3, -((l[2]^3*l[6]*l[7]*l[10]*l[13])/
         (l[14]*l[15]*l[16]))])/2 + 
    (15*Log[l[15]]*PolyLog[3, -((l[2]^3*l[6]*l[7]*l[10]*l[13])/
         (l[14]*l[15]*l[16]))])/2 + 
    (15*Log[l[16]]*PolyLog[3, -((l[2]^3*l[6]*l[7]*l[10]*l[13])/
         (l[14]*l[15]*l[16]))])/2 - 8*Log[l[2]]*
     PolyLog[3, (l[2]*l[6]*l[7]*l[10]^2*l[13])/(l[8]*l[14]*l[15]*l[16])] + 
    8*Log[l[3]]*PolyLog[3, (l[2]*l[6]*l[7]*l[10]^2*l[13])/
       (l[8]*l[14]*l[15]*l[16])] - 12*Log[l[7]]*
     PolyLog[3, (l[2]*l[6]*l[7]*l[10]^2*l[13])/(l[8]*l[14]*l[15]*l[16])] - 
    4*Log[l[9]]*PolyLog[3, (l[2]*l[6]*l[7]*l[10]^2*l[13])/
       (l[8]*l[14]*l[15]*l[16])] + 4*Log[l[12]]*
     PolyLog[3, (l[2]*l[6]*l[7]*l[10]^2*l[13])/(l[8]*l[14]*l[15]*l[16])] + 
    4*Log[l[16]]*PolyLog[3, (l[2]*l[6]*l[7]*l[10]^2*l[13])/
       (l[8]*l[14]*l[15]*l[16])] + 4*Log[l[2]]*
     PolyLog[3, -((l[2]^2*l[6]*l[7]*l[10]*l[11]*l[13])/
        (l[9]*l[14]*l[15]*l[16]))] - 8*Log[l[3]]*
     PolyLog[3, -((l[2]^2*l[6]*l[7]*l[10]*l[11]*l[13])/
        (l[9]*l[14]*l[15]*l[16]))] - 4*Log[l[6]]*
     PolyLog[3, -((l[2]^2*l[6]*l[7]*l[10]*l[11]*l[13])/
        (l[9]*l[14]*l[15]*l[16]))] + 8*Log[l[7]]*
     PolyLog[3, -((l[2]^2*l[6]*l[7]*l[10]*l[11]*l[13])/
        (l[9]*l[14]*l[15]*l[16]))] - 
    (26*I)*Pi*PolyLog[3, -((l[6]*l[15])/l[16])] - 
    (7703*Log[l[1]]*PolyLog[3, -((l[6]*l[15])/l[16])])/4 - 
    (15233*Log[l[2]]*PolyLog[3, -((l[6]*l[15])/l[16])])/6 - 
    (8067*Log[l[3]]*PolyLog[3, -((l[6]*l[15])/l[16])])/4 + 
    11*Log[l[4]]*PolyLog[3, -((l[6]*l[15])/l[16])] - 
    (12887*Log[l[5]]*PolyLog[3, -((l[6]*l[15])/l[16])])/6 + 
    618*Log[l[6]]*PolyLog[3, -((l[6]*l[15])/l[16])] + 
    (13411*Log[l[7]]*PolyLog[3, -((l[6]*l[15])/l[16])])/12 + 
    (27*Log[l[8]]*PolyLog[3, -((l[6]*l[15])/l[16])])/2 + 
    (13933*Log[l[9]]*PolyLog[3, -((l[6]*l[15])/l[16])])/4 - 
    12*Log[l[12]]*PolyLog[3, -((l[6]*l[15])/l[16])] - 
    (11867*Log[l[13]]*PolyLog[3, -((l[6]*l[15])/l[16])])/12 - 
    (10171*Log[l[14]]*PolyLog[3, -((l[6]*l[15])/l[16])])/12 + 
    (12323*Log[l[15]]*PolyLog[3, -((l[6]*l[15])/l[16])])/4 - 
    (413*Log[l[16]]*PolyLog[3, -((l[6]*l[15])/l[16])])/12 - 
    (8*I)*Pi*PolyLog[3, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))] - 
    (2135*Log[l[1]]*PolyLog[3, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/12 - 
    (1691*Log[l[2]]*PolyLog[3, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/6 - 
    (3229*Log[l[3]]*PolyLog[3, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/12 + 
    8*Log[l[4]]*PolyLog[3, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))] - 
    2*Log[l[5]]*PolyLog[3, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))] - 
    65*Log[l[6]]*PolyLog[3, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))] + 
    (493*Log[l[7]]*PolyLog[3, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/6 - 
    22*Log[l[8]]*PolyLog[3, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))] + 
    396*Log[l[9]]*PolyLog[3, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))] - 
    8*Log[l[12]]*PolyLog[3, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))] - 
    182*Log[l[13]]*PolyLog[3, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))] + 
    (2387*Log[l[14]]*PolyLog[3, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/
     12 - (2315*Log[l[15]]*PolyLog[3, -((l[1]*l[2]*l[6]*l[15])/
         (l[14]*l[16]))])/12 + 
    (107*Log[l[16]]*PolyLog[3, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/12 + 
    (2*I)*Pi*PolyLog[3, -((l[12]*l[15])/(l[6]*l[14]*l[16]))] - 
    2*Log[l[1]]*PolyLog[3, -((l[12]*l[15])/(l[6]*l[14]*l[16]))] + 
    10*Log[l[2]]*PolyLog[3, -((l[12]*l[15])/(l[6]*l[14]*l[16]))] + 
    4*Log[l[7]]*PolyLog[3, -((l[12]*l[15])/(l[6]*l[14]*l[16]))] - 
    2*Log[l[9]]*PolyLog[3, -((l[12]*l[15])/(l[6]*l[14]*l[16]))] + 
    2*Log[l[12]]*PolyLog[3, -((l[12]*l[15])/(l[6]*l[14]*l[16]))] + 
    2*Log[l[13]]*PolyLog[3, -((l[12]*l[15])/(l[6]*l[14]*l[16]))] - 
    4*Log[l[14]]*PolyLog[3, -((l[12]*l[15])/(l[6]*l[14]*l[16]))] + 
    2*Log[l[15]]*PolyLog[3, -((l[12]*l[15])/(l[6]*l[14]*l[16]))] - 
    4*Log[l[16]]*PolyLog[3, -((l[12]*l[15])/(l[6]*l[14]*l[16]))] - 
    10*Log[l[1]]*PolyLog[3, -((l[7]*l[9]*l[12]*l[15])/(l[6]*l[13]*l[14]*
         l[16]))] + 10*Log[l[13]]*PolyLog[3, 
      -((l[7]*l[9]*l[12]*l[15])/(l[6]*l[13]*l[14]*l[16]))] + 
    (30*I)*Pi*PolyLog[3, -(l[16]/(l[2]*l[7]))] - 
    (41291*Log[l[1]]*PolyLog[3, -(l[16]/(l[2]*l[7]))])/4 + 
    4697*Log[l[2]]*PolyLog[3, -(l[16]/(l[2]*l[7]))] - 
    (32749*Log[l[3]]*PolyLog[3, -(l[16]/(l[2]*l[7]))])/12 - 
    36*Log[l[4]]*PolyLog[3, -(l[16]/(l[2]*l[7]))] - 
    12*Log[l[5]]*PolyLog[3, -(l[16]/(l[2]*l[7]))] - 
    (19795*Log[l[6]]*PolyLog[3, -(l[16]/(l[2]*l[7]))])/6 - 
    (42125*Log[l[7]]*PolyLog[3, -(l[16]/(l[2]*l[7]))])/6 - 
    (1767*Log[l[8]]*PolyLog[3, -(l[16]/(l[2]*l[7]))])/2 - 
    (10879*Log[l[9]]*PolyLog[3, -(l[16]/(l[2]*l[7]))])/4 - 
    (803*Log[l[12]]*PolyLog[3, -(l[16]/(l[2]*l[7]))])/3 + 
    (152885*Log[l[13]]*PolyLog[3, -(l[16]/(l[2]*l[7]))])/12 - 
    (409*Log[l[14]]*PolyLog[3, -(l[16]/(l[2]*l[7]))])/4 - 
    (36335*Log[l[15]]*PolyLog[3, -(l[16]/(l[2]*l[7]))])/12 + 
    (2033*Log[l[16]]*PolyLog[3, -(l[16]/(l[2]*l[7]))])/2 - 
    (18*I)*Pi*PolyLog[3, -((l[3]*l[16])/(l[2]*l[7]*l[8]))] - 
    (18185*Log[l[1]]*PolyLog[3, -((l[3]*l[16])/(l[2]*l[7]*l[8]))])/6 - 
    (19643*Log[l[2]]*PolyLog[3, -((l[3]*l[16])/(l[2]*l[7]*l[8]))])/6 + 
    413*Log[l[3]]*PolyLog[3, -((l[3]*l[16])/(l[2]*l[7]*l[8]))] + 
    18*Log[l[4]]*PolyLog[3, -((l[3]*l[16])/(l[2]*l[7]*l[8]))] + 
    10*Log[l[5]]*PolyLog[3, -((l[3]*l[16])/(l[2]*l[7]*l[8]))] + 
    553*Log[l[6]]*PolyLog[3, -((l[3]*l[16])/(l[2]*l[7]*l[8]))] - 
    (23981*Log[l[7]]*PolyLog[3, -((l[3]*l[16])/(l[2]*l[7]*l[8]))])/12 - 
    (9*Log[l[8]]*PolyLog[3, -((l[3]*l[16])/(l[2]*l[7]*l[8]))])/2 - 
    (16541*Log[l[9]]*PolyLog[3, -((l[3]*l[16])/(l[2]*l[7]*l[8]))])/12 - 
    16*Log[l[12]]*PolyLog[3, -((l[3]*l[16])/(l[2]*l[7]*l[8]))] + 
    (16583*Log[l[13]]*PolyLog[3, -((l[3]*l[16])/(l[2]*l[7]*l[8]))])/12 + 
    (8569*Log[l[14]]*PolyLog[3, -((l[3]*l[16])/(l[2]*l[7]*l[8]))])/3 - 
    (8374*Log[l[15]]*PolyLog[3, -((l[3]*l[16])/(l[2]*l[7]*l[8]))])/3 + 
    (15509*Log[l[16]]*PolyLog[3, -((l[3]*l[16])/(l[2]*l[7]*l[8]))])/6 + 
    (20*I)*Pi*PolyLog[3, l[16]/l[9]] - 
    (4043*Log[l[1]]*PolyLog[3, l[16]/l[9]])/6 + 
    (6593*Log[l[2]]*PolyLog[3, l[16]/l[9]])/6 - 
    3859*Log[l[3]]*PolyLog[3, l[16]/l[9]] - 
    21*Log[l[4]]*PolyLog[3, l[16]/l[9]] + 2945*Log[l[5]]*
     PolyLog[3, l[16]/l[9]] + (3989*Log[l[6]]*PolyLog[3, l[16]/l[9]])/6 - 
    (64549*Log[l[7]]*PolyLog[3, l[16]/l[9]])/12 + 
    (39*Log[l[8]]*PolyLog[3, l[16]/l[9]])/2 + 
    (12985*Log[l[9]]*PolyLog[3, l[16]/l[9]])/4 + 
    31*Log[l[12]]*PolyLog[3, l[16]/l[9]] + 
    (9223*Log[l[13]]*PolyLog[3, l[16]/l[9]])/6 - 
    (11067*Log[l[14]]*PolyLog[3, l[16]/l[9]])/4 + 
    (11875*Log[l[15]]*PolyLog[3, l[16]/l[9]])/4 - 
    (5799*Log[l[16]]*PolyLog[3, l[16]/l[9]])/4 + 
    (2*I)*Pi*PolyLog[3, -(l[16]/(l[2]*l[9]))] - 
    (4240*Log[l[1]]*PolyLog[3, -(l[16]/(l[2]*l[9]))])/3 + 
    (3869*Log[l[2]]*PolyLog[3, -(l[16]/(l[2]*l[9]))])/3 - 
    (4357*Log[l[3]]*PolyLog[3, -(l[16]/(l[2]*l[9]))])/12 + 
    7*Log[l[4]]*PolyLog[3, -(l[16]/(l[2]*l[9]))] - 
    4*Log[l[5]]*PolyLog[3, -(l[16]/(l[2]*l[9]))] - 
    (101*Log[l[6]]*PolyLog[3, -(l[16]/(l[2]*l[9]))])/3 + 
    (299*Log[l[7]]*PolyLog[3, -(l[16]/(l[2]*l[9]))])/3 - 
    22*Log[l[8]]*PolyLog[3, -(l[16]/(l[2]*l[9]))] + 
    466*Log[l[9]]*PolyLog[3, -(l[16]/(l[2]*l[9]))] + 
    (3272*Log[l[13]]*PolyLog[3, -(l[16]/(l[2]*l[9]))])/3 - 
    (2396*Log[l[14]]*PolyLog[3, -(l[16]/(l[2]*l[9]))])/3 - 
    (6031*Log[l[15]]*PolyLog[3, -(l[16]/(l[2]*l[9]))])/6 + 
    (6535*Log[l[16]]*PolyLog[3, -(l[16]/(l[2]*l[9]))])/12 + 
    (16*I)*Pi*PolyLog[3, l[16]/(l[6]*l[9])] + 
    (4565*Log[l[1]]*PolyLog[3, l[16]/(l[6]*l[9])])/2 - 
    (11327*Log[l[2]]*PolyLog[3, l[16]/(l[6]*l[9])])/12 - 
    (59129*Log[l[3]]*PolyLog[3, l[16]/(l[6]*l[9])])/12 - 
    26*Log[l[4]]*PolyLog[3, l[16]/(l[6]*l[9])] - 
    20*Log[l[5]]*PolyLog[3, l[16]/(l[6]*l[9])] - 
    (23543*Log[l[6]]*PolyLog[3, l[16]/(l[6]*l[9])])/6 + 
    (57655*Log[l[7]]*PolyLog[3, l[16]/(l[6]*l[9])])/12 - 
    (2767*Log[l[8]]*PolyLog[3, l[16]/(l[6]*l[9])])/6 + 
    1751*Log[l[9]]*PolyLog[3, l[16]/(l[6]*l[9])] + 
    (935*Log[l[12]]*PolyLog[3, l[16]/(l[6]*l[9])])/3 - 
    (6010*Log[l[13]]*PolyLog[3, l[16]/(l[6]*l[9])])/3 - 
    (7658*Log[l[14]]*PolyLog[3, l[16]/(l[6]*l[9])])/3 + 
    (74153*Log[l[15]]*PolyLog[3, l[16]/(l[6]*l[9])])/12 - 
    (12335*Log[l[16]]*PolyLog[3, l[16]/(l[6]*l[9])])/12 - 
    4*Log[l[1]]*PolyLog[3, -((l[3]*l[4]*l[16])/(l[2]*l[8]*l[9]))] + 
    6*Log[l[2]]*PolyLog[3, -((l[3]*l[4]*l[16])/(l[2]*l[8]*l[9]))] - 
    4*Log[l[3]]*PolyLog[3, -((l[3]*l[4]*l[16])/(l[2]*l[8]*l[9]))] - 
    4*Log[l[6]]*PolyLog[3, -((l[3]*l[4]*l[16])/(l[2]*l[8]*l[9]))] + 
    2*Log[l[7]]*PolyLog[3, -((l[3]*l[4]*l[16])/(l[2]*l[8]*l[9]))] + 
    2*Log[l[8]]*PolyLog[3, -((l[3]*l[4]*l[16])/(l[2]*l[8]*l[9]))] - 
    4*Log[l[9]]*PolyLog[3, -((l[3]*l[4]*l[16])/(l[2]*l[8]*l[9]))] + 
    4*Log[l[12]]*PolyLog[3, -((l[3]*l[4]*l[16])/(l[2]*l[8]*l[9]))] + 
    6*Log[l[13]]*PolyLog[3, -((l[3]*l[4]*l[16])/(l[2]*l[8]*l[9]))] - 
    2*Log[l[14]]*PolyLog[3, -((l[3]*l[4]*l[16])/(l[2]*l[8]*l[9]))] - 
    6*Log[l[15]]*PolyLog[3, -((l[3]*l[4]*l[16])/(l[2]*l[8]*l[9]))] + 
    2*Log[l[16]]*PolyLog[3, -((l[3]*l[4]*l[16])/(l[2]*l[8]*l[9]))] + 
    (2075*Log[l[1]]*PolyLog[3, -((l[11]*l[16])/(l[3]*l[6]*l[9]))])/12 + 
    (959*Log[l[2]]*PolyLog[3, -((l[11]*l[16])/(l[3]*l[6]*l[9]))])/6 + 
    (2359*Log[l[3]]*PolyLog[3, -((l[11]*l[16])/(l[3]*l[6]*l[9]))])/12 + 
    (169*Log[l[6]]*PolyLog[3, -((l[11]*l[16])/(l[3]*l[6]*l[9]))])/2 - 
    (799*Log[l[7]]*PolyLog[3, -((l[11]*l[16])/(l[3]*l[6]*l[9]))])/6 + 
    (35*Log[l[8]]*PolyLog[3, -((l[11]*l[16])/(l[3]*l[6]*l[9]))])/2 - 
    (289*Log[l[9]]*PolyLog[3, -((l[11]*l[16])/(l[3]*l[6]*l[9]))])/2 + 
    8*Log[l[12]]*PolyLog[3, -((l[11]*l[16])/(l[3]*l[6]*l[9]))] - 
    39*Log[l[13]]*PolyLog[3, -((l[11]*l[16])/(l[3]*l[6]*l[9]))] - 
    (839*Log[l[14]]*PolyLog[3, -((l[11]*l[16])/(l[3]*l[6]*l[9]))])/12 + 
    (2483*Log[l[15]]*PolyLog[3, -((l[11]*l[16])/(l[3]*l[6]*l[9]))])/12 - 
    (509*Log[l[16]]*PolyLog[3, -((l[11]*l[16])/(l[3]*l[6]*l[9]))])/12 + 
    2*Log[l[1]]*PolyLog[3, l[16]/l[12]] - 26*Log[l[2]]*
     PolyLog[3, l[16]/l[12]] - 18*Log[l[3]]*PolyLog[3, l[16]/l[12]] - 
    4*Log[l[4]]*PolyLog[3, l[16]/l[12]] - 
    2*Log[l[6]]*PolyLog[3, l[16]/l[12]] - 
    2*Log[l[7]]*PolyLog[3, l[16]/l[12]] + 
    8*Log[l[8]]*PolyLog[3, l[16]/l[12]] + 
    6*Log[l[9]]*PolyLog[3, l[16]/l[12]] + 10*Log[l[12]]*
     PolyLog[3, l[16]/l[12]] - 2*Log[l[13]]*PolyLog[3, l[16]/l[12]] - 
    7*Log[l[14]]*PolyLog[3, l[16]/l[12]] - 15*Log[l[15]]*
     PolyLog[3, l[16]/l[12]] + 20*Log[l[16]]*PolyLog[3, l[16]/l[12]] + 
    (4*I)*Pi*PolyLog[3, (l[13]*l[16])/(l[1]*l[6]*l[9])] - 
    (110071*Log[l[1]]*PolyLog[3, (l[13]*l[16])/(l[1]*l[6]*l[9])])/12 + 
    (683*Log[l[2]]*PolyLog[3, (l[13]*l[16])/(l[1]*l[6]*l[9])])/6 + 
    (1921*Log[l[3]]*PolyLog[3, (l[13]*l[16])/(l[1]*l[6]*l[9])])/12 - 
    4*Log[l[4]]*PolyLog[3, (l[13]*l[16])/(l[1]*l[6]*l[9])] + 
    88*Log[l[6]]*PolyLog[3, (l[13]*l[16])/(l[1]*l[6]*l[9])] - 
    (28121*Log[l[7]]*PolyLog[3, (l[13]*l[16])/(l[1]*l[6]*l[9])])/3 + 
    8*Log[l[8]]*PolyLog[3, (l[13]*l[16])/(l[1]*l[6]*l[9])] + 
    Log[l[9]]*PolyLog[3, (l[13]*l[16])/(l[1]*l[6]*l[9])] - 
    3*Log[l[12]]*PolyLog[3, (l[13]*l[16])/(l[1]*l[6]*l[9])] + 
    (18261*Log[l[13]]*PolyLog[3, (l[13]*l[16])/(l[1]*l[6]*l[9])])/2 - 
    (1787*Log[l[14]]*PolyLog[3, (l[13]*l[16])/(l[1]*l[6]*l[9])])/12 + 
    (2843*Log[l[15]]*PolyLog[3, (l[13]*l[16])/(l[1]*l[6]*l[9])])/12 - 
    (131*Log[l[16]]*PolyLog[3, (l[13]*l[16])/(l[1]*l[6]*l[9])])/12 + 
    (14*I)*Pi*PolyLog[3, -((l[13]*l[16])/(l[2]*l[7]^2*l[9]))] + 
    (91609*Log[l[1]]*PolyLog[3, -((l[13]*l[16])/(l[2]*l[7]^2*l[9]))])/12 + 
    (2807*Log[l[2]]*PolyLog[3, -((l[13]*l[16])/(l[2]*l[7]^2*l[9]))])/6 + 
    (4489*Log[l[3]]*PolyLog[3, -((l[13]*l[16])/(l[2]*l[7]^2*l[9]))])/12 - 
    16*Log[l[4]]*PolyLog[3, -((l[13]*l[16])/(l[2]*l[7]^2*l[9]))] + 
    4*Log[l[5]]*PolyLog[3, -((l[13]*l[16])/(l[2]*l[7]^2*l[9]))] + 
    40*Log[l[6]]*PolyLog[3, -((l[13]*l[16])/(l[2]*l[7]^2*l[9]))] + 
    (27652*Log[l[7]]*PolyLog[3, -((l[13]*l[16])/(l[2]*l[7]^2*l[9]))])/3 + 
    36*Log[l[8]]*PolyLog[3, -((l[13]*l[16])/(l[2]*l[7]^2*l[9]))] - 
    799*Log[l[9]]*PolyLog[3, -((l[13]*l[16])/(l[2]*l[7]^2*l[9]))] + 
    19*Log[l[12]]*PolyLog[3, -((l[13]*l[16])/(l[2]*l[7]^2*l[9]))] - 
    (41173*Log[l[13]]*PolyLog[3, -((l[13]*l[16])/(l[2]*l[7]^2*l[9]))])/6 - 
    (3035*Log[l[14]]*PolyLog[3, -((l[13]*l[16])/(l[2]*l[7]^2*l[9]))])/12 + 
    (1715*Log[l[15]]*PolyLog[3, -((l[13]*l[16])/(l[2]*l[7]^2*l[9]))])/12 - 
    (131*Log[l[16]]*PolyLog[3, -((l[13]*l[16])/(l[2]*l[7]^2*l[9]))])/12 - 
    (18*I)*Pi*PolyLog[3, -((l[8]*l[13]*l[16])/(l[2]*l[7]^2*l[9]))] - 
    (6719*Log[l[1]]*PolyLog[3, -((l[8]*l[13]*l[16])/(l[2]*l[7]^2*l[9]))])/
     12 - (1415*Log[l[2]]*PolyLog[3, -((l[8]*l[13]*l[16])/
         (l[2]*l[7]^2*l[9]))])/2 + 
    (839*Log[l[3]]*PolyLog[3, -((l[8]*l[13]*l[16])/(l[2]*l[7]^2*l[9]))])/2 + 
    18*Log[l[4]]*PolyLog[3, -((l[8]*l[13]*l[16])/(l[2]*l[7]^2*l[9]))] + 
    10*Log[l[5]]*PolyLog[3, -((l[8]*l[13]*l[16])/(l[2]*l[7]^2*l[9]))] + 
    (286*Log[l[6]]*PolyLog[3, -((l[8]*l[13]*l[16])/(l[2]*l[7]^2*l[9]))])/3 + 
    (6767*Log[l[7]]*PolyLog[3, -((l[8]*l[13]*l[16])/(l[2]*l[7]^2*l[9]))])/
     12 - 3*Log[l[8]]*PolyLog[3, -((l[8]*l[13]*l[16])/(l[2]*l[7]^2*l[9]))] + 
    (2275*Log[l[9]]*PolyLog[3, -((l[8]*l[13]*l[16])/(l[2]*l[7]^2*l[9]))])/4 - 
    16*Log[l[12]]*PolyLog[3, -((l[8]*l[13]*l[16])/(l[2]*l[7]^2*l[9]))] - 
    (1751*Log[l[13]]*PolyLog[3, -((l[8]*l[13]*l[16])/(l[2]*l[7]^2*l[9]))])/
     2 + 234*Log[l[14]]*PolyLog[3, -((l[8]*l[13]*l[16])/
        (l[2]*l[7]^2*l[9]))] - 132*Log[l[15]]*
     PolyLog[3, -((l[8]*l[13]*l[16])/(l[2]*l[7]^2*l[9]))] + 
    (2635*Log[l[16]]*PolyLog[3, -((l[8]*l[13]*l[16])/(l[2]*l[7]^2*l[9]))])/
     6 - (2*I)*Pi*PolyLog[3, (l[13]*l[16])/(l[9]*l[12])] - 
    7*Log[l[1]]*PolyLog[3, (l[13]*l[16])/(l[9]*l[12])] - 
    Log[l[2]]*PolyLog[3, (l[13]*l[16])/(l[9]*l[12])] + 
    6*Log[l[3]]*PolyLog[3, (l[13]*l[16])/(l[9]*l[12])] + 
    4*Log[l[6]]*PolyLog[3, (l[13]*l[16])/(l[9]*l[12])] - 
    10*Log[l[7]]*PolyLog[3, (l[13]*l[16])/(l[9]*l[12])] + 
    7*Log[l[9]]*PolyLog[3, (l[13]*l[16])/(l[9]*l[12])] - 
    4*Log[l[12]]*PolyLog[3, (l[13]*l[16])/(l[9]*l[12])] + 
    2*Log[l[13]]*PolyLog[3, (l[13]*l[16])/(l[9]*l[12])] + 
    4*Log[l[14]]*PolyLog[3, (l[13]*l[16])/(l[9]*l[12])] - 
    3*Log[l[15]]*PolyLog[3, (l[13]*l[16])/(l[9]*l[12])] - 
    2*Log[l[16]]*PolyLog[3, (l[13]*l[16])/(l[9]*l[12])] + 
    (32*I)*Pi*PolyLog[3, l[16]/l[15]] - 
    (11413*Log[l[1]]*PolyLog[3, l[16]/l[15]])/2 + 
    4418*Log[l[2]]*PolyLog[3, l[16]/l[15]] - 
    (541*Log[l[3]]*PolyLog[3, l[16]/l[15]])/6 - 
    25*Log[l[4]]*PolyLog[3, l[16]/l[15]] - 
    (10105*Log[l[5]]*PolyLog[3, l[16]/l[15]])/6 + 
    (5900*Log[l[6]]*PolyLog[3, l[16]/l[15]])/3 - 
    (15628*Log[l[7]]*PolyLog[3, l[16]/l[15]])/3 - 
    (85*Log[l[8]]*PolyLog[3, l[16]/l[15]])/2 + 
    (31901*Log[l[9]]*PolyLog[3, l[16]/l[15]])/6 + 
    12*Log[l[12]]*PolyLog[3, l[16]/l[15]] + 
    (7253*Log[l[13]]*PolyLog[3, l[16]/l[15]])/2 - 
    (17075*Log[l[14]]*PolyLog[3, l[16]/l[15]])/6 - 
    (5741*Log[l[15]]*PolyLog[3, l[16]/l[15]])/6 - 
    (9910*Log[l[16]]*PolyLog[3, l[16]/l[15]])/3 - 
    (6*I)*Pi*PolyLog[3, -((l[6]*l[16])/l[15])] + 
    (83317*Log[l[1]]*PolyLog[3, -((l[6]*l[16])/l[15])])/12 + 
    (10069*Log[l[2]]*PolyLog[3, -((l[6]*l[16])/l[15])])/6 + 
    (12247*Log[l[3]]*PolyLog[3, -((l[6]*l[16])/l[15])])/12 + 
    10*Log[l[4]]*PolyLog[3, -((l[6]*l[16])/l[15])] - 
    (4238*Log[l[5]]*PolyLog[3, -((l[6]*l[16])/l[15])])/3 + 
    (1683*Log[l[6]]*PolyLog[3, -((l[6]*l[16])/l[15])])/2 + 
    (93019*Log[l[7]]*PolyLog[3, -((l[6]*l[16])/l[15])])/12 + 
    (67*Log[l[8]]*PolyLog[3, -((l[6]*l[16])/l[15])])/2 + 
    (2849*Log[l[9]]*PolyLog[3, -((l[6]*l[16])/l[15])])/12 + 
    4*Log[l[12]]*PolyLog[3, -((l[6]*l[16])/l[15])] - 
    (85849*Log[l[13]]*PolyLog[3, -((l[6]*l[16])/l[15])])/12 - 
    (11855*Log[l[14]]*PolyLog[3, -((l[6]*l[16])/l[15])])/12 - 
    (13913*Log[l[15]]*PolyLog[3, -((l[6]*l[16])/l[15])])/12 - 
    (653*Log[l[16]]*PolyLog[3, -((l[6]*l[16])/l[15])])/12 + 
    (4*I)*Pi*PolyLog[3, -((l[10]*l[16])/(l[9]*l[15]))] + 
    (10694*Log[l[1]]*PolyLog[3, -((l[10]*l[16])/(l[9]*l[15]))])/3 + 
    (2843*Log[l[2]]*PolyLog[3, -((l[10]*l[16])/(l[9]*l[15]))])/2 - 
    (4093*Log[l[3]]*PolyLog[3, -((l[10]*l[16])/(l[9]*l[15]))])/2 - 
    7*Log[l[4]]*PolyLog[3, -((l[10]*l[16])/(l[9]*l[15]))] + 
    3987*Log[l[5]]*PolyLog[3, -((l[10]*l[16])/(l[9]*l[15]))] - 
    1322*Log[l[6]]*PolyLog[3, -((l[10]*l[16])/(l[9]*l[15]))] + 
    (29731*Log[l[7]]*PolyLog[3, -((l[10]*l[16])/(l[9]*l[15]))])/6 - 
    2*Log[l[8]]*PolyLog[3, -((l[10]*l[16])/(l[9]*l[15]))] + 
    (4147*Log[l[9]]*PolyLog[3, -((l[10]*l[16])/(l[9]*l[15]))])/12 + 
    24*Log[l[12]]*PolyLog[3, -((l[10]*l[16])/(l[9]*l[15]))] - 
    (5186*Log[l[13]]*PolyLog[3, -((l[10]*l[16])/(l[9]*l[15]))])/3 - 
    (25231*Log[l[14]]*PolyLog[3, -((l[10]*l[16])/(l[9]*l[15]))])/12 + 
    (24451*Log[l[15]]*PolyLog[3, -((l[10]*l[16])/(l[9]*l[15]))])/12 - 
    (22645*Log[l[16]]*PolyLog[3, -((l[10]*l[16])/(l[9]*l[15]))])/12 + 
    (4*I)*Pi*PolyLog[3, (l[10]*l[16])/(l[6]*l[9]*l[15])] + 
    (7463*Log[l[1]]*PolyLog[3, (l[10]*l[16])/(l[6]*l[9]*l[15])])/6 + 
    (22357*Log[l[2]]*PolyLog[3, (l[10]*l[16])/(l[6]*l[9]*l[15])])/6 + 
    (9253*Log[l[3]]*PolyLog[3, (l[10]*l[16])/(l[6]*l[9]*l[15])])/3 + 
    Log[l[4]]*PolyLog[3, (l[10]*l[16])/(l[6]*l[9]*l[15])] + 
    (4857*Log[l[5]]*PolyLog[3, (l[10]*l[16])/(l[6]*l[9]*l[15])])/2 + 
    (19505*Log[l[6]]*PolyLog[3, (l[10]*l[16])/(l[6]*l[9]*l[15])])/6 + 
    (4373*Log[l[7]]*PolyLog[3, (l[10]*l[16])/(l[6]*l[9]*l[15])])/4 + 
    (25*Log[l[8]]*PolyLog[3, (l[10]*l[16])/(l[6]*l[9]*l[15])])/2 - 
    (333*Log[l[9]]*PolyLog[3, (l[10]*l[16])/(l[6]*l[9]*l[15])])/2 - 
    5*Log[l[12]]*PolyLog[3, (l[10]*l[16])/(l[6]*l[9]*l[15])] + 
    (3639*Log[l[13]]*PolyLog[3, (l[10]*l[16])/(l[6]*l[9]*l[15])])/2 - 
    (29233*Log[l[14]]*PolyLog[3, (l[10]*l[16])/(l[6]*l[9]*l[15])])/12 + 
    373*Log[l[15]]*PolyLog[3, (l[10]*l[16])/(l[6]*l[9]*l[15])] - 
    (17327*Log[l[16]]*PolyLog[3, (l[10]*l[16])/(l[6]*l[9]*l[15])])/6 - 
    (8*I)*Pi*PolyLog[3, (l[6]*l[10]*l[16])/(l[9]*l[15])] - 
    (24032*Log[l[1]]*PolyLog[3, (l[6]*l[10]*l[16])/(l[9]*l[15])])/3 - 
    (2189*Log[l[2]]*PolyLog[3, (l[6]*l[10]*l[16])/(l[9]*l[15])])/2 + 
    51*Log[l[3]]*PolyLog[3, (l[6]*l[10]*l[16])/(l[9]*l[15])] + 
    2*Log[l[4]]*PolyLog[3, (l[6]*l[10]*l[16])/(l[9]*l[15])] + 
    (4105*Log[l[5]]*PolyLog[3, (l[6]*l[10]*l[16])/(l[9]*l[15])])/6 - 
    5385*Log[l[6]]*PolyLog[3, (l[6]*l[10]*l[16])/(l[9]*l[15])] - 
    (24994*Log[l[7]]*PolyLog[3, (l[6]*l[10]*l[16])/(l[9]*l[15])])/3 - 
    (45*Log[l[8]]*PolyLog[3, (l[6]*l[10]*l[16])/(l[9]*l[15])])/2 + 
    (18611*Log[l[9]]*PolyLog[3, (l[6]*l[10]*l[16])/(l[9]*l[15])])/3 - 
    19*Log[l[12]]*PolyLog[3, (l[6]*l[10]*l[16])/(l[9]*l[15])] + 
    (38293*Log[l[13]]*PolyLog[3, (l[6]*l[10]*l[16])/(l[9]*l[15])])/6 + 
    1446*Log[l[14]]*PolyLog[3, (l[6]*l[10]*l[16])/(l[9]*l[15])] - 
    556*Log[l[15]]*PolyLog[3, (l[6]*l[10]*l[16])/(l[9]*l[15])] - 
    (16988*Log[l[16]]*PolyLog[3, (l[6]*l[10]*l[16])/(l[9]*l[15])])/3 + 
    16*Log[l[2]]*PolyLog[3, (l[11]*l[16])/(l[8]*l[15])] + 
    (13*Log[l[3]]*PolyLog[3, (l[11]*l[16])/(l[8]*l[15])])/2 + 
    (5*Log[l[6]]*PolyLog[3, (l[11]*l[16])/(l[8]*l[15])])/2 + 
    2*Log[l[7]]*PolyLog[3, (l[11]*l[16])/(l[8]*l[15])] + 
    (3*Log[l[8]]*PolyLog[3, (l[11]*l[16])/(l[8]*l[15])])/2 - 
    (3*Log[l[9]]*PolyLog[3, (l[11]*l[16])/(l[8]*l[15])])/2 + 
    10*Log[l[13]]*PolyLog[3, (l[11]*l[16])/(l[8]*l[15])] - 
    10*Log[l[14]]*PolyLog[3, (l[11]*l[16])/(l[8]*l[15])] - 
    (17*Log[l[16]]*PolyLog[3, (l[11]*l[16])/(l[8]*l[15])])/2 - 
    23*Log[l[2]]*PolyLog[3, -((l[10]*l[11]*l[16])/(l[8]*l[9]*l[15]))] + 
    4*Log[l[3]]*PolyLog[3, -((l[10]*l[11]*l[16])/(l[8]*l[9]*l[15]))] + 
    9*Log[l[5]]*PolyLog[3, -((l[10]*l[11]*l[16])/(l[8]*l[9]*l[15]))] - 
    3*Log[l[6]]*PolyLog[3, -((l[10]*l[11]*l[16])/(l[8]*l[9]*l[15]))] - 
    12*Log[l[7]]*PolyLog[3, -((l[10]*l[11]*l[16])/(l[8]*l[9]*l[15]))] - 
    Log[l[8]]*PolyLog[3, -((l[10]*l[11]*l[16])/(l[8]*l[9]*l[15]))] - 
    2*Log[l[9]]*PolyLog[3, -((l[10]*l[11]*l[16])/(l[8]*l[9]*l[15]))] - 
    15*Log[l[13]]*PolyLog[3, -((l[10]*l[11]*l[16])/(l[8]*l[9]*l[15]))] + 
    15*Log[l[14]]*PolyLog[3, -((l[10]*l[11]*l[16])/(l[8]*l[9]*l[15]))] - 
    6*Log[l[15]]*PolyLog[3, -((l[10]*l[11]*l[16])/(l[8]*l[9]*l[15]))] + 
    17*Log[l[16]]*PolyLog[3, -((l[10]*l[11]*l[16])/(l[8]*l[9]*l[15]))] + 
    2*Log[l[5]]*PolyLog[3, (l[6]*l[10]*l[16])/(l[5]*l[12]*l[15])] - 
    2*Log[l[9]]*PolyLog[3, (l[6]*l[10]*l[16])/(l[5]*l[12]*l[15])] + 
    2*Log[l[13]]*PolyLog[3, (l[6]*l[10]*l[16])/(l[5]*l[12]*l[15])] + 
    (12*I)*Pi*PolyLog[3, (l[13]*l[16])/(l[9]*l[15])] + 
    (19361*Log[l[1]]*PolyLog[3, (l[13]*l[16])/(l[9]*l[15])])/2 + 
    (20420*Log[l[2]]*PolyLog[3, (l[13]*l[16])/(l[9]*l[15])])/3 + 
    318*Log[l[3]]*PolyLog[3, (l[13]*l[16])/(l[9]*l[15])] - 
    12*Log[l[4]]*PolyLog[3, (l[13]*l[16])/(l[9]*l[15])] + 
    4*Log[l[5]]*PolyLog[3, (l[13]*l[16])/(l[9]*l[15])] - 
    466*Log[l[6]]*PolyLog[3, (l[13]*l[16])/(l[9]*l[15])] + 
    (73279*Log[l[7]]*PolyLog[3, (l[13]*l[16])/(l[9]*l[15])])/6 + 
    16*Log[l[8]]*PolyLog[3, (l[13]*l[16])/(l[9]*l[15])] - 
    (2371*Log[l[9]]*PolyLog[3, (l[13]*l[16])/(l[9]*l[15])])/2 + 
    5*Log[l[12]]*PolyLog[3, (l[13]*l[16])/(l[9]*l[15])] + 
    142*Log[l[13]]*PolyLog[3, (l[13]*l[16])/(l[9]*l[15])] - 
    (18311*Log[l[14]]*PolyLog[3, (l[13]*l[16])/(l[9]*l[15])])/2 + 
    (6130*Log[l[15]]*PolyLog[3, (l[13]*l[16])/(l[9]*l[15])])/3 + 
    (1219*Log[l[16]]*PolyLog[3, (l[13]*l[16])/(l[9]*l[15])])/2 - 
    (4*I)*Pi*PolyLog[3, -((l[6]*l[13]*l[16])/(l[7]*l[9]*l[15]))] - 
    (44641*Log[l[1]]*PolyLog[3, -((l[6]*l[13]*l[16])/(l[7]*l[9]*l[15]))])/6 - 
    146*Log[l[2]]*PolyLog[3, -((l[6]*l[13]*l[16])/(l[7]*l[9]*l[15]))] - 
    113*Log[l[3]]*PolyLog[3, -((l[6]*l[13]*l[16])/(l[7]*l[9]*l[15]))] + 
    6*Log[l[4]]*PolyLog[3, -((l[6]*l[13]*l[16])/(l[7]*l[9]*l[15]))] - 
    2*Log[l[5]]*PolyLog[3, -((l[6]*l[13]*l[16])/(l[7]*l[9]*l[15]))] + 
    (10481*Log[l[6]]*PolyLog[3, -((l[6]*l[13]*l[16])/(l[7]*l[9]*l[15]))])/6 - 
    (22757*Log[l[7]]*PolyLog[3, -((l[6]*l[13]*l[16])/(l[7]*l[9]*l[15]))])/3 - 
    14*Log[l[8]]*PolyLog[3, -((l[6]*l[13]*l[16])/(l[7]*l[9]*l[15]))] + 
    437*Log[l[9]]*PolyLog[3, -((l[6]*l[13]*l[16])/(l[7]*l[9]*l[15]))] - 
    5*Log[l[12]]*PolyLog[3, -((l[6]*l[13]*l[16])/(l[7]*l[9]*l[15]))] + 
    (42253*Log[l[13]]*PolyLog[3, -((l[6]*l[13]*l[16])/(l[7]*l[9]*l[15]))])/
     6 + 40*Log[l[14]]*PolyLog[3, -((l[6]*l[13]*l[16])/(l[7]*l[9]*l[15]))] + 
    44*Log[l[15]]*PolyLog[3, -((l[6]*l[13]*l[16])/(l[7]*l[9]*l[15]))] - 
    (10463*Log[l[16]]*PolyLog[3, -((l[6]*l[13]*l[16])/(l[7]*l[9]*l[15]))])/
     6 + (8*I)*Pi*PolyLog[3, -((l[3]*l[6]*l[13]*l[16])/(l[7]*l[9]*l[15]))] - 
    (1979*Log[l[1]]*PolyLog[3, -((l[3]*l[6]*l[13]*l[16])/(l[7]*l[9]*l[15]))])/
     12 + (3122*Log[l[2]]*PolyLog[3, -((l[3]*l[6]*l[13]*l[16])/
         (l[7]*l[9]*l[15]))])/3 - 
    (6505*Log[l[3]]*PolyLog[3, -((l[3]*l[6]*l[13]*l[16])/(l[7]*l[9]*l[15]))])/
     12 - 8*Log[l[4]]*PolyLog[3, -((l[3]*l[6]*l[13]*l[16])/
        (l[7]*l[9]*l[15]))] + 12*Log[l[5]]*
     PolyLog[3, -((l[3]*l[6]*l[13]*l[16])/(l[7]*l[9]*l[15]))] - 
    402*Log[l[6]]*PolyLog[3, -((l[3]*l[6]*l[13]*l[16])/(l[7]*l[9]*l[15]))] + 
    (2631*Log[l[7]]*PolyLog[3, -((l[3]*l[6]*l[13]*l[16])/(l[7]*l[9]*l[15]))])/
     4 - 10*Log[l[8]]*PolyLog[3, -((l[3]*l[6]*l[13]*l[16])/
        (l[7]*l[9]*l[15]))] - 
    (7607*Log[l[9]]*PolyLog[3, -((l[3]*l[6]*l[13]*l[16])/(l[7]*l[9]*l[15]))])/
     12 + 4*Log[l[12]]*PolyLog[3, -((l[3]*l[6]*l[13]*l[16])/
        (l[7]*l[9]*l[15]))] + 
    (9767*Log[l[13]]*PolyLog[3, -((l[3]*l[6]*l[13]*l[16])/
         (l[7]*l[9]*l[15]))])/12 + 
    (6443*Log[l[14]]*PolyLog[3, -((l[3]*l[6]*l[13]*l[16])/
         (l[7]*l[9]*l[15]))])/12 - 
    (16925*Log[l[15]]*PolyLog[3, -((l[3]*l[6]*l[13]*l[16])/
         (l[7]*l[9]*l[15]))])/12 - 
    (337*Log[l[16]]*PolyLog[3, -((l[3]*l[6]*l[13]*l[16])/(l[7]*l[9]*l[15]))])/
     12 - (8*I)*Pi*PolyLog[3, -((l[10]*l[13]*l[16])/(l[7]*l[9]*l[15]))] - 
    (47521*Log[l[1]]*PolyLog[3, -((l[10]*l[13]*l[16])/(l[7]*l[9]*l[15]))])/
     12 + (15553*Log[l[2]]*PolyLog[3, -((l[10]*l[13]*l[16])/
         (l[7]*l[9]*l[15]))])/6 - 
    (8007*Log[l[3]]*PolyLog[3, -((l[10]*l[13]*l[16])/(l[7]*l[9]*l[15]))])/4 - 
    7*Log[l[4]]*PolyLog[3, -((l[10]*l[13]*l[16])/(l[7]*l[9]*l[15]))] - 
    (11741*Log[l[6]]*PolyLog[3, -((l[10]*l[13]*l[16])/(l[7]*l[9]*l[15]))])/
     6 + (1733*Log[l[7]]*PolyLog[3, -((l[10]*l[13]*l[16])/
         (l[7]*l[9]*l[15]))])/6 + 36*Log[l[8]]*
     PolyLog[3, -((l[10]*l[13]*l[16])/(l[7]*l[9]*l[15]))] - 
    (8017*Log[l[9]]*PolyLog[3, -((l[10]*l[13]*l[16])/(l[7]*l[9]*l[15]))])/2 + 
    (9763*Log[l[13]]*PolyLog[3, -((l[10]*l[13]*l[16])/(l[7]*l[9]*l[15]))])/
     2 - (11201*Log[l[14]]*PolyLog[3, -((l[10]*l[13]*l[16])/
         (l[7]*l[9]*l[15]))])/12 - 
    (11987*Log[l[15]]*PolyLog[3, -((l[10]*l[13]*l[16])/(l[7]*l[9]*l[15]))])/
     12 + (12341*Log[l[16]]*PolyLog[3, -((l[10]*l[13]*l[16])/
         (l[7]*l[9]*l[15]))])/12 - 20*Log[l[1]]*
     PolyLog[3, -((l[6]*l[10]*l[13]*l[16])/(l[1]*l[5]*l[7]*l[9]*l[15]))] - 
    6*Log[l[2]]*PolyLog[3, -((l[6]*l[10]*l[13]*l[16])/(l[1]*l[5]*l[7]*l[9]*
         l[15]))] + 4*Log[l[3]]*PolyLog[3, 
      -((l[6]*l[10]*l[13]*l[16])/(l[1]*l[5]*l[7]*l[9]*l[15]))] - 
    2*Log[l[5]]*PolyLog[3, -((l[6]*l[10]*l[13]*l[16])/(l[1]*l[5]*l[7]*l[9]*
         l[15]))] - 5540*Log[l[6]]*PolyLog[3, 
      -((l[6]*l[10]*l[13]*l[16])/(l[1]*l[5]*l[7]*l[9]*l[15]))] - 
    26*Log[l[7]]*PolyLog[3, -((l[6]*l[10]*l[13]*l[16])/(l[1]*l[5]*l[7]*l[9]*
         l[15]))] - 4*Log[l[8]]*PolyLog[3, 
      -((l[6]*l[10]*l[13]*l[16])/(l[1]*l[5]*l[7]*l[9]*l[15]))] + 
    (34063*Log[l[9]]*PolyLog[3, -((l[6]*l[10]*l[13]*l[16])/
         (l[1]*l[5]*l[7]*l[9]*l[15]))])/6 + 
    3*Log[l[12]]*PolyLog[3, -((l[6]*l[10]*l[13]*l[16])/(l[1]*l[5]*l[7]*l[9]*
         l[15]))] + 17*Log[l[13]]*PolyLog[3, 
      -((l[6]*l[10]*l[13]*l[16])/(l[1]*l[5]*l[7]*l[9]*l[15]))] + 
    20*Log[l[14]]*PolyLog[3, -((l[6]*l[10]*l[13]*l[16])/
        (l[1]*l[5]*l[7]*l[9]*l[15]))] - 14*Log[l[15]]*
     PolyLog[3, -((l[6]*l[10]*l[13]*l[16])/(l[1]*l[5]*l[7]*l[9]*l[15]))] - 
    (34063*Log[l[16]]*PolyLog[3, -((l[6]*l[10]*l[13]*l[16])/
         (l[1]*l[5]*l[7]*l[9]*l[15]))])/6 + 
    8*Log[l[2]]*PolyLog[3, -((l[2]*l[10]*l[13]*l[16])/
        (l[1]*l[8]*l[9]*l[15]))] + 8*Log[l[3]]*
     PolyLog[3, -((l[2]*l[10]*l[13]*l[16])/(l[1]*l[8]*l[9]*l[15]))] - 
    4*Log[l[5]]*PolyLog[3, -((l[2]*l[10]*l[13]*l[16])/
        (l[1]*l[8]*l[9]*l[15]))] + 2*Log[l[6]]*
     PolyLog[3, -((l[2]*l[10]*l[13]*l[16])/(l[1]*l[8]*l[9]*l[15]))] - 
    2*Log[l[7]]*PolyLog[3, -((l[2]*l[10]*l[13]*l[16])/
        (l[1]*l[8]*l[9]*l[15]))] - 6*Log[l[8]]*
     PolyLog[3, -((l[2]*l[10]*l[13]*l[16])/(l[1]*l[8]*l[9]*l[15]))] + 
    2*Log[l[9]]*PolyLog[3, -((l[2]*l[10]*l[13]*l[16])/
        (l[1]*l[8]*l[9]*l[15]))] + 8*Log[l[13]]*
     PolyLog[3, -((l[2]*l[10]*l[13]*l[16])/(l[1]*l[8]*l[9]*l[15]))] - 
    8*Log[l[14]]*PolyLog[3, -((l[2]*l[10]*l[13]*l[16])/
        (l[1]*l[8]*l[9]*l[15]))] + 8*Log[l[15]]*
     PolyLog[3, -((l[2]*l[10]*l[13]*l[16])/(l[1]*l[8]*l[9]*l[15]))] - 
    10*Log[l[16]]*PolyLog[3, -((l[2]*l[10]*l[13]*l[16])/
        (l[1]*l[8]*l[9]*l[15]))] - 8*Log[l[1]]*
     PolyLog[3, (l[11]*l[13]*l[16])/(l[7]*l[9]*l[15])] + 
    (658*Log[l[2]]*PolyLog[3, (l[11]*l[13]*l[16])/(l[7]*l[9]*l[15])])/3 - 
    (801*Log[l[3]]*PolyLog[3, (l[11]*l[13]*l[16])/(l[7]*l[9]*l[15])])/2 + 
    11*Log[l[5]]*PolyLog[3, (l[11]*l[13]*l[16])/(l[7]*l[9]*l[15])] - 
    (1453*Log[l[6]]*PolyLog[3, (l[11]*l[13]*l[16])/(l[7]*l[9]*l[15])])/6 + 
    (1372*Log[l[7]]*PolyLog[3, (l[11]*l[13]*l[16])/(l[7]*l[9]*l[15])])/3 - 
    (Log[l[8]]*PolyLog[3, (l[11]*l[13]*l[16])/(l[7]*l[9]*l[15])])/2 + 
    (1647*Log[l[9]]*PolyLog[3, (l[11]*l[13]*l[16])/(l[7]*l[9]*l[15])])/2 - 
    4*Log[l[12]]*PolyLog[3, (l[11]*l[13]*l[16])/(l[7]*l[9]*l[15])] + 
    266*Log[l[13]]*PolyLog[3, (l[11]*l[13]*l[16])/(l[7]*l[9]*l[15])] - 
    1035*Log[l[14]]*PolyLog[3, (l[11]*l[13]*l[16])/(l[7]*l[9]*l[15])] + 
    679*Log[l[15]]*PolyLog[3, (l[11]*l[13]*l[16])/(l[7]*l[9]*l[15])] - 
    (4715*Log[l[16]]*PolyLog[3, (l[11]*l[13]*l[16])/(l[7]*l[9]*l[15])])/6 + 
    (2*I)*Pi*PolyLog[3, (l[6]*l[10]*l[13]*l[16])/(l[9]*l[12]*l[15])] + 
    3*Log[l[1]]*PolyLog[3, (l[6]*l[10]*l[13]*l[16])/(l[9]*l[12]*l[15])] + 
    2*Log[l[2]]*PolyLog[3, (l[6]*l[10]*l[13]*l[16])/(l[9]*l[12]*l[15])] + 
    3*Log[l[5]]*PolyLog[3, (l[6]*l[10]*l[13]*l[16])/(l[9]*l[12]*l[15])] + 
    3*Log[l[7]]*PolyLog[3, (l[6]*l[10]*l[13]*l[16])/(l[9]*l[12]*l[15])] + 
    3*Log[l[12]]*PolyLog[3, (l[6]*l[10]*l[13]*l[16])/(l[9]*l[12]*l[15])] - 
    6*Log[l[13]]*PolyLog[3, (l[6]*l[10]*l[13]*l[16])/(l[9]*l[12]*l[15])] + 
    (18*I)*Pi*PolyLog[3, (l[14]*l[16])/(l[1]*l[8]*l[15])] + 
    (817*Log[l[1]]*PolyLog[3, (l[14]*l[16])/(l[1]*l[8]*l[15])])/2 + 
    (1271*Log[l[2]]*PolyLog[3, (l[14]*l[16])/(l[1]*l[8]*l[15])])/2 - 
    (839*Log[l[3]]*PolyLog[3, (l[14]*l[16])/(l[1]*l[8]*l[15])])/2 - 
    18*Log[l[4]]*PolyLog[3, (l[14]*l[16])/(l[1]*l[8]*l[15])] - 
    10*Log[l[5]]*PolyLog[3, (l[14]*l[16])/(l[1]*l[8]*l[15])] - 
    (1111*Log[l[6]]*PolyLog[3, (l[14]*l[16])/(l[1]*l[8]*l[15])])/2 - 
    (7511*Log[l[7]]*PolyLog[3, (l[14]*l[16])/(l[1]*l[8]*l[15])])/12 + 
    3*Log[l[8]]*PolyLog[3, (l[14]*l[16])/(l[1]*l[8]*l[15])] - 
    (12347*Log[l[9]]*PolyLog[3, (l[14]*l[16])/(l[1]*l[8]*l[15])])/12 + 
    16*Log[l[12]]*PolyLog[3, (l[14]*l[16])/(l[1]*l[8]*l[15])] + 
    (12203*Log[l[13]]*PolyLog[3, (l[14]*l[16])/(l[1]*l[8]*l[15])])/12 - 
    224*Log[l[14]]*PolyLog[3, (l[14]*l[16])/(l[1]*l[8]*l[15])] + 
    184*Log[l[15]]*PolyLog[3, (l[14]*l[16])/(l[1]*l[8]*l[15])] + 
    31*Log[l[16]]*PolyLog[3, (l[14]*l[16])/(l[1]*l[8]*l[15])] + 
    (83311*Log[l[1]]*PolyLog[3, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/
     12 - (4193*Log[l[2]]*PolyLog[3, -((l[6]*l[14]*l[16])/
         (l[7]*l[9]*l[15]))])/3 - 
    (1873*Log[l[3]]*PolyLog[3, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/12 + 
    2*Log[l[4]]*PolyLog[3, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] - 
    38*Log[l[6]]*PolyLog[3, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] + 
    (28196*Log[l[7]]*PolyLog[3, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/3 - 
    8*Log[l[8]]*PolyLog[3, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] - 
    30*Log[l[9]]*PolyLog[3, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] + 
    23*Log[l[12]]*PolyLog[3, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))] - 
    (24502*Log[l[13]]*PolyLog[3, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/
     3 + (5699*Log[l[14]]*PolyLog[3, -((l[6]*l[14]*l[16])/
         (l[7]*l[9]*l[15]))])/4 - 
    (3155*Log[l[15]]*PolyLog[3, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/
     12 - (253*Log[l[16]]*PolyLog[3, -((l[6]*l[14]*l[16])/
         (l[7]*l[9]*l[15]))])/12 - 
    (2111*Log[l[1]]*PolyLog[3, (l[11]*l[14]*l[16])/(l[7]*l[9]*l[15])])/12 - 
    (1267*Log[l[2]]*PolyLog[3, (l[11]*l[14]*l[16])/(l[7]*l[9]*l[15])])/2 - 
    (4531*Log[l[3]]*PolyLog[3, (l[11]*l[14]*l[16])/(l[7]*l[9]*l[15])])/12 - 
    4*Log[l[5]]*PolyLog[3, (l[11]*l[14]*l[16])/(l[7]*l[9]*l[15])] - 
    (1003*Log[l[6]]*PolyLog[3, (l[11]*l[14]*l[16])/(l[7]*l[9]*l[15])])/6 + 
    (9*Log[l[7]]*PolyLog[3, (l[11]*l[14]*l[16])/(l[7]*l[9]*l[15])])/2 - 
    (49*Log[l[8]]*PolyLog[3, (l[11]*l[14]*l[16])/(l[7]*l[9]*l[15])])/2 + 
    (1309*Log[l[9]]*PolyLog[3, (l[11]*l[14]*l[16])/(l[7]*l[9]*l[15])])/2 - 
    4*Log[l[12]]*PolyLog[3, (l[11]*l[14]*l[16])/(l[7]*l[9]*l[15])] - 
    40*Log[l[13]]*PolyLog[3, (l[11]*l[14]*l[16])/(l[7]*l[9]*l[15])] - 
    (1381*Log[l[14]]*PolyLog[3, (l[11]*l[14]*l[16])/(l[7]*l[9]*l[15])])/12 - 
    (287*Log[l[15]]*PolyLog[3, (l[11]*l[14]*l[16])/(l[7]*l[9]*l[15])])/12 - 
    (887*Log[l[16]]*PolyLog[3, (l[11]*l[14]*l[16])/(l[7]*l[9]*l[15])])/12 + 
    6*Log[l[1]]*PolyLog[3, -((l[10]*l[16]^2)/(l[9]*l[15]^2))] + 
    2*Log[l[2]]*PolyLog[3, -((l[10]*l[16]^2)/(l[9]*l[15]^2))] + 
    2*Log[l[4]]*PolyLog[3, -((l[10]*l[16]^2)/(l[9]*l[15]^2))] - 
    Log[l[5]]*PolyLog[3, -((l[10]*l[16]^2)/(l[9]*l[15]^2))] + 
    9*Log[l[6]]*PolyLog[3, -((l[10]*l[16]^2)/(l[9]*l[15]^2))] + 
    9*Log[l[7]]*PolyLog[3, -((l[10]*l[16]^2)/(l[9]*l[15]^2))] + 
    2*Log[l[8]]*PolyLog[3, -((l[10]*l[16]^2)/(l[9]*l[15]^2))] + 
    8*Log[l[9]]*PolyLog[3, -((l[10]*l[16]^2)/(l[9]*l[15]^2))] - 
    4*Log[l[12]]*PolyLog[3, -((l[10]*l[16]^2)/(l[9]*l[15]^2))] - 
    8*Log[l[13]]*PolyLog[3, -((l[10]*l[16]^2)/(l[9]*l[15]^2))] - 
    2*Log[l[14]]*PolyLog[3, -((l[10]*l[16]^2)/(l[9]*l[15]^2))] + 
    7*Log[l[15]]*PolyLog[3, -((l[10]*l[16]^2)/(l[9]*l[15]^2))] - 
    9*Log[l[16]]*PolyLog[3, -((l[10]*l[16]^2)/(l[9]*l[15]^2))] + 
    (31011995*PolyLog[4, l[1]^(-1)])/624 + (24870671*PolyLog[4, -l[2]])/156 + 
    (34568693*PolyLog[4, l[2]])/208 + (15707*PolyLog[4, l[2]/l[1]^2])/468 + 
    (8283707*PolyLog[4, l[2]/l[1]])/312 + (3073*PolyLog[4, -(l[1]*l[2])])/
     18 - (7381*PolyLog[4, -(l[2]^2/l[1])])/234 - (729*PolyLog[4, l[2]^3])/
     52 + (675527*PolyLog[4, -(l[2]/l[3])])/104 + 
    (22669*PolyLog[4, -(l[2]^2/(l[1]*l[3]))])/78 - 
    (3467479*PolyLog[4, l[3]])/208 + (73*PolyLog[4, l[4]/l[1]^2])/78 - 
    (1480*PolyLog[4, -(l[4]/l[2])])/13 + (44715*PolyLog[4, l[5]^(-1)])/16 - 
    (709429*PolyLog[4, (l[2]*l[5])/l[1]])/48 - (233213*PolyLog[4, -l[6]])/2 - 
    (6260257*PolyLog[4, l[6]])/48 + (1565459*PolyLog[4, l[2]*l[6]])/48 + 
    (30425*PolyLog[4, l[2]^2*l[6]])/12 + (121423*PolyLog[4, l[6]/l[5]])/16 - 
    (420355*PolyLog[4, (l[1]*l[6])/l[5]])/48 + 
    (16167*PolyLog[4, -((l[1]*l[3])/(l[2]^2*l[7]))])/4 + 
    (14643*PolyLog[4, -(l[3]/(l[2]*l[7]))])/4 - 
    (16763*PolyLog[4, -(l[6]/l[7])])/2 - 
    (7223*PolyLog[4, -((l[3]*l[6])/l[7])])/2 + 
    (72127*PolyLog[4, -((l[1]*l[3]*l[6])/l[7])])/4 - 
    (62811*PolyLog[4, -(l[6]^2/(l[5]*l[7]))])/4 + (56529*PolyLog[4, l[7]])/
     16 - (85783*PolyLog[4, (l[3]^2*l[6])/l[8]^2])/12 + 
    (532079*PolyLog[4, l[3]/l[8]])/24 + 
    (30173*PolyLog[4, -(l[3]/(l[2]*l[8]))])/2 - 
    (67093*PolyLog[4, -((l[2]*l[5])/l[8])])/24 - 
    (240433*PolyLog[4, -((l[1]*l[6])/l[8])])/24 + 
    (137653*PolyLog[4, (l[3]*l[6])/l[8]])/8 + 
    (25035*PolyLog[4, -((l[2]*l[3]*l[6])/l[8])])/2 + 
    (6241*PolyLog[4, l[7]/l[8]])/6 + (80539*PolyLog[4, (l[2]*l[7])/l[8]])/
     12 - (42482*PolyLog[4, (l[2]*l[7])/(l[1]*l[8])])/3 - 
    (3683*PolyLog[4, l[8]])/6 + (39025*PolyLog[4, l[8]/l[1]])/24 + 
    (20941*PolyLog[4, l[8]/l[5]])/24 - (30481*PolyLog[4, l[3]/l[9]])/3 + 
    (163069*PolyLog[4, (l[1]*l[3])/l[9]])/12 + 
    (11865*PolyLog[4, -((l[2]^2*l[6])/l[9])])/2 + 
    (2031*PolyLog[4, (l[1]*l[3]*l[6])/l[9]])/4 - 
    (47231*PolyLog[4, (l[2]*l[3]*l[6])/l[9]])/3 + 
    (26237*PolyLog[4, -((l[3]^2*l[6])/(l[7]*l[9]))])/4 - 
    (26093*PolyLog[4, l[7]/l[9]])/2 + 6733*PolyLog[4, -((l[2]*l[7])/l[9])] - 
    (60187*PolyLog[4, (l[2]^2*l[7])/l[9]])/6 - (73159*PolyLog[4, l[8]/l[9]])/
     12 - 14434*PolyLog[4, (l[2]*l[8])/l[9]] - 
    (40487*PolyLog[4, (l[7]*l[9])/l[8]^2])/6 - 
    (85093*PolyLog[4, l[9]/(l[1]*l[8])])/12 - 
    (58169*PolyLog[4, l[10]/(l[1]*l[3])])/24 - 
    (2321*PolyLog[4, l[10]/(l[1]*l[3]*l[5])])/3 - 
    (4937*PolyLog[4, l[10]/(l[1]*l[3]*l[6])])/24 - 
    (163223*PolyLog[4, -(l[10]/l[7])])/12 - 
    (88499*PolyLog[4, -(l[10]/(l[2]^2*l[7]))])/12 + 
    (20641*PolyLog[4, -(l[10]/(l[2]^2*l[5]*l[7]))])/12 + 
    (6520*PolyLog[4, -((l[6]*l[10])/(l[5]*l[7]))])/3 - 
    (134*PolyLog[4, l[10]/(l[1]*l[8])])/3 + 
    (145*PolyLog[4, -((l[2]*l[10])/l[8])])/3 + 
    (75361*PolyLog[4, -(l[10]/l[9])])/8 + 
    (18183*PolyLog[4, l[10]/(l[6]*l[9])])/16 + 
    (322433*PolyLog[4, (l[6]*l[10])/l[9]])/48 + 
    (52661*PolyLog[4, (l[9]*l[10])/(l[1]^2*l[3]^2*l[6])])/48 + 
    (19901*PolyLog[4, -((l[9]*l[10])/(l[2]^2*l[7]^2))])/6 + 
    (132595*PolyLog[4, l[11]/l[1]])/48 + (45727*PolyLog[4, l[11]/l[2]])/48 + 
    (31897*PolyLog[4, -(l[11]/l[3])])/24 - 
    (2575*PolyLog[4, -((l[2]*l[11])/(l[1]*l[3]))])/4 + 
    (242389*PolyLog[4, -(l[11]/l[5])])/48 - 
    (71125*PolyLog[4, l[11]/(l[2]*l[5])])/24 - 
    (1239*PolyLog[4, -(l[11]/(l[3]*l[5]))])/2 + 
    (45895*PolyLog[4, -(l[11]/l[6])])/48 - 
    (71125*PolyLog[4, -(l[11]/(l[1]*l[6]))])/24 + 
    (6145*PolyLog[4, -(l[11]/(l[3]*l[6]))])/8 - 
    (166*PolyLog[4, -(l[11]/(l[1]*l[3]*l[6]))])/3 - 
    (505*PolyLog[4, l[11]/l[7]])/3 + (1955*PolyLog[4, l[11]/(l[1]*l[7])])/6 + 
    (953*PolyLog[4, l[11]/(l[2]*l[7])])/2 + 
    39*PolyLog[4, l[11]/(l[2]*l[5]*l[7])] + 
    (1771*PolyLog[4, (l[6]*l[11])/(l[5]*l[7])])/2 + 
    (4267*PolyLog[4, -(l[11]/l[8])])/3 + (1457*PolyLog[4, l[11]/l[8]])/3 + 
    (25309*PolyLog[4, l[11]/(l[2]*l[8])])/24 - 
    (16141*PolyLog[4, (l[2]*l[11])/l[8]])/16 + 
    (13487*PolyLog[4, -(l[11]/(l[6]*l[8]))])/48 - 
    (9811*PolyLog[4, -((l[6]*l[11])/l[8])])/8 + 
    (69109*PolyLog[4, (l[8]*l[11])/(l[2]*l[5]^2)])/48 + 
    (69109*PolyLog[4, -((l[8]*l[11])/(l[1]^2*l[6]))])/48 - 
    (19487*PolyLog[4, -((l[8]*l[11])/(l[3]^2*l[6]))])/48 + 
    (4561*PolyLog[4, (l[8]*l[11])/(l[2]*l[7]^2)])/12 - 
    (41*PolyLog[4, -((l[1]*l[11])/l[9])])/3 + 
    28*PolyLog[4, -((l[2]*l[11])/(l[1]*l[9]))] - 
    (73*PolyLog[4, (l[2]^2*l[11])/l[9]])/6 - 
    (37*PolyLog[4, -((l[9]*l[11])/(l[1]*l[3]^2*l[6]))])/2 + 
    (44*PolyLog[4, (l[9]*l[11])/(l[2]*l[7]*l[8])])/3 - 
    (73*PolyLog[4, -(l[11]^2/(l[1]*l[3]*l[5]*l[7]))])/6 + 
    2686*PolyLog[4, (l[1]*l[7]*l[9])/l[13]^2] - 
    (23081*PolyLog[4, (l[1]*l[3])/l[13]])/12 - (83377*PolyLog[4, l[7]/l[13]])/
     12 - (22058*PolyLog[4, (l[1]*l[7])/l[13]])/3 + 
    (24035*PolyLog[4, (l[1]*l[8])/l[13]])/3 - 13315*PolyLog[4, l[9]/l[13]] + 
    (24839*PolyLog[4, l[9]/(l[5]*l[13])])/6 + 
    (3733*PolyLog[4, (l[7]*l[9])/l[13]])/4 + 
    1952*PolyLog[4, (l[7]*l[9])/(l[8]*l[13])] + 
    (945*PolyLog[4, (l[1]*l[11])/(l[2]*l[13])])/4 + 
    3*PolyLog[4, -((l[1]*l[7]*l[9])/(l[12]*l[13]))] - 
    (3163*PolyLog[4, l[12]/l[13]])/3 + (30199*PolyLog[4, l[13]/l[1]])/4 - 
    (24073*PolyLog[4, -((l[1]*l[2]*l[7]*l[10])/l[14]^2)])/3 - 
    (20933*PolyLog[4, -((l[10]*l[13]^2)/(l[7]*l[14]^2))])/12 - 
    (9575*PolyLog[4, -((l[2]*l[10]*l[13]^2)/(l[9]*l[14]^2))])/3 + 
    (2743*PolyLog[4, -((l[1]*l[3])/l[14])])/2 - 
    (8750*PolyLog[4, (l[1]*l[2]*l[7])/l[14]])/3 + 
    (44393*PolyLog[4, (l[2]^2*l[7])/l[14]])/12 - 
    (98149*PolyLog[4, -(l[10]/l[14])])/12 + 
    (47603*PolyLog[4, -((l[1]*l[10])/(l[2]*l[14]))])/12 - 
    (87605*PolyLog[4, -(l[10]/(l[5]*l[14]))])/12 + 
    (2045*PolyLog[4, -((l[7]*l[10])/l[14])])/2 + 
    7156*PolyLog[4, (l[2]*l[7]*l[10])/(l[3]*l[14])] + 
    (15191*PolyLog[4, -((l[7]*l[10])/(l[8]*l[14]))])/4 + 
    (4173*PolyLog[4, (l[1]*l[11])/l[14]])/4 - 
    18*PolyLog[4, (l[1]*l[2]*l[7]*l[10])/(l[12]*l[14])] - 
    (46321*PolyLog[4, (l[2]*l[7]*l[13])/(l[8]*l[14])])/12 + 
    11*PolyLog[4, -((l[1]*l[3]^2*l[6]*l[13])/(l[7]*l[9]*l[14]))] + 
    (34243*PolyLog[4, (l[2]*l[7]*l[13])/(l[9]*l[14])])/6 - 
    134*PolyLog[4, (l[2]^2*l[7]*l[13])/(l[9]*l[14])] + 
    6840*PolyLog[4, -((l[10]*l[13])/(l[7]*l[14]))] + 
    (481*PolyLog[4, -((l[10]*l[13])/(l[1]*l[7]*l[14]))])/6 + 
    (203*PolyLog[4, -((l[10]*l[13])/(l[2]*l[7]*l[14]))])/2 - 
    PolyLog[4, -((l[1]*l[10]*l[13])/(l[4]*l[7]*l[14]))] - 
    (139*PolyLog[4, -((l[10]*l[13])/(l[8]*l[14]))])/2 - 
    4264*PolyLog[4, -((l[10]*l[13])/(l[9]*l[14]))] + 
    (54823*PolyLog[4, -((l[2]*l[10]*l[13])/(l[9]*l[14]))])/6 + 
    (1252*PolyLog[4, -((l[8]*l[10]*l[13])/(l[7]*l[9]*l[14]))])/3 + 
    (339*PolyLog[4, (l[11]*l[13])/(l[7]*l[14])])/4 - 
    88*PolyLog[4, (l[2]*l[11]*l[13])/(l[9]*l[14])] - 
    PolyLog[4, (l[2]*l[7]*l[10]*l[13])/(l[3]*l[12]*l[14])] - 
    (767*PolyLog[4, l[14]/(l[1]*l[2])])/6 + 
    (4985*PolyLog[4, l[14]/(l[1]*l[2]*l[5]*l[7])])/3 - 
    (20669*PolyLog[4, l[14]/l[13]])/6 - 
    (23267*PolyLog[4, l[14]/(l[2]*l[13])])/12 + 
    (9535*PolyLog[4, (l[9]*l[14])/(l[1]*l[2]*l[7]*l[13])])/6 - 
    (20861*PolyLog[4, -((l[7]*l[10])/l[15]^2)])/12 - 
    (18308*PolyLog[4, (l[2]*l[6]*l[7]*l[10])/l[15]^2])/3 - 
    2689*PolyLog[4, (l[2]*l[6]*l[10]*l[13]^2)/(l[1]*l[9]*l[15]^2)] + 
    (4810*PolyLog[4, -((l[2]^2*l[6]*l[7]*l[10]^2*l[13]^2)/
         (l[9]*l[14]^2*l[15]^2))])/3 + 
    (4711*PolyLog[4, -((l[6]*l[14]^2)/(l[1]*l[15]^2))])/3 + 
    (3221*PolyLog[4, -((l[6]*l[7]*l[9]*l[14]^2)/(l[13]^2*l[15]^2))])/3 - 
    (32431*PolyLog[4, (l[1]*l[3]*l[6])/l[15]])/6 - 
    (124135*PolyLog[4, -(l[7]/l[15])])/12 + 
    (10843*PolyLog[4, (l[2]*l[7])/l[15]])/4 + 
    (22171*PolyLog[4, (l[2]*l[5]*l[7])/l[15]])/6 + 
    (74417*PolyLog[4, (l[2]*l[6]*l[7])/l[15]])/12 - 
    (5199*PolyLog[4, (l[2]*l[3]*l[6]*l[7])/(l[8]*l[15])])/4 - 
    (18337*PolyLog[4, l[10]/l[15]])/12 - 
    (47093*PolyLog[4, -(l[10]/(l[2]*l[15]))])/3 - 
    (5992*PolyLog[4, (l[6]*l[10])/l[15]])/3 + 
    (5259*PolyLog[4, -((l[2]*l[6]*l[10])/l[15])])/2 + 
    (19559*PolyLog[4, (l[6]*l[10])/(l[5]*l[15])])/12 + 
    (15745*PolyLog[4, (l[2]*l[7]*l[10])/(l[1]*l[3]*l[15])])/6 + 
    (7702*PolyLog[4, (l[3]*l[6]*l[10])/(l[8]*l[15])])/3 - 
    (3745*PolyLog[4, (l[8]*l[10])/(l[3]*l[15])])/6 + 
    4*PolyLog[4, -((l[2]*l[7]*l[11])/(l[3]*l[15]))] + 
    14*PolyLog[4, (l[2]*l[10]*l[11])/(l[3]*l[4]*l[15])] - 
    (1502*PolyLog[4, -((l[2]*l[6]*l[7]*l[10])/(l[12]*l[15]))])/3 + 
    2079*PolyLog[4, (l[2]*l[13])/(l[1]*l[15])] + 
    (7931*PolyLog[4, -((l[2]^2*l[6]*l[13])/(l[9]*l[15]))])/12 + 
    (27323*PolyLog[4, (l[1]*l[3]*l[6]*l[13])/(l[9]*l[15])])/6 + 
    (11789*PolyLog[4, (l[2]*l[3]*l[6]*l[13])/(l[9]*l[15])])/2 + 
    650*PolyLog[4, -((l[10]*l[13])/(l[1]*l[2]*l[15]))] - 
    (7349*PolyLog[4, (l[10]*l[13])/(l[1]*l[3]*l[15])])/12 + 
    113*PolyLog[4, (l[2]*l[10]*l[13])/(l[1]^2*l[3]*l[15])] + 
    4*PolyLog[4, (l[2]^2*l[10]*l[13])/(l[1]*l[3]*l[4]*l[15])] + 
    (117*PolyLog[4, (l[6]*l[10]*l[13])/(l[1]*l[8]*l[15])])/2 + 
    (21161*PolyLog[4, (l[6]*l[10]*l[13])/(l[9]*l[15])])/12 + 
    (3551*PolyLog[4, (l[2]*l[6]*l[10]*l[13])/(l[1]*l[9]*l[15])])/6 + 
    381*PolyLog[4, -((l[2]*l[6]*l[11]*l[13])/(l[9]*l[15]))] + 
    (1565*PolyLog[4, -((l[2]*l[6]*l[10]*l[13])/(l[12]*l[15]))])/3 + 
    (10357*PolyLog[4, -((l[10]*l[13])/(l[14]*l[15]))])/3 - 
    (18859*PolyLog[4, -((l[2]*l[6]*l[10]*l[13])/(l[14]*l[15]))])/6 - 
    (9608*PolyLog[4, (l[2]*l[7]*l[10]*l[13])/(l[3]*l[14]*l[15])])/3 - 
    (18937*PolyLog[4, -((l[2]*l[3]*l[6]*l[10]*l[13])/(l[9]*l[14]*l[15]))])/
     6 - (9674*PolyLog[4, (l[2]*l[7]*l[10]*l[13])/(l[9]*l[14]*l[15])])/3 - 
    (77*PolyLog[4, (l[2]^2*l[6]*l[7]*l[10]*l[13])/(l[9]*l[14]*l[15])])/2 - 
    125*PolyLog[4, (l[1]*l[2]*l[3]*l[6]*l[11]*l[13])/(l[9]*l[14]*l[15])] - 
    (13472*PolyLog[4, l[14]/(l[1]*l[15])])/3 - 
    (5114*PolyLog[4, -((l[6]*l[14])/l[15])])/3 - 
    (44215*PolyLog[4, -((l[6]*l[14])/(l[1]*l[15]))])/12 - 
    (377*PolyLog[4, -((l[6]*l[14])/(l[7]*l[15]))])/2 + 
    (2143*PolyLog[4, -((l[3]*l[6]*l[14])/(l[7]*l[15]))])/2 - 
    561*PolyLog[4, (l[3]*l[6]*l[14])/(l[2]*l[7]*l[15])] - 
    904*PolyLog[4, (l[7]*l[14])/(l[1]*l[15])] - 
    (11963*PolyLog[4, -((l[2]*l[7]*l[14])/(l[1]*l[3]*l[15]))])/6 - 
    (13807*PolyLog[4, -((l[2]*l[6]*l[7]*l[14])/(l[1]*l[8]*l[15]))])/12 + 
    98*PolyLog[4, -((l[6]*l[11]*l[14])/(l[2]*l[7]*l[15]))] - 
    (4870*PolyLog[4, (l[2]*l[6]*l[7]*l[14])/(l[12]*l[15])])/3 - 
    (279*PolyLog[4, -((l[3]*l[6]*l[14])/(l[13]*l[15]))])/4 - 
    (13264*PolyLog[4, (l[7]*l[14])/(l[13]*l[15])])/3 - 
    (14377*PolyLog[4, (l[2]*l[6]*l[7]*l[14])/(l[13]*l[15])])/12 - 
    (4156*PolyLog[4, -((l[2]*l[7]^2*l[14])/(l[3]*l[13]*l[15]))])/3 + 
    (1691*PolyLog[4, (l[3]*l[6]*l[9]*l[14])/(l[2]*l[7]*l[13]*l[15])])/2 - 
    118*PolyLog[4, -((l[1]*l[3]*l[6]*l[11]*l[14])/(l[2]*l[7]*l[13]*l[15]))] - 
    5*PolyLog[4, -((l[6]*l[9]*l[11]*l[14])/(l[2]*l[5]*l[7]*l[13]*l[15]))] + 
    22*PolyLog[4, (l[2]*l[6]*l[7]^2*l[9]*l[14])/(l[8]*l[12]*l[13]*l[15])] - 
    101*PolyLog[4, -((l[6]*l[11]*l[13]*l[14])/(l[2]*l[7]*l[9]*l[15]))] + 
    (1431*PolyLog[4, -(l[15]/(l[2]^2*l[6]*l[7]))])/2 - 
    (7324*PolyLog[4, l[15]/l[13]])/3 - 
    747*PolyLog[4, -((l[1]^2*l[3]*l[15])/(l[2]^2*l[7]*l[14]))] + 
    (28891*PolyLog[4, (l[2]*l[7]*l[15])/(l[8]*l[14])])/6 - 
    (4813*PolyLog[4, (l[1]*l[2]*l[7]*l[15])/(l[12]*l[14])])/3 + 
    (1391*PolyLog[4, (l[1]^2*l[11]*l[15])/(l[2]*l[13]*l[14])])/4 + 
    (14599*PolyLog[4, -((l[2]*l[13]*l[15])/(l[9]*l[14]))])/6 + 
    (5011*PolyLog[4, -((l[13]*l[15])/(l[6]*l[9]*l[14]))])/2 + 
    6*PolyLog[4, (l[2]*l[7]*l[13]*l[15])/(l[8]*l[12]*l[14])] + 
    (1549*PolyLog[4, -((l[2]*l[6]*l[7]*l[9])/l[16]^2)])/3 + 
    2695*PolyLog[4, -((l[1]*l[2]*l[6]*l[7]^2*l[9]^2)/(l[13]^2*l[16]^2))] - 
    (7210*PolyLog[4, (l[1]*l[2]^2*l[6]*l[7]^2*l[9]*l[10])/(l[14]^2*l[16]^2)])/
     3 + (7225*PolyLog[4, -((l[2]^2*l[6]^2*l[7]^2*l[9]*l[10])/
         (l[15]^2*l[16]^2))])/6 - 
    (2681*PolyLog[4, (l[2]*l[6]^2*l[7]^2*l[9]^2*l[14]^2)/
        (l[13]^2*l[15]^2*l[16]^2)])/2 + 
    26*PolyLog[4, -((l[1]^2*l[2]*l[7]*l[9]*l[11]*l[15])/
        (l[13]*l[14]*l[16]^2))] - 
    (42667*PolyLog[4, -((l[2]*l[5]*l[7])/l[16])])/12 + 
    (5825*PolyLog[4, -((l[2]*l[6]*l[7])/l[16])])/12 + 
    (46037*PolyLog[4, -((l[6]*l[9])/(l[2]*l[16]))])/6 - 
    (255*PolyLog[4, -((l[2]*l[7]*l[9])/(l[1]*l[3]*l[16]))])/2 - 
    (15767*PolyLog[4, (l[3]*l[6]*l[9])/(l[8]*l[16])])/6 - 
    202*PolyLog[4, -((l[9]*l[11])/(l[3]*l[16]))] + 
    11*PolyLog[4, (l[2]*l[6]*l[7]*l[9])/(l[12]*l[16])] + 
    (13055*PolyLog[4, (l[1]*l[3]*l[6]*l[9])/(l[13]*l[16])])/6 - 
    (14015*PolyLog[4, -((l[1]*l[3]*l[6]*l[9])/(l[2]*l[13]*l[16]))])/6 + 
    (2429*PolyLog[4, -((l[1]*l[7]*l[9])/(l[13]*l[16]))])/4 + 
    (1355*PolyLog[4, (l[2]*l[6]*l[7]*l[9])/(l[13]*l[16])])/12 + 
    22*PolyLog[4, -((l[2]*l[7]^2*l[9])/(l[3]*l[13]*l[16]))] + 
    (649*PolyLog[4, -((l[1]*l[9]*l[11])/(l[13]*l[16]))])/2 - 
    14*PolyLog[4, (l[1]*l[2]*l[6]*l[7]^2*l[9])/(l[12]*l[13]*l[16])] - 
    92*PolyLog[4, (l[1]*l[2]*l[3]*l[6]*l[7])/(l[14]*l[16])] + 
    (5134*PolyLog[4, (l[1]^2*l[2]*l[3]*l[6]*l[7])/(l[14]*l[16])])/3 + 
    (11951*PolyLog[4, (l[2]*l[6]*l[7]*l[9])/(l[14]*l[16])])/4 - 
    (7828*PolyLog[4, (l[2]*l[7]*l[10])/(l[14]*l[16])])/3 + 
    (15863*PolyLog[4, (l[1]*l[2]*l[7]*l[10])/(l[14]*l[16])])/3 + 
    (1977*PolyLog[4, (l[2]*l[7]*l[9]*l[10])/(l[14]*l[16])])/2 - 
    (1081*PolyLog[4, (l[2]*l[7]*l[9]*l[10])/(l[3]*l[14]*l[16])])/2 - 
    (12107*PolyLog[4, (l[2]*l[7]*l[9]*l[10])/(l[1]*l[3]*l[14]*l[16])])/6 - 
    2*PolyLog[4, (l[2]*l[7]*l[9]*l[10])/(l[3]*l[4]*l[14]*l[16])] + 
    617*PolyLog[4, -((l[1]*l[2]*l[7]*l[11])/(l[14]*l[16]))] + 
    8*PolyLog[4, -((l[1]*l[6]*l[7]*l[9]*l[10])/(l[12]*l[14]*l[16]))] - 
    14*PolyLog[4, (l[2]*l[7]^2*l[9]*l[10])/(l[8]*l[13]*l[14]*l[16])] + 
    4*PolyLog[4, (l[2]*l[7]*l[9]*l[10]*l[13])/(l[1]*l[3]*l[8]*l[14]*l[16])] + 
    (4816*PolyLog[4, (l[2]*l[6]*l[7]^2)/(l[15]*l[16])])/3 - 
    (14357*PolyLog[4, -((l[2]^2*l[6]*l[7]^2)/(l[15]*l[16]))])/12 + 
    753*PolyLog[4, (l[2]^3*l[6]*l[7]^2)/(l[15]*l[16])] - 
    (14719*PolyLog[4, (l[2]*l[6]*l[7]*l[9])/(l[15]*l[16])])/2 - 
    (23789*PolyLog[4, -((l[2]*l[6]*l[7]*l[10])/(l[15]*l[16]))])/6 + 
    (4837*PolyLog[4, (l[6]*l[9]*l[10])/(l[15]*l[16])])/6 - 
    185*PolyLog[4, -((l[6]*l[9]*l[10])/(l[2]*l[15]*l[16]))] - 
    (29*PolyLog[4, -((l[2]*l[6]*l[9]*l[10])/(l[15]*l[16]))])/2 + 
    (27*PolyLog[4, -((l[2]*l[6]*l[9]*l[10])/(l[4]*l[15]*l[16]))])/2 - 
    PolyLog[4, (l[2]^2*l[6]*l[7]^2*l[9]*l[10])/(l[1]*l[3]*l[12]*l[15]*
       l[16])] - 23*PolyLog[4, (l[2]^2*l[6]*l[7]*l[8]*l[13])/
       (l[14]*l[15]*l[16])] - 
    12*PolyLog[4, -((l[6]*l[7]*l[10]*l[13])/(l[14]*l[15]*l[16]))] + 
    (91*PolyLog[4, (l[1]*l[2]*l[6]*l[7]*l[10]*l[13])/(l[14]*l[15]*l[16])])/
     2 + 36*PolyLog[4, (l[2]^2*l[6]*l[7]*l[10]*l[13])/
       (l[1]*l[14]*l[15]*l[16])] - 
    12*PolyLog[4, -((l[2]^3*l[6]*l[7]*l[10]*l[13])/(l[14]*l[15]*l[16]))] - 
    25*PolyLog[4, (l[2]*l[6]*l[7]*l[10]^2*l[13])/(l[8]*l[14]*l[15]*l[16])] + 
    6*PolyLog[4, -((l[2]^2*l[6]*l[7]*l[10]*l[11]*l[13])/
        (l[9]*l[14]*l[15]*l[16]))] + 
    (701*PolyLog[4, (l[1]*l[3]^2*l[6]^2*l[9]*l[14])/(l[2]*l[7]*l[13]*l[15]*
         l[16])])/4 + (5209*PolyLog[4, (l[6]*l[7]*l[9]*l[14])/
        (l[13]*l[15]*l[16])])/2 + 
    (13954*PolyLog[4, (l[2]*l[6]*l[7]*l[9]*l[14])/(l[13]*l[15]*l[16])])/3 - 
    (127*PolyLog[4, (l[2]*l[6]*l[7]*l[9]*l[14])/(l[1]*l[13]*l[15]*l[16])])/
     2 + (3857*PolyLog[4, (l[2]*l[6]*l[7]^2*l[9]*l[14])/
        (l[8]*l[13]*l[15]*l[16])])/3 + 
    3905*PolyLog[4, (l[6]*l[8]*l[9]*l[14])/(l[13]*l[15]*l[16])] - 
    5*PolyLog[4, (l[6]*l[9]*l[11]*l[14])/(l[13]*l[15]*l[16])] - 
    PolyLog[4, (l[3]*l[6]*l[9]*l[12]*l[14])/(l[2]*l[7]*l[13]*l[15]*l[16])] - 
    5*PolyLog[4, (l[6]*l[9]^2*l[14]^2)/(l[2]*l[13]^2*l[15]*l[16])] - 
    (40817*PolyLog[4, -((l[6]*l[15])/l[16])])/12 + 
    1606*PolyLog[4, (l[6]*l[9]*l[15])/(l[5]*l[13]*l[16])] + 
    (22187*PolyLog[4, -((l[1]*l[2]*l[6]*l[15])/(l[14]*l[16]))])/12 + 
    6*PolyLog[4, -((l[12]*l[15])/(l[6]*l[14]*l[16]))] + 
    (13736*PolyLog[4, (l[1]*l[2]*l[6]*l[7]*l[9]*l[15])/(l[13]*l[14]*l[16])])/
     3 - 13*PolyLog[4, -((l[7]*l[9]*l[12]*l[15])/(l[6]*l[13]*l[14]*l[16]))] + 
    (28587*PolyLog[4, -(l[16]/(l[2]*l[7]))])/4 - 
    (7876*PolyLog[4, -((l[3]*l[16])/(l[2]*l[7]*l[8]))])/3 - 
    (11507*PolyLog[4, l[16]/l[9]])/6 + 
    (6049*PolyLog[4, -(l[16]/(l[2]*l[9]))])/4 + 
    (28503*PolyLog[4, l[16]/(l[6]*l[9])])/4 - 
    6*PolyLog[4, -((l[3]*l[4]*l[16])/(l[2]*l[8]*l[9]))] - 
    138*PolyLog[4, -((l[11]*l[16])/(l[3]*l[6]*l[9]))] + 
    7*PolyLog[4, l[16]/l[12]] - 
    3836*PolyLog[4, (l[13]*l[16])/(l[1]*l[6]*l[9])] + 
    (13615*PolyLog[4, -((l[13]*l[16])/(l[2]*l[7]^2*l[9]))])/12 - 
    (4846*PolyLog[4, -((l[1]*l[3]*l[13]*l[16])/(l[2]*l[7]^2*l[9]))])/3 - 
    (2405*PolyLog[4, -((l[13]*l[16])/(l[2]*l[7]*l[9]))])/6 + 
    (13795*PolyLog[4, (l[13]*l[16])/(l[1]*l[6]*l[8]*l[9])])/3 + 
    (38185*PolyLog[4, -((l[8]*l[13]*l[16])/(l[2]*l[7]^2*l[9]))])/12 - 
    15*PolyLog[4, (l[13]*l[16])/(l[9]*l[12])] + 
    (9311*PolyLog[4, (l[14]*l[16])/(l[1]*l[2]*l[6]*l[7])])/12 - 
    (27245*PolyLog[4, (l[14]*l[16])/(l[1]*l[2]*l[6]*l[7]*l[9])])/12 - 
    (24331*PolyLog[4, l[16]/l[15]])/3 + 
    (5267*PolyLog[4, -((l[6]*l[16])/l[15])])/4 - 
    (3717*PolyLog[4, -((l[10]*l[16])/(l[9]*l[15]))])/4 - 
    (14359*PolyLog[4, (l[10]*l[16])/(l[6]*l[9]*l[15])])/6 - 
    (3506*PolyLog[4, (l[6]*l[10]*l[16])/(l[9]*l[15])])/3 + 
    4*PolyLog[4, (l[11]*l[16])/(l[8]*l[15])] - 
    11*PolyLog[4, -((l[10]*l[11]*l[16])/(l[8]*l[9]*l[15]))] + 
    5*PolyLog[4, (l[6]*l[10]*l[16])/(l[5]*l[12]*l[15])] - 
    (26833*PolyLog[4, (l[13]*l[16])/(l[9]*l[15])])/4 + 
    (7799*PolyLog[4, (l[13]*l[16])/(l[1]*l[9]*l[15])])/12 + 
    (3931*PolyLog[4, -((l[6]*l[13]*l[16])/(l[7]*l[9]*l[15]))])/4 - 
    (23213*PolyLog[4, -((l[3]*l[6]*l[13]*l[16])/(l[7]*l[9]*l[15]))])/6 - 
    1565*PolyLog[4, (l[10]*l[13]*l[16])/(l[1]*l[6]*l[9]*l[15])] - 
    175*PolyLog[4, (l[10]*l[13]*l[16])/(l[1]*l[3]*l[6]*l[9]*l[15])] - 
    1052*PolyLog[4, -((l[10]*l[13]*l[16])/(l[7]*l[9]*l[15]))] + 
    2861*PolyLog[4, -((l[10]*l[13]*l[16])/(l[1]*l[7]*l[9]*l[15]))] - 
    20*PolyLog[4, -((l[6]*l[10]*l[13]*l[16])/(l[1]*l[5]*l[7]*l[9]*l[15]))] + 
    (75*PolyLog[4, -((l[2]*l[10]*l[13]*l[16])/(l[1]*l[8]*l[9]*l[15]))])/2 + 
    108*PolyLog[4, (l[11]*l[13]*l[16])/(l[7]*l[9]*l[15])] + 
    7*PolyLog[4, (l[6]*l[10]*l[13]*l[16])/(l[9]*l[12]*l[15])] - 
    (16767*PolyLog[4, (l[14]*l[16])/(l[1]*l[2]*l[7]*l[15])])/4 + 
    (5045*PolyLog[4, (l[6]*l[14]*l[16])/(l[1]*l[2]*l[5]*l[7]*l[15])])/3 + 
    (3985*PolyLog[4, (l[14]*l[16])/(l[1]*l[8]*l[15])])/2 - 
    (29813*PolyLog[4, (l[14]*l[16])/(l[9]*l[15])])/6 - 
    479*PolyLog[4, (l[2]*l[14]*l[16])/(l[1]*l[9]*l[15])] + 
    (15659*PolyLog[4, -((l[6]*l[14]*l[16])/(l[7]*l[9]*l[15]))])/6 - 
    692*PolyLog[4, (l[3]*l[6]*l[14]*l[16])/(l[2]*l[7]*l[9]*l[15])] + 
    (35881*PolyLog[4, (l[8]*l[14]*l[16])/(l[2]*l[7]*l[9]*l[15])])/12 + 
    219*PolyLog[4, (l[11]*l[14]*l[16])/(l[7]*l[9]*l[15])] - 
    3566*PolyLog[4, (l[13]*l[14]*l[16])/(l[1]*l[7]*l[9]*l[15])] + 
    (2867*PolyLog[4, (l[13]*l[14]*l[16])/(l[1]*l[2]*l[7]*l[9]*l[15])])/2 + 
    (1979*PolyLog[4, (l[2]*l[13]*l[14]*l[16])/(l[1]*l[7]*l[9]*l[15])])/3 + 
    (31*PolyLog[4, (l[6]*l[13]*l[14]*l[16])/(l[1]*l[7]*l[9]*l[15])])/12 - 
    (31741*PolyLog[4, (l[6]*l[13]*l[14]*l[16])/(l[1]*l[2]*l[7]*l[9]*l[15])])/
     12 - 3*PolyLog[4, (l[12]*l[13]*l[14]*l[16])/(l[1]^2*l[2]*l[6]*l[7]*l[9]*
        l[15])] + 3*PolyLog[4, -((l[3]*l[12]*l[13]*l[15]*l[16])/
        (l[2]^2*l[6]*l[7]^3*l[9]*l[14]))] + 
    (7255*PolyLog[4, -((l[10]*l[16]^2)/(l[9]*l[15]^2))])/6 + 
    7*PolyLog[4, -((l[10]*l[13]^2*l[16]^2)/(l[1]*l[7]*l[9]^2*l[15]^2))] - 
    2699*PolyLog[4, (l[14]^2*l[16]^2)/(l[1]*l[2]*l[7]*l[9]*l[15]^2)] + 
    (2713*PolyLog[4, (l[13]^2*l[14]^2*l[16]^2)/(l[1]^2*l[2]*l[7]^2*l[9]^2*
         l[15]^2)])/2 + 26*PolyLog[4, (l[11]*l[13]*l[14]*l[16]^2)/
       (l[2]*l[6]*l[7]^2*l[9]^2*l[15])] - (116*I)*Pi*Zeta[3] - 
    (2435*Log[l[1]]*Zeta[3])/6 + (2071513*Log[l[2]]*Zeta[3])/208 - 
    (4895555*Log[l[3]]*Zeta[3])/624 + (25774*Log[l[4]]*Zeta[3])/39 - 
    (995605*Log[l[5]]*Zeta[3])/24 + (352847*Log[l[6]]*Zeta[3])/12 - 
    (611957*Log[l[7]]*Zeta[3])/24 - (178909*Log[l[8]]*Zeta[3])/16 + 
    (40982*Log[l[9]]*Zeta[3])/3 - (5071*Log[l[12]]*Zeta[3])/3 + 
    4804*Log[l[13]]*Zeta[3] + (13255*Log[l[14]]*Zeta[3])/3 + 
    (63269*Log[l[15]]*Zeta[3])/6 - (17116*Log[l[16]]*Zeta[3])/3)}, {l[1] -> 1 - w, l[2] -> -w, 
  l[3] -> 1 + w, l[4] -> 1 - w + w^2, l[5] -> 1 - z, l[6] -> -z, 
  l[7] -> 1 + z, l[8] -> 1 - w*z, l[9] -> 1 + w^2*z, l[10] -> -w^2 - z, 
  l[11] -> -w + z, l[12] -> Sqrt[z^2 + w^4*z^2 + 2*w*z*(1 + z)^2 + 
     2*w^3*z*(1 + z)^2 + w^2*(1 - 4*z^2 + z^4)], 
  l[13] -> (2 - w + z + w^2*z + w*z^2 + 
     Sqrt[z^2 + w^4*z^2 + 2*w*z*(1 + z)^2 + 2*w^3*z*(1 + z)^2 + 
       w^2*(1 - 4*z^2 + z^4)])/2, 
  l[14] -> (-w + 2*w^2 + z + w^2*z + w*z^2 + 
     Sqrt[z^2 + w^4*z^2 + 2*w*z*(1 + z)^2 + 2*w^3*z*(1 + z)^2 + 
       w^2*(1 - 4*z^2 + z^4)])/2, 
  l[15] -> (-w - z + w^2*z + w*z^2 + Sqrt[z^2 + w^4*z^2 + 2*w*z*(1 + z)^2 + 
       2*w^3*z*(1 + z)^2 + w^2*(1 - 4*z^2 + z^4)])/2, 
  l[16] -> (w - z + w^2*z - w*z^2 + Sqrt[z^2 + w^4*z^2 + 2*w*z*(1 + z)^2 + 
       2*w^3*z*(1 + z)^2 + w^2*(1 - 4*z^2 + z^4)])/2}, 
 {w -> -(Sqrt[s] - Sqrt[-4*m2 + s])/(Sqrt[s] + Sqrt[-4*m2 + s]), 
  z -> -(Sqrt[4*m2^2 - (-4*m2 + s)*t] - Sqrt[(-4*m2 + s)*(-t)])/
    (Sqrt[4*m2^2 - (-4*m2 + s)*t] + Sqrt[(-4*m2 + s)*(-t)])}}

